When is one pinhole camera image equal to some other pinhole camera image?

Generically, one expects the images of two different point sets, in two different (projective) cameras, to be different. However, it can happen that the images are the same up to a projective transformation which is an instance of ill-posedness in computer vision. We prove that the images can become projectively equivalent only for point pairs with at most seven elements. In each case, we give explicit descriptions of the Zariski closure of the locus of camera centers which we call the centers-variety. To do this we use classical invariant theory and the geometry of moduli spaces of ordered points in the projective plane. The most involved case is that of seven points which uses a natural parametrization of the Goepel variety.

==> anc/n=5/5pts-b_locus.m2 <==
-- this code is taking 5 points in P3 (which we can assume are 1000,...,1111) 
-- project them through an arbitary a = (x_0:x_1:x_2:x_3) onto the x_3=0 to get 5 pts in P2 
-- and map this 5-tuple into the moduli space M_2^5, embedded in P^6 by the 6 generators
---of its invariant ring
-- Next compute the fiber of an arbitrary point on the moduli space under the previous map 
-- to get the locus of b (a twisted cubic). 

restart
R=QQ[a_0..a_3]
m=matrix{{1,0,0},{0,1,0},{0,0,1},{a_0,a_1,a_2},{-a_0+a_3,-a_1+a_3,-a_2+a_3}}
-- projections of the standard points in P3 through a 

F=(i,j,k)->det submatrix(m,{i,j,k},)
M=matrix{{
F(0,1,3)*F(0,2,3)*F(0,2,4)*F(1,2,4)*F(1,3,4),
F(0,1,4)*F(0,2,4)*F(0,2,3)*F(1,2,3)*F(1,3,4),
F(0,1,2)*F(0,2,3)*F(0,3,4)*F(1,3,4)*F(1,2,4),
F(0,1,4)*F(0,3,4)*F(0,2,3)*F(1,2,3)*F(1,2,4),
F(0,1,2)*F(0,2,4)*F(0,3,4)*F(1,3,4)*F(1,2,3),
F(0,1,3)*F(0,3,4)*F(0,2,4)*F(1,2,4)*F(1,2,3)}}
--ar = {43, -50, 6, -5} -- specific a in the paper 
ar = {random(-50,50),random(-50,50),random(-50,50),random(-50,50)}
M1=M||sub(M,{a_0=>ar_0,a_1=>ar_1,a_2=>ar_2,a_3=>ar_3})
J = minors(2,M1)
I=saturate(J,ideal(M))
codim I, degree I---(2,3)
--- It gives the sought after twisted cubic

-- check that this is also the twisted cubic through
--- (1000) (0100) (0010) (0001) (1111)  ar
sub(gens I,{a_0=>1,a_1=>0,a_2=>0,a_3=>0})
sub(gens I,{a_0=>0,a_1=>1,a_2=>0,a_3=>0})
sub(gens I,{a_0=>0,a_1=>0,a_2=>1,a_3=>0})
sub(gens I,{a_0=>0,a_1=>0,a_2=>0,a_3=>1})
sub(gens I,{a_0=>1,a_1=>1,a_2=>1,a_3=>1})
sub(gens I, apply(4,i->(a_i=>ar_i)))

-----
---eqs of the moduli space of 5 points as a quintic Del Pezzo surface in P^5
Rb=QQ[a_0..a_3,b_0..b_5]
M5=eliminate({a_0,a_2,a_2,a_3},ideal(sub(M,Rb)-matrix{{b_0..b_5}}))
betti M5
codim M5, degree M5


==> anc/n=5/5pts-centers_variety.m2 <==
-- Computing the centers-variety using the method in Section 5.1

restart
KK=ZZ/10007
R = KK[a_0..a_3,b_0..b_3]
M = transpose matrix{{1,0,0,0},{0,1,0,0},{0,0,1,0},{0,0,0,1},{1,1,1,1}}
a1 = transpose matrix{{a_0,a_1,a_2,a_3}} -- symbolic a 
b1 = transpose matrix{{b_0,b_1,b_2,b_3}} -- symbolic b
Ma = M | a1 -- append a to M as last column 
Mb = M | b1 -- append b to M as last column 
fa = (i,j,k)->(det(submatrix(Ma,,{i,j,k,5}))) -- bracket function for Ma 
fb = (i,j,k)->(det(submatrix(Mb,,{i,j,k,5}))) -- bracket function for Mb 

-- lifted invariants (section 5.1) on both sides 
g_0 = fa(0,1,3)*fa(0,2,3)*fa(0,2,4)*fa(1,2,4)*fa(1,3,4)
g_1 = fa(0,1,4)*fa(0,2,4)*fa(0,2,3)*fa(1,2,3)*fa(1,3,4)
g_2 = fa(0,1,2)*fa(0,2,3)*fa(0,3,4)*fa(1,3,4)*fa(1,2,4)
g_3 = fa(0,1,4)*fa(0,3,4)*fa(0,2,3)*fa(1,2,3)*fa(1,2,4)
g_4 = fa(0,1,2)*fa(0,2,4)*fa(0,3,4)*fa(1,3,4)*fa(1,2,3)
g_5 = fa(0,1,3)*fa(0,3,4)*fa(0,2,4)*fa(1,2,4)*fa(1,2,3)

h_0 = fb(0,1,3)*fb(0,2,3)*fb(0,2,4)*fb(1,2,4)*fb(1,3,4)
h_1 = fb(0,1,4)*fb(0,2,4)*fb(0,2,3)*fb(1,2,3)*fb(1,3,4)
h_2 = fb(0,1,2)*fb(0,2,3)*fb(0,3,4)*fb(1,3,4)*fb(1,2,4)
h_3 = fb(0,1,4)*fb(0,3,4)*fb(0,2,3)*fb(1,2,3)*fb(1,2,4)
h_4 = fb(0,1,2)*fb(0,2,4)*fb(0,3,4)*fb(1,3,4)*fb(1,2,3)
h_5 = fb(0,1,3)*fb(0,3,4)*fb(0,2,4)*fb(1,2,4)*fb(1,2,3)

G = matrix{{g_0,g_1,g_2,g_3,g_4,g_5},{h_0,h_1,h_2,h_3,h_4,h_5}}
I = minors(2,G);

-- computing the centers-variety
time II=saturate(I,ideal(G^{0})*ideal(G^{1})); -- takes about 15 mins on a laptop
betti II----four quartics
codim II, degree II---(2,11)
netList flatten entries gens II
-- II has degree 11 as a bihomogeneous ideal, but when 
-- embedded in P3xP3 and then by Pluecker coordinates, it has degree 54, 
-- see remark 2 in section 4


-----computation of multidegree of the centers-variety, 
---  see Remark 1 in section 4
a1=ideal(a_0..a_3),b1=ideal(b_0..b_3)
I0=saturate(II+ideal(sum(4,i->random(KK)*a_i),sum(4,i->random(KK)*a_i),sum(4,i->random(KK)*a_i),sum(4,i->random(KK)*b_i)),a1*b1);
codim I0, degree I0---(6,3)
I1=saturate(II+ideal(sum(4,i->random(KK)*a_i),sum(4,i->random(KK)*a_i),sum(4,i->random(KK)*b_i),sum(4,i->random(KK)*b_i)),a1*b1);
codim I1, degree I1---(6,5)
I2=saturate(II+ideal(sum(4,i->random(KK)*a_i),sum(4,i->random(KK)*b_i),sum(4,i->random(KK)*b_i),sum(4,i->random(KK)*b_i)),a1*b1);
codim I2, degree I2---(6,3) 

-- computation of the singular locus of the centers-variety 
---the following computes the 55 components of the singular locus

sI=saturate(minors(2,diff(transpose matrix{{a_0..a_3}}, gens II)),a1*b1)+
saturate(minors(2,diff(transpose matrix{{b_0..b_3}}, gens II)),a1*b1)+II;
codim sI, degree sI---(4, 50)
codim II, degree II---(2,11)
dsI=decompose sI
length dsI---55
for i from 0 to 54 do print(i,dsI_i)
z=0,
for i from 0 to 49 do if ((codim eliminate({a_0,a_1,a_2,a_3},dsI_i))==1) then z=z+1
z---10 with codim 3---30 with codim 2---10 with codim 1
for i from 0 to 54 do print(i, codim dsI_i, degree dsI_i)
for i from 0 to 54 do print(i,dsI_i)
for i from 0 to 54 do print(i,sub(gens dsI_i,{a_0=>2,a_1=>1,a_2=>0,a_3=>0,b_0=>1,b_1=>2,b_2=>0,b_3=>0}))---all nonzero
for i from 0 to 54 do print(i,sub(gens dsI_i,{a_0=>2,a_1=>1,a_2=>0,a_3=>0,b_0=>0,b_1=>0,b_2=>1,b_3=>2}))---only one zero
for i from 0 to 54 do print(i,sub(gens dsI_i,{a_0=>2,a_1=>1,a_2=>0,a_3=>0,b_0=>1,b_1=>0,b_2=>0,b_3=>2}))---all nonzero
---50 linear planes, + 5 points (the five diagonal ones)



==> anc/n=5/5pts-invariants.m2 <==
-- this code will find all permutations of a first invariant and then keep just the linearly independent ones
-- then use the 6 generators to check that M25 is cut out by 5 quadrics 

restart
p5=permutations(5);
length p5---120
R=QQ[x_0..x_2]
x1=matrix{{x_0..x_2}}
x3=symmetricPower(3,x1)
m=matrix{{1,0,0},{0,1,0},{0,0,1},{1,1,1},{x_0..x_2}}
f=(i,j,k)->det submatrix(m,{i,j,k},)
inv0= f(0,1,3)*f(0,2,3)*f(0,2,4)*f(1,2,4)*f(1,3,4)

--------------------------------------
L=contract(x3,inv0)
c=matrix{{0}}
invs = {inv0}  -- collect LI invariants 
perms = {p5_0} -- collect permutations that give 6 independent generators 

for i from 1 to 119 do
(print(i), cand = f((p5_i)_0,(p5_i)_1,(p5_i)_3)*f((p5_i)_0,(p5_i)_2,(p5_i)_3)*
    f((p5_i)_0,(p5_i)_2,(p5_i)_4)*f((p5_i)_1,(p5_i)_2,(p5_i)_4)*
    f((p5_i)_1,(p5_i)_3,(p5_i)_4),
    flag = 0,
    scan(invs, i->(if i==cand then flag=1, if i==-cand then flag=1)),
    if flag == 0 then (
    L1=L||contract(x3,cand),
if rank(L1)>rank(L) then (c=c|matrix{{i}},L=L1,invs = invs|{cand},perms = perms|{p5_i})))

rank L---6
c
invs 
perms 

-- computing the equations of the moduli space parametrized by the 6 invariants
eq=L*transpose x3;
codim ideal(eq), degree ideal(eq) -- (2,4)---they are the cubics through 4 points
eq
KK=ZZ/101
Rt=KK[x_0..x_2,t_0..t_5]
eq=sub(eq,Rt);
t1=matrix{{t_0..t_5}}
eqt=eliminate({x_0,x_1,x_2},ideal((transpose eq)-t1))
S = KK[t_0..t_5]
eqt=sub(eqt,S)
codim eqt, degree eqt---(3,5)
betti eqt
hilbertSeries eqt
betti res eqt
---quintic Del Pezzo surface in P^5


==> anc/n=6/6pts-quadrics.m2 <==
-- The quadrics in the n=6 case 

restart
R = QQ[a_0..a_3,b_0..b_3,u_0..u_3,v_0..v_3]
A = genericMatrix(R,a_0,4,1)
B = genericMatrix(R,b_0,4,1)
U = genericMatrix(R,u_0,4,1)
V = genericMatrix(R,v_0,4,1)
M = transpose matrix {{1,0,0,0},{0,1,0,0},{0,0,1,0},{0,0,0,1},{1,1,1,1}}
Mxa = M | U | A
Myb = M | V | B
Dx = (i,j,k)->det submatrix(Mxa,,{i,j,k,6})
Dy = (i,j,k)->det submatrix(Myb,,{i,j,k,6})


--generators of the coordinate ring of the moduli space evaluated on Mxa
t_0 = Dx(0,1,2)*Dx(3,4,5)
t_1 = Dx(0,1,3)*Dx(2,4,5)
t_2 = Dx(0,1,4)*Dx(2,3,5)
t_3 = Dx(0,2,3)*Dx(1,4,5)
t_4 = Dx(0,2,4)*Dx(1,3,5)
t_5 = Dx(0,1,2)*Dx(0,3,4)*Dx(1,3,5)*Dx(2,4,5)-Dx(0,1,3)*Dx(0,2,4)*Dx(1,2,5)*Dx(3,4,5)

-- finding the dependency on t_0..t_4
monoms = transpose A ** transpose A
coeffs = contract(monoms,t_0)
for i from 1 to 4 do 
coeffs = coeffs || contract(monoms,t_i)
rank coeffs --- 4 -- there are 4 linearly independent quadrics 
tker = (kernel transpose coeffs)_0 -- dependency vector \alpha 
-- indeterminacy locus of t_i
T = ideal(t_0,t_1,t_2,t_3,t_4,t_5)
codim T, degree T -- (3,9) 
dT=decompose T
# oo---16
for i from 0 to 15 do print(i,dT_i, codim dT_i) ---six points in P3 in coord a, plus 10 lines
---for special values of u. The sixth point appears with degree 4 due to u.
codim dT_5, degree dT_5 --(3,4)
-- repeat on Myb
s_0 = Dy(0,1,2)*Dy(3,4,5)
s_1 = Dy(0,1,3)*Dy(2,4,5)
s_2 = Dy(0,1,4)*Dy(2,3,5)
s_3 = Dy(0,2,3)*Dy(1,4,5)
s_4 = Dy(0,2,4)*Dy(1,3,5)
s_5 = Dy(0,1,2)*Dy(0,3,4)*Dy(1,3,5)*Dy(2,4,5)-Dy(0,1,3)*Dy(0,2,4)*Dy(1,2,5)*Dy(3,4,5)

-- finding the dependency on s_0..s_4
monoms = transpose B ** transpose B
coeffs = contract(monoms,s_0)
for i from 1 to 4 do 
coeffs = coeffs || contract(monoms,s_i)
rank coeffs --- 4 -- there are 4 linearly independent quadrics 
sker = (kernel transpose coeffs)_0 -- dependency vector \beta

-- indeterminacy locus of s_i
S = ideal(s_0,s_1,s_2,s_3,s_4,s_5)
codim S, degree S -- (3,9)

---------------------------------------
-- quadric in P3x containg a (S_\beta)
qx = ideal(sker_0*t_0 + sker_1*t_1 + sker_2*t_2 + sker_3*t_3 + sker_4*t_4)
-- quadric in P3y containing b (S_\alpha)
qy = ideal(tker_0*s_0 + tker_1*s_1 + tker_2*s_2 + tker_3*s_3 + tker_4*s_4)

--------------------------------------
-- equating the two images in M26

-- equating the first 5 invariants 
U = matrix{{t_0,t_1,t_2,t_3,t_4},{s_0,s_1,s_2,s_3,s_4}};---U is a 2x5 matrix
-- equating the last invariant to the rest 
U1=ideal(t_0^2*s_5-s_0^2*t_5);
for i from 1 to 4 do U1=U1+ideal(t_i^2*s_5-s_i^2*t_5);


---to compute the bidegree of the linear system we may choose two specific values for u, v

ur=matrix{{3/2,1/9,4/7,1/6}}
vr=matrix{{4/9,2/3,4/3,3/5}}---just two random values

---substitute the values
U1r=sub(minors(2,U)+U1,apply(4,i->(u_i=>ur_(0,i)))|apply(4,i->(v_i=>vr_(0,i))));
for i from 0 to 4 do t_i=sub(t_i,apply(4,i->(u_i=>ur_(0,i))))
for i from 0 to 4 do s_i=sub(s_i,apply(4,i->(v_i=>vr_(0,i))))

---time I = saturate(minors(2,U),ideal(t_0,t_1,t_2,t_3,t_4)*ideal(s_0,s_1,s_2,s_3,s_4));---25 seconds
time I1 = saturate(U1r,ideal(t_0,t_1,t_2,t_3,t_4)*ideal(s_0,s_1,s_2,s_3,s_4));---1 minute about
betti I1
I1---2 quadrics (2,0), (0,2)
----4 cubics (1,2), (1,2), (2,1), (2,1)
---15 quartics: four (1,3), seven (2,2), four (3,1)

---I2 = saturate(minors(2,U)+U2,ideal(t_0,t_1,t_2,t_3,t_4)*ideal(s_0,s_1,s_2,s_3,s_4));--the second component
hypa=eliminate({b_0,b_1,b_2,b_3},saturate(I1+ideal(sum(4,i->b_i*random(QQ))),ideal(b_0..b_3)))

aq=(gens I1)_(0,1)---the a quadric with the values substituted
a1=matrix{{a_0..a_3}}
tg=ideal (diff(a1,aq)*transpose matrix{{1,0,0,0}})
dtg=decompose(aq+tg)---two  lines in the quadric, belonging at the two different families
codim(hypa+dtg_0), degree(hypa+dtg_0)---(3,7)
codim(hypa+dtg_1), degree(hypa+dtg_1)---(3,4)----bidegree of linear system: quadric->quadric

hypab=eliminate({b_0,b_1,b_2,b_3},saturate(I1+ideal(sum(4,i->sum(4,j->a_j*b_i*random(QQ)))),ideal(b_0..b_3)))
codim hypab, degree hypab---(2,13)
codim(hypab+dtg_0), degree(hypab+dtg_0)---(3,8)
codim(hypab+dtg_1), degree(hypab+dtg_1)---(3,5)---bidegree of the linear system: quadric->graph
-----------------------------------
-----multidegree of the surface in P3P3
b1=matrix{{b_0..b_3}}
Id1=saturate(I1+ideal(sum(4,i->a_i*random(QQ)),
	sum(4,i->a_i*random(QQ))),ideal(a1)*ideal(b1));
codim Id1, degree Id1---(6,2)
betti Id1
Id2=saturate(I1+ideal(sum(4,i->a_i*random(QQ)),
	sum(4,i->b_i*random(QQ))),ideal(a1)*ideal(b1));
codim Id2, degree Id2---(6,11)-----by symmetry the multidegree is (2,11,2)



------------calculations in segre ---------------

S = QQ[a_0..a_3,b_0..b_3,z_0..z_15]
a1=matrix{{a_0..a_3}}
b1 = matrix{{b_0..b_3}}
z1 = matrix{{z_0..z_15}}

-- segre embedding of P3xP3 in P15 - codim 9, degree 20 
seg=eliminate({a_0,a_1,a_2,a_3,b_0,b_1,b_2,b_3},ideal(a1**b1-z1))
codim seg, degree seg

-- check surface in segre 
K1 = sub(I1,S);
time surf=eliminate({a_0,a_1,a_2,a_3,b_0,b_1,b_2,b_3},
    saturate(ideal(a1**b1-z1)+K1,ideal(a1)*ideal(b1)));
betti surf -- 75 quadrics 
codim surf, degree surf -- (13,26)
surflist = decompose surf; -- 1 ideal 
length oo ---1
















==> anc/n=7/7pts-centers_variety.m2 <==
-- compute the centers-variety using Goepel

restart

FF=ZZ/10007
R=FF[x_0..x_3,y_0..y_3,z_0..z_3,a_0..a_3,b_0..b_3,t_0..t_14] 

fanoperms ={{0, 1, 2, 3, 4, 5, 6}, {0, 1, 2, 3, 5, 6, 4}, {0, 1, 2, 3, 6, 4, 5}, {0, 1, 2, 4, 3, 6, 5}, {0, 1, 2, 4, 5, 3, 6}, 
{0, 1, 2, 4, 6, 5, 3}, {0, 1, 2, 5, 3, 4, 6}, {0, 1, 2, 5, 4, 6, 3}, {0, 1, 2, 5, 6, 3, 4}, {0, 1, 2, 6, 3, 5, 4}, 
{0, 1, 2, 6, 4, 3, 5}, {0, 1, 2, 6, 5, 4, 3}, {0, 1, 3, 2, 4, 6, 5}, {0, 1, 3, 2, 5, 4, 6}, {0, 1, 3, 2, 6, 5, 4}};
-- permutations corresponding to the 15 even fanos 

-- choose random values of x,y,z to construct X and Y in P3 
subra=apply(4,i->x_i=>random(FF))|apply(4,i->y_i=>random(FF))|apply(4,i->z_i=>random(FF))
subrb=apply(4,i->x_i=>random(FF))|apply(4,i->y_i=>random(FF))|apply(4,i->z_i=>random(FF))

-- compute the map from P^3 to P2 to Goepel 
-- project X in P3 through a
wx=matrix{{1,0,0},{0,1,0},{0,0,1},{a_0..a_2},{a_0-a_3,a_1-a_3,a_2-a_3},
    {x_3*a_0-a_3*x_0,x_3*a_1-a_3*x_1,x_3*a_2-a_3*x_2},
    {y_3*a_0-a_3*y_0,y_3*a_1-a_3*y_1,y_3*a_2-a_3*y_2}}
wxr=sub(wx,subra) -- instantiate w1 with random values of x,y,z
fx=(i,j,k)->det submatrix(wxr,{i,j,k},)
wa= fx(0,1,3)*fx(1,2,4)*fx(2,3,5)*fx(3,4,6)*fx(0,4,5)*fx(1,5,6)*fx(0,2,6)
for i from 1 to 14 do
wa=wa|fx((fanoperms_i)_0,(fanoperms_i)_1,(fanoperms_i)_3)*
    fx((fanoperms_i)_1,(fanoperms_i)_2,(fanoperms_i)_4)*
    fx((fanoperms_i)_2,(fanoperms_i)_3,(fanoperms_i)_5)*
    fx((fanoperms_i)_3,(fanoperms_i)_4,(fanoperms_i)_6)*
    fx((fanoperms_i)_0,(fanoperms_i)_4,(fanoperms_i)_5)*
    fx((fanoperms_i)_1,(fanoperms_i)_5,(fanoperms_i)_6)*
    fx((fanoperms_i)_0,(fanoperms_i)_2,(fanoperms_i)_6)
-- wa is the evaluation of the 15 Fanos at wxr

--- now remove the common factor from the entries of wa
for i from 0 to 14 do print(i,factor wa_(0,i))
wared = matrix{{wa_(0,0)/((a_3)^5)}}
for i from 1 to 14 do 
wared = wared | matrix{{wa_(0,i)/((a_3)^5)}}
wa = sub(wared,R); -- put it back in R from (frac R)
-- wa is the image of the 7 projected points in P2 in Goepel

-- compute the variety parametrized by wa 
t1=matrix{{t_0..t_14}}
time eqa1=eliminate({a_0,a_1,a_2,a_3},ideal(wa-t1));------8 minutes
codim eqa1, degree eqa1------(11,49), 3 fold inside the Goepel variety 
betti eqa1-- 4 linear (in P^10), 6 quadrics, 20 cubics

------------------------------------------------------------

----now we repeat the same for Y 
wy=matrix{{1,0,0},{0,1,0},{0,0,1},{b_0..b_2},{b_0-b_3,b_1-b_3,b_2-b_3},
    {x_3*b_0-b_3*x_0,x_3*b_1-b_3*x_1,x_3*b_2-b_3*x_2},
    {y_3*b_0-b_3*y_0,y_3*b_1-b_3*y_1,y_3*b_2-b_3*y_2}}
wyr=sub(wy,subrb) -- random instantiation 
fy =(i,j,k)->det submatrix(wyr,{i,j,k},)
wb = fy(0,1,3)*fy(1,2,4)*fy(2,3,5)*fy(3,4,6)*fy(0,4,5)*fy(1,5,6)*fy(0,2,6)
for i from 1 to 14 do
wb=wb|fy((fanoperms_i)_0,(fanoperms_i)_1,(fanoperms_i)_3)*
    fy((fanoperms_i)_1,(fanoperms_i)_2,(fanoperms_i)_4)*
    fy((fanoperms_i)_2,(fanoperms_i)_3,(fanoperms_i)_5)*
    fy((fanoperms_i)_3,(fanoperms_i)_4,(fanoperms_i)_6)*
    fy((fanoperms_i)_0,(fanoperms_i)_4,(fanoperms_i)_5)*
    fy((fanoperms_i)_1,(fanoperms_i)_5,(fanoperms_i)_6)*
    fy((fanoperms_i)_0,(fanoperms_i)_2,(fanoperms_i)_6)

for i from 0 to 14 do print(i,factor wb_(0,i))
wbred = matrix{{wb_(0,0)/((b_3)^5)}}
for i from 1 to 14 do 
wbred = wbred | matrix{{wb_(0,i)/((b_3)^5)}}
wb = sub(wbred,R);

time eqb1=eliminate({b_0,b_1,b_2,b_3},ideal(wb-t1));------7 minutes
codim eqb1, degree eqb1--(11,49), 3 fold 
betti eqb1--4 linear (in P^10), 6 quadrics, 20 cubics

---now we intersect the two images in Goepel 
Y = saturate(eqa1+eqb1,ideal(t1));
codim Y, degree Y -- (14,11)---zero dimensional
betti Y ----8 hyperplanes, 17 quadrics, 3 cubics

Ylist=primaryDecomposition Y; -- over QQ we get 2 components, each zero-dimensional 
# Ylist
for i in Ylist do 
print (codim i, degree i)---first component of degree 8, second component of degree three
degree radical Ylist_0--1
decompose Ylist_0---first component is a not reduced structure on the point (1,1,...,1)
Ylist_0---this point is a fake solution, is not in the image.
degree radical Ylist_1----second component corresponds to three reduced points, which are the solutions and make the centers-variety.



==> anc/n=7/fano_pascal_span.m2 <==
--finding a basis for the span of Fano polynomials, Pascal polynomials and their union. 

restart
p7=permutations(7);

R=QQ[x_0..x_2,y_0..y_2,z_0..z_2]
x1=matrix{{x_0..x_2}},y1=matrix{{y_0..y_2}},z1=matrix{{z_0..z_2}}
m=matrix{{1,0,0},{0,1,0},{0,0,1},{1,1,1},{x_0..x_2},{y_0..y_2},{z_0..z_2}} -- matrix with 7 points as rows 
x3=symmetricPower(3,x1)
y3=symmetricPower(3,y1)
z3=symmetricPower(3,z1)
xyz=x3**y3**z3;  ---- all monomials in x,y,z of degree (3,3,3)

f=(i,j,k)->det submatrix(m,{i,j,k},) -- bracket [ijk] from m

-- finding the independent fano polynomials among all 7! permutations of the initial one  
fano0 = f(0,1,3)*f(1,2,4)*f(2,3,5)*f(3,4,6)*f(0,4,5)*f(1,5,6)*f(0,2,6) 
-- initial fano polynomial from Ren et. al (6.6)
L=contract(xyz,fano0)
c=matrix{{0}}
perms = {p7_0}
for i from 1 to 5039 do
(print(i),L1=L||contract(xyz,f((p7_i)_0,(p7_i)_1,(p7_i)_3)*f((p7_i)_1,(p7_i)_2,(p7_i)_4)*
    f((p7_i)_2,(p7_i)_3,(p7_i)_5)*f((p7_i)_3,(p7_i)_4,(p7_i)_6)*
    f((p7_i)_0,(p7_i)_4,(p7_i)_5)*f((p7_i)_1,(p7_i)_5,(p7_i)_6)*f((p7_i)_0,(p7_i)_2,(p7_i)_6)),
if rank(L1)>rank(L) then (c=c|matrix{{i}},perms = perms|{p7_i},L=L1))

c -- index set of the 15 independent fanos recorded by indices of permutations in p7
-- c = | 0 1 2 3 4 6 7 8 9 10 12 13 16 18 24 |

perms -- permutations corresponding to indices in c
--{{0, 1, 2, 3, 4, 5, 6}, {0, 1, 2, 3, 4, 6, 5}, {0, 1, 2, 3, 5, 4, 6}, {0, 1, 2, 3, 5, 6, 4}, 
--{0, 1, 2, 3, 6, 4, 5}, {0, 1, 2, 4, 3, 5, 6}, {0, 1, 2, 4, 3, 6, 5}, {0, 1, 2, 4, 5, 3, 6}, 
--{0, 1, 2, 4, 5, 6, 3}, {0, 1, 2, 4, 6, 3, 5}, {0, 1, 2, 5, 3, 4, 6}, {0, 1, 2, 5, 3, 6, 4}, 
--{0, 1, 2, 5, 6, 3, 4}, {0, 1, 2, 6, 3, 4, 5}, {0, 1, 3, 2, 4, 5, 6}}


-- finding the independent pascal polynomials among all 7! permutations of the initial one 
pascal0 = f(0,1,6)*f(2,3,6)*f(4,5,6)*(f(0,2,3)*f(0,4,5)*f(1,2,4)*f(1,3,5)
    -f(0,2,4)*f(0,3,5)*f(1,2,3)*f(1,4,5))
 -- initial pascal polynomial from Ren et. al. (6.7-6.8)
L=contract(xyz,pascal0)
cp=matrix{{0}}
for i from 1 to 5039 do
(print(i),L1=L||contract(xyz,f((p7_i)_0,(p7_i)_1,(p7_i)_6)*f((p7_i)_2,(p7_i)_3,(p7_i)_6)*
	f((p7_i)_4,(p7_i)_5,(p7_i)_6)*(f((p7_i)_0,(p7_i)_2,(p7_i)_3)*f((p7_i)_0,(p7_i)_4,(p7_i)_5)
	    *f((p7_i)_1,(p7_i)_2,(p7_i)_4)*f((p7_i)_1,(p7_i)_3,(p7_i)_5)-f((p7_i)_0,(p7_i)_2,(p7_i)_4)
	    *f((p7_i)_0,(p7_i)_3,(p7_i)_5)*f((p7_i)_1,(p7_i)_2,(p7_i)_3)*f((p7_i)_1,(p7_i)_4,(p7_i)_5))),
if rank(L1)>rank(L) then (cp=cp|matrix{{i}},L=L1))
cp -- {0, 1, 6, 7, 13, 120, 121, 126, 127, 133, 246, 247, 253, 373}
 -- there are 14 independent pascals 


-------- checking the span of fanos and pascals ------ 
L=contract(xyz,fano0)
c=matrix{{0}}
for i from 0 to 5039 do
(print(i),
    L1=L||contract(xyz,f((p7_i)_0,(p7_i)_1,(p7_i)_3)*f((p7_i)_1,(p7_i)_2,(p7_i)_4)*
    f((p7_i)_2,(p7_i)_3,(p7_i)_5)*f((p7_i)_3,(p7_i)_4,(p7_i)_6)*
    f((p7_i)_0,(p7_i)_4,(p7_i)_5)*f((p7_i)_1,(p7_i)_5,(p7_i)_6)*f((p7_i)_0,(p7_i)_2,(p7_i)_6)),
    if rank(L1)>rank(L) then (c=c|matrix{{i}},L=L1),
    L1=L||contract(xyz,f((p7_i)_0,(p7_i)_1,(p7_i)_6)*f((p7_i)_2,(p7_i)_3,(p7_i)_6)*
f((p7_i)_4,(p7_i)_5,(p7_i)_6)*(f((p7_i)_0,(p7_i)_2,(p7_i)_3)*f((p7_i)_0,(p7_i)_4,(p7_i)_5)*
f((p7_i)_1,(p7_i)_2,(p7_i)_4)*f((p7_i)_1,(p7_i)_3,(p7_i)_5)-f((p7_i)_0,(p7_i)_2,(p7_i)_4)*
f((p7_i)_0,(p7_i)_3,(p7_i)_5)*f((p7_i)_1,(p7_i)_2,(p7_i)_3)*f((p7_i)_1,(p7_i)_4,(p7_i)_5))),
    if rank(L1)>rank(L) then (c=c|matrix{{i}},L=L1))
c --- {0, 0, 1, 1, 2, 3, 4, 6, 6, 7, 8, 12, 13, 18, 24} -- still 15 independent polynomials 


==> anc/n=7/fanos_even.m2 <==
--finding the distinct fano polynomials among all permutations of the initial one. 
-- then find the even fanos among those 

restart
p7=permutations(7);

R=QQ[x_0..x_2,y_0..y_2,z_0..z_2]
x1=matrix{{x_0..x_2}},y1=matrix{{y_0..y_2}},z1=matrix{{z_0..z_2}}
m=matrix{{1,0,0},{0,1,0},{0,0,1},{1,1,1},{x_0..x_2},{y_0..y_2},{z_0..z_2}} -- matrix with 7 points as rows 
f=(i,j,k)->det submatrix(m,{i,j,k},) -- bracket [ijk] from m

-- finding the distinct fano polynomials 
fano0 = f(0,1,3)*f(1,2,4)*f(2,3,5)*f(3,4,6)*f(0,4,5)*f(1,5,6)*f(0,2,6) 
c=matrix{{0}}
perms = {p7_0}
fanos = {fano0}
for i from 1 to 5039 do
(print(i),
    flag = 0, 
    fanoperm = f((p7_i)_0,(p7_i)_1,(p7_i)_3)*
    f((p7_i)_1,(p7_i)_2,(p7_i)_4)*f((p7_i)_2,(p7_i)_3,(p7_i)_5)*
    f((p7_i)_3,(p7_i)_4,(p7_i)_6)*f((p7_i)_0,(p7_i)_4,(p7_i)_5)*
    f((p7_i)_1,(p7_i)_5,(p7_i)_6)*f((p7_i)_0,(p7_i)_2,(p7_i)_6),
    for j in fanos do (if j==fanoperm then flag=1, if j == -fanoperm then flag=1),
    if flag==0 then (fanos = fanos|{fanoperm}, c=c|matrix{{i}},perms = perms|{p7_i}))

c
-- c = | 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 |
-- the first 30!!!

-- perms = {{0, 1, 2, 3, 4, 5, 6}, {0, 1, 2, 3, 4, 6, 5}, {0, 1, 2, 3, 5, 4, 6}, {0, 1, 2, 3, 5, 6, 4}, {0, 1, 2, 3, 6, 4, 5}, 
--{0, 1, 2, 3, 6, 5, 4}, {0, 1, 2, 4, 3, 5, 6}, {0, 1, 2, 4, 3, 6, 5}, {0, 1, 2, 4, 5, 3, 6}, {0, 1, 2, 4, 5, 6, 3}, 
--{0, 1, 2, 4, 6, 3, 5}, {0, 1, 2, 4, 6, 5, 3}, {0, 1, 2, 5, 3, 4, 6}, {0, 1, 2, 5, 3, 6, 4}, {0, 1, 2, 5, 4, 3, 6}, 
--{0, 1, 2, 5, 4, 6, 3}, {0, 1, 2, 5, 6, 3, 4}, {0, 1, 2, 5, 6, 4, 3}, {0, 1, 2, 6, 3, 4, 5}, {0, 1, 2, 6, 3, 5, 4}, 
--{0, 1, 2, 6, 4, 3, 5}, {0, 1, 2, 6, 4, 5, 3}, {0, 1, 2, 6, 5, 3, 4}, {0, 1, 2, 6, 5, 4, 3}, {0, 1, 3, 2, 4, 5, 6}, 
--{0, 1, 3, 2, 4, 6, 5}, {0, 1, 3, 2, 5, 4, 6}, {0, 1, 3, 2, 5, 6, 4}, {0, 1, 3, 2, 6, 4, 5}, {0, 1, 3, 2, 6, 5, 4}}

-- find the even permutations among the above 30 
n = 7
evenperms = {}
evenfanos = {}
for pp in perms do (
sigma = pp,
P = matrix table(n,n,(i,j) -> if sigma#(j) == i then 1_R else 0_R),
if det P == 1 then (evenperms = evenperms | {pp}, 
    evenfanos = evenfanos | {f((pp)_0,(pp)_1,(pp)_3)*
    f((pp)_1,(pp)_2,(pp)_4)*f((pp)_2,(pp)_3,(pp)_5)*
    f((pp)_3,(pp)_4,(pp)_6)*f((pp)_0,(pp)_4,(pp)_5)*
    f((pp)_1,(pp)_5,(pp)_6)*f((pp)_0,(pp)_2,(pp)_6)})
)
evenperms 
length evenperms---15
--{{0, 1, 2, 3, 4, 5, 6}, {0, 1, 2, 3, 5, 6, 4}, {0, 1, 2, 3, 6, 4, 5}, {0, 1, 2, 4, 3, 6, 5}, {0, 1, 2, 4, 5, 3, 6}, 
--{0, 1, 2, 4, 6, 5, 3}, {0, 1, 2, 5, 3, 4, 6}, {0, 1, 2, 5, 4, 6, 3}, {0, 1, 2, 5, 6, 3, 4}, {0, 1, 2, 6, 3, 5, 4}, 
--{0, 1, 2, 6, 4, 3, 5}, {0, 1, 2, 6, 5, 4, 3}, {0, 1, 3, 2, 4, 6, 5}, {0, 1, 3, 2, 5, 4, 6}, {0, 1, 3, 2, 6, 5, 4}}

-- shift index to {1,2,3,4,5,6,7} to write down the even fanos

--{1, 2, 3, 4, 5, 6, 7},
--{1, 2, 3, 4, 6, 7, 5}, 
--{1, 2, 3, 4, 7, 5, 6}, 
--{1, 2, 3, 5, 4, 7, 6}, 
--{1, 2, 3, 5, 6, 4, 7}, 
--{1, 2, 3, 5, 7, 6, 4}, 
--{1, 2, 3, 6, 4, 5, 7}, 
--{1, 2, 3, 6, 5, 7, 4}, 
--{1, 2, 3, 6, 7, 4, 5}, 
--{1, 2, 3, 7, 4, 6, 5}, 
--{1, 2, 3, 7, 5, 4, 6}, 
--{1, 2, 3, 7, 6, 5, 4}, 
--{1, 2, 4, 3, 5, 7, 6}, 
--{1, 2, 4, 3, 6, 5, 7}, 
--{1, 2, 4, 3, 7, 6, 5}}

evenfanos
--check that the even fanos are linearly independent

x3=symmetricPower(3,x1)
y3=symmetricPower(3,y1)
z3=symmetricPower(3,z1)
xyz=x3**y3**z3  ---- all monomials in x,y,z of degree (3,3,3)
L=contract(xyz,evenfanos_0)
for i from 1 to #evenfanos-1 do L=L||contract(xyz,evenfanos_i)
rank L  -- 15


-- find the indeterminacy locus of the even fanos 
I = ideal(evenfanos);
time Is=saturate(I,ideal(x1)*ideal(y1)*ideal(z1));
codim Is, degree Is  -- (2,21)
Ilist = decompose Is;
length Ilist---39
for ii in Ilist do print (codim ii, degree ii)----
----there are 12 of codim 2 and degree 1
---other 3 of codimension 2 and degree 3, corresponding to a pair of points coinciding,
---moreover other 24 of codimension 3 and degree 1 , explained after equation (46) in the paper. 
netList Ilist  -- print all 39 ideals 


==> anc/n=7/goepel.m2 <==
-- the Goepel variety 
-- equations: change from rst to fano coordinates 
-- singular points and lines on Goepel 

restart
R = QQ[r, s001,s010,s011,s100,s101,s110,s111, t001,t010,t011,t100,t101,t110,t111,
    f1234567,f1234675,f1234756,f1235476,f1235647,f1235764,f1236457,f1236574,f1236745,f1237465,f1237546,f1237654,f1243576,f1243657,f1243765];

fanolist = {f1234567,f1234675,f1234756,f1235476,f1235647,f1235764,f1236457,f1236574,f1236745,f1237465,f1237546,f1237654,f1243576,f1243657,f1243765};
-- 15 even fanos as variables 

-- change of basis formulas from Ren et. al.
-- we need the ones with *

--fg2rst = {
--*f1237654 => -4*s101-8*r-4*s001-4*s100-2*t010, -- f11
--f1234657 =>-4*r-2*s001-2*s010-2*s011-2*s100-2*s101-2*s110-2*s111-t001-t010-t011-t100-t101-t110-t111,
--f1236754 => -16*r-8*s100,
--f1237456 =>-4*r-2*s001-2*s010-2*s011-2*s100-2*s101-2*s110-2*s111-t001-t010-t011+t100+t101+t110+t111,
--f1235746 => -16*r-8*s010,
--f1243756 => -4*r-2*s001-2*s010-2*s011-2*s100-2*s101-2*s110-2*s111-t001+t010+t011-t100-t101+t110+t111,
--f1234765 => -16*r-8*s110,
--f1234576 =>-4*r-2*s001-2*s010-2*s011-2*s100-2*s101-2*s110-2*s111-t001+t010+t011+t100+t101-t110-t111,
--f1235674 =>-4*r-2*s001-2*s010-2*s011-2*s100-2*s101-2*s110-2*s111+t001-t010+t011-t100+t101-t110+t111,
--f1243567 => -16*r-8*s101,
--f1237564 =>-4*r-2*s001-2*s010-2*s011-2*s100-2*s101-2*s110-2*s111+t001-t010+t011+t100-t101+t110-t111,
--f1236547 => -16*r-8*s011,
--f1235467 =>-4*r-2*s001-2*s010-2*s011-2*s100-2*s101-2*s110-2*s111+t001+t010-t011-t100+t101+t110-t111,
--f1236475 =>-16*r-8*s111,
--f1243675 =>-4*r-2*s001-2*s010-2*s011-2*s100-2*s101-2*s110-2*s111+t001+t010-t011+t100-t101-t110+t111,
--*f1236745 => -32*r,  -- f8
--*f1243576 => -4*s101-8*r-4*s001-4*s100+2*t010, -- f12
--*f1236574 => -4*s111-8*r-4*s011-4*s100+2*t011, -- f7
--*f1243765 =>-4*s110-8*r-4*s011-4*s101+2*t111, -- f14
--*f1236457 => -4*s111-8*r-4*s011-4*s100-2*t011, -- f6
--*f1237465 => -4*s111-8*r-4*s001-4*s110+2*t110, -- f9
--*f1235764 => -4*s110-8*r-4*s010-4*s100+2*t001, -- f5
--*f1235476 => -4*s111-8*r-4*s010-4*s101+2*t101, -- f3
--*f1235647 => -4*s011-8*r-4*s001-4*s010-2*t100, -- f4
--*f1243657 => -4*s111-8*r-4*s010-4*s101-2*t101, -- f13
--*f1234675 => -4*s111-8*r-4*s001-4*s110-2*t110, -- f1
--*f1234567 => -4*s110-8*r-4*s011-4*s101-2*t111, -- f0
--*f1234756 => -4*s110-8*r-4*s010-4*s100-2*t001, -- f2
--*f1237546 => -4*s011-8*r-4*s001-4*s010+2*t100}; -- f11

-- the above info coded in an ideal 
linrelns = ideal(
f1234567 -( -4*s110-8*r-4*s011-4*s101-2*t111),
f1234675 -( -4*s111-8*r-4*s001-4*s110-2*t110),
f1234756 -( -4*s110-8*r-4*s010-4*s100-2*t001),
f1235476 -( -4*s111-8*r-4*s010-4*s101+2*t101),
f1235647 -( -4*s011-8*r-4*s001-4*s010-2*t100),
f1235764 -( -4*s110-8*r-4*s010-4*s100+2*t001),
f1236457 -( -4*s111-8*r-4*s011-4*s100-2*t011),
f1236574 -( -4*s111-8*r-4*s011-4*s100+2*t011),
f1236745 -( -32*r),
f1237465 -( -4*s111-8*r-4*s001-4*s110+2*t110),
f1237546 -( -4*s011-8*r-4*s001-4*s010+2*t100),
f1237654 -( -4*s101-8*r-4*s001-4*s100-2*t010),
f1243576 -( -4*s101-8*r-4*s001-4*s100+2*t010),
f1243657 -( -4*s111-8*r-4*s010-4*s101-2*t101),
f1243765 -(-4*s110-8*r-4*s011-4*s101+2*t111));

-- writing rst in terms of f
newlinrelns = flatten entries gens gb linrelns;
netList oo

-- coding this change of basis 
newsubs = {
t111=>-(1/4)*(-f1243765+f1234567),
t110=>-(1/4)*(-f1237465+f1234675),
t101=>-(1/4)*(-f1235476+f1243657),
t100=>-(1/4)*(+f1235647-f1237546),
t011=>-(1/4)*(-f1236574+f1236457),
t010=>-(1/4)*(+f1237654-f1243576),
t001=>-(1/4)*(-f1235764+f1234756),
s111=>-(1/48)*(-f1237654-f1236745-f1243576+2*f1236574-f1243765+2*f1236457+2*f1237465-f1235764+2*f1235476-f1235647+2*f1243657+2*f1234675-f1234567-f1234756-f1237546),
s110=>-(1/48)*(-f1237654-f1236745-f1243576-f1236574+2*f1243765-f1236457+2*f1237465+2*f1235764-f1235476-f1235647-f1243657+2*f1234675+2*f1234567+2*f1234756-f1237546),
s101=>-(1/48)*(+2*f1237654-f1236745+2*f1243576-f1236574+2*f1243765-f1236457-f1237465-f1235764+2*f1235476-f1235647+2*f1243657-f1234675+2*f1234567-f1234756-f1237546),
s100=>-(1/48)*(+2*f1237654-f1236745+2*f1243576+2*f1236574-f1243765+2*f1236457-f1237465+2*f1235764-f1235476-f1235647-f1243657-f1234675-f1234567+2*f1234756-f1237546),
s011=>-(1/48)*(-f1237654-f1236745-f1243576+2*f1236574+2*f1243765+2*f1236457-f1237465-f1235764-f1235476+2*f1235647-f1243657-f1234675+2*f1234567-f1234756+2*f1237546),
s010=>-(1/48)*(-f1237654-f1236745-f1243576-f1236574-f1243765-f1236457-f1237465+2*f1235764+2*f1235476+2*f1235647+2*f1243657-f1234675-f1234567+2*f1234756+2*f1237546),
s001=>-(1/48)*(+2*f1237654-f1236745+2*f1243576-f1236574-f1243765-f1236457+2*f1237465-f1235764-f1235476+2*f1235647-f1243657+2*f1234675-f1234567-f1234756+2*f1237546), 
r=>-(1/32)*(+f1236745)};

-- cubic and quartic relations from Ren et al (in rst coordinates)
load "rst_cubics.m2"
load "rst_quartics.m2"

-- change of variables from rst to f
fcubics = sub(cubics,newsubs);
fquartics = sub(quartics,newsubs);

---- checking the all-ones pt in rst coordinates  

fanom = matrix{fanolist}
onesub = apply(15,i->(fanom_(0,i)=>1))
sub(fcubics,onesub) -- all-ones satisfies cubics 
sub(fquartics,apply(15,i->(fanom_(0,i)=>1))) -- all-ones satisfies quartics 

-- what is the all-ones f point in terms of rst
test = sub(linrelns,onesub)
netList flatten entries gens gb test    
--(r=1, s=2, t=0) corresponds to all ones 
-- check the point is satisfied by the rst cubics 
sub(cubics,{r=>1,s001=>2,s010=>2,s011=>2,s100=>2,s101=>2,s110=>2,s111=>2,
	t001=>0,t010=>0,t011=>0,t100=>0,t101=>0,t110=>0,t111=>0})  
-- is it a singular point?
jaccubics = diff(transpose matrix{{r,s001,s010,s011,s100,s101,s110,s111, 
	    t001,t010,t011,t100,t101,t110,t111}}, gens cubics);
jacscubicsonesub = sub(jaccubics,{r=>1,s001=>2,s010=>2,s011=>2,s100=>2,s101=>2,s110=>2,s111=>2,
	t001=>0,t010=>0,t011=>0,t100=>0,t101=>0,t110=>0,t111=>0})
---get zero, it is a highly singular point for cubics
-- check the point is satisfied by the quartics
sub(quartics,{r=>1,s001=>2,s010=>2,s011=>2,s100=>2,s101=>2,s110=>2,s111=>2,
	t001=>0,t010=>0,t011=>0,t100=>0,t101=>0,t110=>0,t111=>0})  
-- is this a singular point?
jacquartics = diff(transpose matrix{{r,s001,s010,s011,s100,s101,s110,s111, 
	    t001,t010,t011,t100,t101,t110,t111}}, gens quartics);
jacquarticsonesub = sub(jacquartics,{r=>1,s001=>2,s010=>2,s011=>2,s100=>2,s101=>2,s110=>2,s111=>2,
	t001=>0,t010=>0,t011=>0,t100=>0,t101=>0,t110=>0,t111=>0})
---get zero, it is a highly singular point also for quartics, hence for the Goepel variety.

-- finding singular points on the f-Gopel variety (fano coordinates and an extra variable t for later)
    
St = QQ[f1234567,f1234675,f1234756,f1235476,f1235647,f1235764,f1236457,f1236574,
    f1236745,f1237465,f1237546,f1237654,f1243576,f1243657,f1243765,t]

fcubics = sub(fcubics,St);
fquartics = sub(fquartics,St);
fanom = sub(matrix{fanolist},St);

-- finding (other) singular points on Goepel
-- pt = fano image of a 7 pt configuration in P2

pt = {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1} 
-- from 4 pts on a line in P2, see below on how to generate it.

-- singularity test of pt 
subpt = apply(15,i->(fanom_(0,i)=>pt_i))
sub(fcubics,subpt)
sub(fquartics,subpt)
jacfcubics = diff(transpose fanom, gens fcubics);
jacfcubicspt = sub(jacfcubics,subpt)---zero
rank jacfcubicspt
jacfquartics = diff(transpose fanom, gens fquartics);
jacfquarticspt = sub(jacfquartics,subpt)---zero
rank jacfquarticspt
jacgopelpt = jacfcubicspt | jacfquarticspt;
rank jacgopelpt

-- repeat with other points 
pt = {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1} -- 7 on a conic -- singular, rank jac = 0 
pt = {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1} -- 4 pts on a line, singular, rank jac = 0 
pt = {0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0} -- 4 pts on a line (perm of above), singular, rank jac = 0 

--- checking the locus where all entries of the jacobian of cubics+quartics vanish
J=ideal(jacfcubics)+ideal(jacfquartics);
Jlist = decompose J;
length Jlist---36
netList Jlist
--exactly 36 elements 

-- check that these 36 are the all-ones + fano image of 4 pts in a line

--- four pts in P2, in a line 
newpt = matrix{{random(ZZ),random(ZZ),random(ZZ)}}
ptconf= matrix{{1,0,0},{0,1,0},{0,0,1},{1,1,1}} || 
newpt ||  newpt + matrix{{1,1,1}} || newpt + matrix{{2,2,2}}

----- finding the fano image of ptconf
f=(i,j,k)->det submatrix(ptconf,{i,j,k},)
c = {{0, 1, 2, 3, 4, 5, 6}, {0, 1, 2, 3, 5, 6, 4}, {0, 1, 2, 3, 6, 4, 5}, 
    {0, 1, 2, 4, 3, 6, 5}, {0, 1, 2, 4, 5, 3, 6}, {0, 1, 2, 4, 6, 5, 3}, 
    {0, 1, 2, 5, 3, 4, 6}, {0, 1, 2, 5, 4, 6, 3}, {0, 1, 2, 5, 6, 3, 4}, 
    {0, 1, 2, 6, 3, 5, 4}, {0, 1, 2, 6, 4, 3, 5}, {0, 1, 2, 6, 5, 4, 3}, 
    {0, 1, 3, 2, 4, 6, 5}, {0, 1, 3, 2, 5, 4, 6}, {0, 1, 3, 2, 6, 5, 4}};
-- permutations of even fanos 
ptconf
im={f(0,1,3)*f(1,2,4)*f(2,3,5)*f(3,4,6)*f(0,4,5)*f(1,5,6)*f(0,2,6)}
f(3,4,6)---zero -------------------------------------------------------DELETE?????
for i from 1 to 14 do
(im=im|{f((c_i)_0,(c_i)_1,(c_i)_3)*
    f((c_i)_1,(c_i)_2,(c_i)_4)*
    f((c_i)_2,(c_i)_3,(c_i)_5)*
    f((c_i)_3,(c_i)_4,(c_i)_6)*
    f((c_i)_0,(c_i)_4,(c_i)_5)*
    f((c_i)_1,(c_i)_5,(c_i)_6)*
    f((c_i)_0,(c_i)_2,(c_i)_6)});
im = (1/(gcd im))*im
--toString im 

--HOW TO GENERATE ALL PTCONFS WITH 4 IN A LINE?
--up to projective transformations, it suffices to take one such 
--configuration and all permutations of its rows

--- find the fano images of all permutations of a starting pt conf in P2
startptconf = ptconf -- from above 
p7 = permutations(7);
i7 = id_(R^7)
f=(i,j,k)->det submatrix(ptconf,{i,j,k},)
perms = {};
for p from 0 to length(p7)-1 do 
(T = matrix{i7_((p7_p)_0)} | matrix{i7_((p7_p)_1)} | matrix{i7_((p7_p)_2)} | 
    matrix{i7_((p7_p)_3)} | matrix{i7_((p7_p)_4)} | matrix{i7_((p7_p)_5)} | 
    matrix{i7_((p7_p)_6)};
ptconf = T*startptconf;
im=matrix{{f(0,1,3)*f(1,2,4)*f(2,3,5)*f(3,4,6)*f(0,4,5)*f(1,5,6)*f(0,2,6)}};
for i from 1 to 14 do
(im=im|matrix{{f((c_i)_0,(c_i)_1,(c_i)_3)*
    f((c_i)_1,(c_i)_2,(c_i)_4)*
    f((c_i)_2,(c_i)_3,(c_i)_5)*
    f((c_i)_3,(c_i)_4,(c_i)_6)*
    f((c_i)_0,(c_i)_4,(c_i)_5)*
    f((c_i)_1,(c_i)_5,(c_i)_6)*
    f((c_i)_0,(c_i)_2,(c_i)_6)}});
im = flatten entries im;
perms = perms | {{p7_p,im}})
# perms---5040

-- how many of these images are distinct up to sign?
fanoimages = {};    
for i from 0 to 5039 do 
(cand = (perms_i)_1;
flag = 0;
for m in fanoimages do (if m == cand then flag =1, if m == -cand then flag = 1);
if flag == 0 then fanoimages = fanoimages | {cand});
fanoimages = toList set fanoimages;
# fanoimages --35 number of distinct fano images of startptconf
netList fanoimages 

-- there are 35 distinct images; 
-- they are exactly 35 of the zero sets of the ideals in Jlist
-- the 36th is the all-ones 
-- conclude that there are 36 points on Goepel where the Jacobian has rank 0


-- ASIDE: check that the 7! permutations of a random ptconf will create 
-- 7! distinct fano images
-- repeat the above calculation on the following 

-- last 3 pts random 
ptconf = matrix{{1,0,0},{0,1,0},{0,0,1},{1,1,1}} || random(ZZ^3,ZZ^3)


-- next we look at lines through pairs of the 36 singular points

allones = {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1};
verysing = fanoimages | {allones};
ranks = {};

--- first we look at the sum of two very singular points ----------------------DELETE FROM HERE????

--for i from 0 to 34 do 
--   for j from i+1 to 35 do ----modified to profit of symmetry
--     (print (i,j),
--     line = verysing_i+verysing_j, 
--     subline = apply(15,i->(fanom_(0,i)=>line_i)),
--     jacfcubicsline = sub(jacfcubics,subline);
--     jacfquarticsline = sub(jacfquartics,subline);
--     jacgopelline = jacfcubicsline | jacfquarticsline;
--rank sub(contract(t,jacgopelline),t=>0)---4
--rank sub(contract(t^2,jacgopelline),t=>0)---4
--sub(jacgopelline,t=>0)---zero
--ranks = ranks | {rank jacgopelline})
--ranks
--- the Jacobian at all these points has rank 4
---alltogether we have found binomial(36,2) singular lines on the Goepel variety.
------------------------------------------------------------------------------------UNTIL HERE?

-- check that the sum of two very singular points does not 
-- have a preimage in P2^7
T = QQ[x_0..x_2,y_0..y_2,z_0..z_2]
ptconf =  matrix{{1,0,0},{0,1,0},{0,0,1},{1,1,1},{x_0,x_1,x_2},{y_0,y_1,y_2},{z_0,z_1,z_2}}
f=(i,j,k)->det submatrix(ptconf,{i,j,k},)
mm=matrix{{f(0,1,3)*f(1,2,4)*f(2,3,5)*f(3,4,6)*f(0,4,5)*f(1,5,6)*f(0,2,6)}}
for i from 1 to 14 do mm=mm|matrix{{f((c_i)_0,(c_i)_1,(c_i)_3)*f((c_i)_1,(c_i)_2,(c_i)_4)*
    f((c_i)_2,(c_i)_3,(c_i)_5)*f((c_i)_3,(c_i)_4,(c_i)_6)*
    f((c_i)_4,(c_i)_5,(c_i)_0)*f((c_i)_5,(c_i)_6,(c_i)_1)*
    f((c_i)_6,(c_i)_0,(c_i)_2)}}
-- test verysing_0+verysing_1
time fib=saturate(minors(2,mm|| sub(matrix{verysing_0+verysing_1},T)),ideal(mm));
codim fib, degree fib---(infinity

-- now we show that the lines through pairs of very singular points are singular
-- enough to do one line through verysing_0+verysing_1 and verysing_0 + allones by symmetry
-- if there is a big gcd for the entries in pts of verysing, divide by it to make the computation faster

use St
line=sub(matrix{verysing_0},St)+t*sub(matrix{verysing_1},St)
subline=apply(15,i->(fanom_(0,i)=>line_(0,i)))
jacfcubicsline = sub(jacfcubics,subline);
jacfquarticsline = sub(jacfquartics,subline);
jacgopelline = jacfcubicsline | jacfquarticsline;
rank(jacgopelline)

line=sub(matrix{verysing_0},St)+t*sub(matrix{allones},St)
subline=apply(15,i->(fanom_(0,i)=>line_(0,i)))
jacfcubicsline = sub(jacfcubics,subline);
jacfquarticsline = sub(jacfquartics,subline);
jacgopelline = jacfcubicsline | jacfquarticsline;
rank(jacgopelline)


==> anc/n=7/rst_cubics.m2 <==
cubics = ideal(16*(s001+2*r)^3+(s001+2*r)*(2*t111+2*t011+2*t101+2*t001)^2+4*(2*s010+2*s011+t100)*(2*s100+2*s101+t010)*(2*s111+2*s110+t110)-4*(s001+2*r)*(2*s010+2*s011+
t100)^2-4*(s001+2*r)*(2*s100+2*s101+t010)^2-4*(s001+2*r)*(2*s111+2*s110+t110)^2, 
16*(2*r+s010)^3+(2*r+s010)*(2*t010+2*t011+2*t110+2*t111)^2+4*(2*s001+t100+2*
s011)*(2*s100+2*s110+t001)*(2*s101+2*s111+t101)-4*(2*r+s010)*(2*s001+t100+2*
s011)^2-4*(2*r+s010)*(2*s100+2*s110+t001)^2-4*(2*r+s010)*(2*s101+2*s111+t101)^2, 
16*(2*r+s011)^3+(2*r+s011)*(2*t010+2*t110+2*t001+2*t101)^2+4*(2*s001+2*s010+
t100)*(2*s100+2*s111+t011)*(2*s101+2*s110+t111)-4*(2*r+s011)*(2*s001+2*s010+
t100)^2-4*(2*r+s011)*(2*s100+2*s111+t011)^2-4*(2*r+s011)*(2*s101+2*s110+t111)^2, 
16*(2*r+s100)^3+(2*r+s100)*(2*t100+2*t110+2*t101+2*t111)^2+4*(2*s001+2*s101+
t010)*(2*s010+2*s110+t001)*(2*s011+2*s111+t011)-4*(2*r+s100)*(2*s001+2*s101+
t010)^2-4*(2*r+s100)*(2*s010+2*s110+t001)^2-4*(2*r+s100)*(2*s011+2*s111+t011)^2, 
16*(2*r+s101)^3+(2*r+s101)*(2*t110+2*t100+2*t001+2*t011)^2+4*(2*s001+2*s100+
t010)*(2*s111+t101+2*s010)*(2*s110+t111+2*s011)-4*(2*r+s101)*(2*s001+2*s100+
t010)^2-4*(2*r+s101)*(2*s111+t101+2*s010)^2-4*(2*r+s101)*(2*s110+t111+2*s011)^2, 
16*(s110+2*r)^3+(s110+2*r)*(2*t100+2*t101+2*t011+2*t010)^2+4*(2*s001+2*s111+
t110)*(t001+2*s100+2*s010)*(2*s101+2*s011+t111)-4*(s110+2*r)*(2*s001+2*s111+
t110)^2-4*(s110+2*r)*(t001+2*s100+2*s010)^2-4*(s110+2*r)*(2*s101+2*s011+t111)^2, 
16*(s111+2*r)^3+(s111+2*r)*(2*t100+2*t010+2*t111+2*t001)^2+4*(2*s001+2*s110+
t110)*(2*s010+2*s101+t101)*(2*s100+2*s011+t011)-4*(s111+2*r)*(2*s001+2*s110+
t110)^2-4*(s111+2*r)*(2*s010+2*s101+t101)^2-4*(s111+2*r)*(2*s100+2*s011+t011)^2, 
16*r^3+r*t001^2+4*s010*s100*s110-4*r*s010^2-4*r*s100^2-4*r*s110^2, 
16*(s010+2*r)^3+(s010+2*r)*(2*t010-2*t110-2*t111+2*t011)^2+4*(2*s001+2*s011-
t100)*(2*s100+2*s110+t001)*(2*s111-t101+2*s101)-4*(s010+2*r)*(2*s001+2*s011-
t100)^2-4*(s010+2*r)*(2*s100+2*s110+t001)^2-4*(s010+2*r)*(2*s111-t101+2*s101)^2, 
16*(2*r+s100)^3+(2*r+s100)*(2*t100-2*t110-2*t111+2*t101)^2+4*(2*s101-t010+2*
s001)*(2*s110+t001+2*s010)*(2*s111-t011+2*s011)-4*(2*r+s100)*(2*s101-t010+2*
s001)^2-4*(2*r+s100)*(2*s110+t001+2*s010)^2-4*(2*r+s100)*(2*s111-t011+2*s011)^2, 
16*(2*r+s110)^3+(2*r+s110)*(-2*t011+2*t101+2*t100-2*t010)^2+4*(2*s001-t110+2*
s111)*(2*s100+2*s010+t001)*(2*s011+2*s101-t111)-4*(2*r+s110)*(2*s001-t110+2*
s111)^2-4*(2*r+s110)*(2*s100+2*s010+t001)^2-4*(2*r+s110)*(2*s011+2*s101-t111)^2, 
16*r^3+r*t010^2+4*s001*s100*s101-4*r*s001^2-4*r*s100^2-4*r*s101^2, 
16*(2*r+s001)^3+(2*r+s001)*(2*t001-2*t101+2*t011-2*t111)^2+4*(2*s010+2*s011-
t100)*(2*s100+2*s101+t010)*(2*s110+2*s111-t110)-4*(2*r+s001)*(2*s010+2*s011-
t100)^2-4*(2*r+s001)*(2*s100+2*s101+t010)^2-4*(2*r+s001)*(2*s110+2*s111-t110)^2, 
16*(2*r+s100)^3+(2*r+s100)*(2*t100-2*t111+2*t110-2*t101)^2+4*(2*s101+t010+2*
s001)*(2*s010+2*s110-t001)*(2*s011-t011+2*s111)-4*(2*r+s100)*(2*s101+t010+2*
s001)^2-4*(2*r+s100)*(2*s010+2*s110-t001)^2-4*(2*r+s100)*(2*s011-t011+2*s111)^2, 
16*(s101+2*r)^3+(s101+2*r)*(2*t110+2*t100-2*t001-2*t011)^2+4*(2*s100+t010+2*
s001)*(-t101+2*s111+2*s010)*(2*s011+2*s110-t111)-4*(s101+2*r)*(2*s100+t010+2*
s001)^2-4*(s101+2*r)*(-t101+2*s111+2*s010)^2-4*(s101+2*r)*(2*s011+2*s110-t111)^2, 
16*r^3+r*t011^2+4*s011*s100*s111-4*r*s011^2-4*r*s100^2-4*r*s111^2, 
16*(2*r+s011)^3+(2*r+s011)*(2*t010-2*t110+2*t001-2*t101)^2+4*(2*s010+2*s001-
t100)*(2*s100+2*s111+t011)*(2*s101+2*s110-t111)-4*(2*r+s011)*(2*s010+2*s001-
t100)^2-4*(2*r+s011)*(2*s100+2*s111+t011)^2-4*(2*r+s011)*(2*s101+2*s110-t111)^2, 
16*(2*r+s100)^3+(2*r+s100)*(2*t100+2*t111-2*t110-2*t101)^2+4*(-t010+2*s101+2*
s001)*(2*s110-t001+2*s010)*(2*s011+2*s111+t011)-4*(2*r+s100)*(-t010+2*s101+2*
s001)^2-4*(2*r+s100)*(2*s110-t001+2*s010)^2-4*(2*r+s100)*(2*s011+2*s111+t011)^2, 
16*(2*r+s111)^3+(2*r+s111)*(2*t111-2*t001+2*t100-2*t010)^2+4*(-t110+2*s110+2*
s001)*(2*s010+2*s101-t101)*(2*s011+t011+2*s100)-4*(2*r+s111)*(-t110+2*s110+2*
s001)^2-4*(2*r+s111)*(2*s010+2*s101-t101)^2-4*(2*r+s111)*(2*s011+t011+2*s100)^2, 
16*r^3+r*t100^2+4*s001*s010*s011-4*r*s001^2-4*r*s010^2-4*r*s011^2, 
16*(s001+2*r)^3+(s001+2*r)*(2*t001-2*t011-2*t111+2*t101)^2+4*(t100+2*s011+2*
s010)*(2*s101-t010+2*s100)*(2*s111-t110+2*s110)-4*(s001+2*r)*(t100+2*s011+2*
s010)^2-4*(s001+2*r)*(2*s101-t010+2*s100)^2-4*(s001+2*r)*(2*s111-t110+2*s110)^2, 
16*(s010+2*r)^3+(s010+2*r)*(-2*t111+2*t110-2*t011+2*t010)^2+4*(2*s001+2*s011+
t100)*(2*s100+2*s110-t001)*(-t101+2*s111+2*s101)-4*(s010+2*r)*(2*s001+2*s011+
t100)^2-4*(s010+2*r)*(2*s100+2*s110-t001)^2-4*(s010+2*r)*(-t101+2*s111+2*s101)^2, 
16*(2*r+s011)^3+(2*r+s011)*(2*t110+2*t010-2*t101-2*t001)^2+4*(2*s001+2*s010+
t100)*(2*s100+2*s111-t011)*(2*s101-t111+2*s110)-4*(2*r+s011)*(2*s001+2*s010+
t100)^2-4*(2*r+s011)*(2*s100+2*s111-t011)^2-4*(2*r+s011)*(2*s101-t111+2*s110)^2, 
16*r^3+r*t101^2+4*s010*s101*s111-4*r*s010^2-4*r*s101^2-4*r*s111^2, 
16*(s010+2*r)^3+(s010+2*r)*(-2*t110+2*t010-2*t011+2*t111)^2+4*(2*s001+2*s011-
t100)*(2*s100+2*s110-t001)*(2*s101+2*s111+t101)-4*(s010+2*r)*(2*s001+2*s011-
t100)^2-4*(s010+2*r)*(2*s100+2*s110-t001)^2-4*(s010+2*r)*(2*s101+2*s111+t101)^2, 
16*(2*r+s101)^3+(2*r+s101)*(2*t100-2*t011+2*t001-2*t110)^2+4*(-t010+2*s001+2*
s100)*(2*s111+2*s010+t101)*(-t111+2*s110+2*s011)-4*(2*r+s101)*(-t010+2*s001+2*
s100)^2-4*(2*r+s101)*(2*s111+2*s010+t101)^2-4*(2*r+s101)*(-t111+2*s110+2*s011)^2, 
16*(s111+2*r)^3+(s111+2*r)*(-2*t111+2*t001-2*t010+2*t100)^2+4*(2*s001-t110+2*
s110)*(2*s101+2*s010+t101)*(-t011+2*s100+2*s011)-4*(s111+2*r)*(2*s001-t110+2*
s110)^2-4*(s111+2*r)*(2*s101+2*s010+t101)^2-4*(s111+2*r)*(-t011+2*s100+2*s011)^2, 
16*r^3+r*t110^2+4*s001*s110*s111-4*r*s001^2-4*r*s110^2-4*r*s111^2, 
16*(s001+2*r)^3+(s001+2*r)*(2*t001-2*t101-2*t011+2*t111)^2+4*(2*s010-t100+2*
s011)*(2*s101-t010+2*s100)*(2*s110+2*s111+t110)-4*(s001+2*r)*(2*s010-t100+2*
s011)^2-4*(s001+2*r)*(2*s101-t010+2*s100)^2-4*(s001+2*r)*(2*s110+2*s111+t110)^2, 
16*(s110+2*r)^3+(s110+2*r)*(2*t100+2*t010-2*t011-2*t101)^2+4*(t110+2*s111+2*
s001)*(-t001+2*s100+2*s010)*(2*s011-t111+2*s101)-4*(s110+2*r)*(t110+2*s111+2*
s001)^2-4*(s110+2*r)*(-t001+2*s100+2*s010)^2-4*(s110+2*r)*(2*s011-t111+2*s101)^2, 
16*(s111+2*r)^3+(s111+2*r)*(-2*t001-2*t111+2*t100+2*t010)^2+4*(2*s110+2*s001+
t110)*(2*s010+2*s101-t101)*(2*s011-t011+2*s100)-4*(s111+2*r)*(2*s110+2*s001+
t110)^2-4*(s111+2*r)*(2*s010+2*s101-t101)^2-4*(s111+2*r)*(2*s011-t011+2*s100)^2, 
16*r^3+r*t111^2+4*s011*s101*s110-4*r*s011^2-4*r*s101^2-4*r*s110^2, 
16*(2*r+s011)^3+(2*r+s011)*(2*t010-2*t001+2*t101-2*t110)^2+4*(-t100+2*s001+2*
s010)*(2*s111-t011+2*s100)*(t111+2*s110+2*s101)-4*(2*r+s011)*(-t100+2*s001+2*
s010)^2-4*(2*r+s011)*(2*s111-t011+2*s100)^2-4*(2*r+s011)*(t111+2*s110+2*s101)^2, 
16*(s101+2*r)^3+(s101+2*r)*(2*t100+2*t011-2*t001-2*t110)^2+4*(2*s001-t010+2*
s100)*(2*s010+2*s111-t101)*(2*s011+2*s110+t111)-4*(s101+2*r)*(2*s001-t010+2*
s100)^2-4*(s101+2*r)*(2*s010+2*s111-t101)^2-4*(s101+2*r)*(2*s011+2*s110+t111)^2, 
16*(2*r+s110)^3+(2*r+s110)*(2*t100-2*t101+2*t011-2*t010)^2+4*(2*s001-t110+2*
s111)*(2*s010-t001+2*s100)*(2*s011+t111+2*s101)-4*(2*r+s110)*(2*s001-t110+2*
s111)^2-4*(2*r+s110)*(2*s010-t001+2*s100)^2-4*(2*r+s110)*(2*s011+t111+2*s101)^2);


==> anc/n=7/rst_quartics.m2 <==
quartics=ideal(48*r^2*s101*s110-12*s011^2*s101*s110-12*s100^2*s101*s110-4*s001^2*s100*s111-4*s010^2*s100*s111+8*s011^2*s100*s111+4*s100^3*s111-16*r*s001*s101*s111+8*s010*s011*s101*s111+8*s100*s101^2*s111-16*r*s010*s110*s111+8*s001*s011*s110*s111+8*s100*s110^2*s111+8*s001*s010*s111^2-16*r*s011*s111^2-4*s101*s110*s111^2-4*s100*s111^3-s100*s111*t001^2-s100*s111*t010^2-2*s001*s010*t011^2+4*r*s011*t011^2+s101*s110*t011^2+s100*s111*t011^2+s100*s111*t100^2+s100*s111*t101^2-s100*t011*t101*t110+s100*s111*t110^2+s110*t010*t101*t111+s101*t001*t110*t111+2*s001*s010*t111^2-4*r*s011*t111^2-2*s101*s110*t111^2,
 8*s001^2*s100*s110+8*s011^2*s100*s110-8*s100^3*s110+32*r*s001*s101*s110-16*s100*s101^2*s110-16*s001*s011*s110^2+8*s100*s110^3-16*s010*s011*s100*s111-96*r^2*s101*s111+8*s010^2*s101*s111+24*s100^2*s101*s111-16*s001*s010*s110*s111+32*r*s011*s110*s111+8*s101*s110^2*s111+32*r*s010*s111^2-16*s100*s110*s111^2+2*s001*s011*t001^2-4*s101*s111*t001^2+2*s100*s110*t010^2-s110*t001*t010*t011-4*r*s010*t011^2+2*s100*s110*t011^2-2*s100*s110*t100^2-2*s001*s011*t101^2+2*s100*s110*t101^2+2*s101*s111*t101^2-s101*t011*t101*t110-2*s100*s110*t110^2-s111*t010*t101*t111+s100*t001*t110*t111+4*r*s010*t111^2-2*s100*s110*t111^2,
 48*r^2*s011*s110-12*s010^2*s011*s110-12*s011*s101^2*s110-4*s001^2*s010*s111+4*s010^3*s111-16*r*s001*s011*s111+8*s010*s011^2*s111-4*s010*s100^2*s111+8*s011*s100*s101*s111+8*s010*s101^2*s111-16*r*s100*s110*s111+8*s001*s101*s110*s111+8*s010*s110^2*s111+8*s001*s100*s111^2-16*r*s101*s111^2-4*s011*s110*s111^2-4*s010*s111^3-s010*s111*t001^2+s010*s111*t010^2+s010*s111*t011^2-s010*s111*t100^2-2*s001*s100*t101^2+4*r*s101*t101^2+s011*s110*t101^2+s010*s111*t101^2-s010*t011*t101*t110+s010*s111*t110^2-2*r*t010*t101*t111-2*s010*s111*t111^2,
 8*s001^2*s010*s110-8*s010^3*s110+32*r*s001*s011*s110-16*s010*s011^2*s110+8*s010*s101^2*s110-16*s001*s101*s110^2+8*s010*s110^3-96*r^2*s011*s111+24*s010^2*s011*s111+8*s011*s100^2*s111-16*s010*s100*s101*s111-16*s001*s100*s110*s111+32*r*s101*s110*s111+8*s011*s110^2*s111+32*r*s100*s111^2-16*s010*s110*s111^2+2*s001*s101*t001^2-4*s011*s111*t001^2-2*s010*s110*t010^2-2*s001*s101*t011^2+2*s010*s110*t011^2+2*s011*s111*t011^2+2*s010*s110*t100^2-s110*t001*t100*t101-4*r*s100*t101^2+2*s010*s110*t101^2-s011*t011*t101*t110-2*s010*s110*t110^2-s111*t011*t100*t111+s010*t001*t110*t111+4*r*s100*t111^2-2*s010*s110*t111^2,
 8*s010^2*s100*s101+8*s011^2*s100*s101-8*s100^3*s101-16*s010*s011*s101^2+8*s100*s101^3+32*r*s010*s101*s110-16*s100*s101*s110^2-16*s001*s011*s100*s111-16*s001*s010*s101*s111+32*r*s011*s101*s111-96*r^2*s110*s111+8*s001^2*s110*s111+24*s100^2*s110*s111+8*s101^2*s110*s111+32*r*s001*s111^2-16*s100*s101*s111^2+2*s100*s101*t001^2+2*s010*s011*t010^2-4*s110*s111*t010^2-s101*t001*t010*t011-4*r*s001*t011^2+2*s100*s101*t011^2-2*s100*s101*t100^2-2*s100*s101*t101^2-s110*t011*t101*t110-2*s010*s011*t110^2+2*s100*s101*t110^2+2*s110*s111*t110^2+s100*t010*t101*t111-s111*t001*t110*t111+4*r*s001*t111^2-2*s100*s101*t111^2,
 48*r^2*s011*s101-12*s001^2*s011*s101-12*s011*s101*s110^2+4*s001^3*s111-4*s001*s010^2*s111-16*r*s010*s011*s111+8*s001*s011^2*s111-4*s001*s100^2*s111-16*r*s100*s101*s111+8*s001*s101^2*s111+8*s011*s100*s110*s111+8*s010*s101*s110*s111+8*s001*s110^2*s111+8*s010*s100*s111^2-4*s011*s101*s111^2-16*r*s110*s111^2-4*s001*s111^3+s001*s111*t001^2-s001*s111*t010^2+s001*s111*t011^2-s001*s111*t100^2+s001*s111*t101^2-s001*t011*t101*t110-2*s010*s100*t110^2+s011*s101*t110^2+4*r*s110*t110^2+s001*s111*t110^2-2*r*t001*t110*t111-2*s001*s111*t111^2,
 8*s001^2*s010*s101+4*s010^3*s101-16*r*s001*s011*s101-4*s010*s011^2*s101-4*s010*s100^2*s101+8*s011*s100*s101^2-4*s010*s101^3-4*s001^3*s110-8*s001*s010^2*s110+16*r*s010*s011*s110+4*s001*s011^2*s110+4*s001*s100^2*s110-8*s011*s100*s110^2+4*s001*s110^3-s010*s101*t001^2-s001*s110*t001^2+2*r*s111*t001^2+s010*s101*t010^2+s001*s110*t010^2-2*r*s111*t010^2+s010*s101*t011^2-s001*s110*t011^2-s010*s101*t100^2+s001*s110*t100^2-2*s011*s100*t101^2+s010*s101*t101^2+2*r*s111*t101^2+2*s011*s100*t110^2-s001*s110*t110^2-2*r*s111*t110^2-s010*t010*t101*t111+s001*t001*t110*t111+s010*s101*t111^2-s001*s110*t111^2,
 2*s010^3*s100-2*s010^2*s011*s100-2*s010*s011^2*s100+2*s011^3*s100-2*s010*s100^3-2*s011*s100^3+2*s010^3*s101-2*s010^2*s011*s101-2*s010*s011^2*s101+2*s011^3*s101+2*s010*s100^2*s101+2*s011*s100^2*s101+2*s010*s100*s101^2+2*s011*s100*s101^2-2*s010*s101^3-2*s011*s101^3-2*s001*s010^2*s110+8*r*s010*s011*s110-2*s001*s011^2*s110+2*s001*s100^2*s110-8*r*s100*s101*s110+2*s001*s101^2*s110-2*s001*s010^2*s111+8*r*s010*s011*s111-2*s001*s011^2*s111+2*s001*s100^2*s111-8*r*s100*s101*s111+2*s001*s101^2*s111+(1/2)*s011*s100*t001^2-(1/2)*s010*s101*t001^2-9*r^2*s010*t010+3*r*s001*s010*t010-(1/4)*s001^2*s010*t010+(1/4)*s010^3*t010-9*r^2*s011*t010+3*r*s001*s011*t010-(1/4)*s001^2*s011*t010+(3/4)*s010^2*s011*t010+(3/4)*s010*s011^2*t010+(1/4)*s011^3*t010-(1/4)*s010*s100^2*t010-(1/4)*s011*s100^2*t010-(1/2)*s010*s100*s101*t010-(1/2)*s011*s100*s101*t010-(1/4)*s010*s101^2*t010-(1/4)*s011*s101^2*t010+3*r*s100*s110*t010-(1/2)*s001*s100*s110*t010+3*r*s101*s110*t010-(1/2)*s001*s101*s110*t010+(3/4)*s010*s110^2*t010+(3/4)*s011*s110^2*t010+3*r*s100*s111*t010-(1/2)*s001*s100*s111*t010+3*r*s101*s111*t010-(1/2)*s001*s101*s111*t010-(5/2)*s010*s110*s111*t010-(5/2)*s011*s110*s111*t010+(3/4)*s010*s111^2*t010+(3/4)*s011*s111^2*t010-(1/16)*s010*t001^2*t010+(3/16)*s011*t001^2*t010+(1/2)*s010*s100*t010^2+(1/2)*s011*s100*t010^2+(1/2)*s010*s101*t010^2+(1/2)*s011*s101*t010^2-r*s110*t010^2-r*s111*t010^2+(1/16)*s010*t010^3+(1/16)*s011*t010^3-(1/4)*s010*s100*t001*t011-(1/4)*s011*s100*t001*t011+(3/4)*s010*s101*t001*t011+(3/4)*s011*s101*t001*t011-(5/2)*r*s110*t001*t011+(3/4)*s001*s110*t001*t011-(5/2)*r*s111*t001*t011+(3/4)*s001*s111*t001*t011-(1/4)*s010*t001*t010*t011-(1/4)*s011*t001*t010*t011+(1/2)*s010*s100*t011^2-(1/2)*s011*s101*t011^2+(3/16)*s010*t010*t011^2-(1/16)*s011*t010*t011^2+9*r^2*s100*t100-3*r*s001*s100*t100+(1/4)*s001^2*s100*t100+(1/4)*s010^2*s100*t100+(1/2)*s010*s011*s100*t100+(1/4)*s011^2*s100*t100-(1/4)*s100^3*t100+9*r^2*s101*t100-3*r*s001*s101*t100+(1/4)*s001^2*s101*t100+(1/4)*s010^2*s101*t100+(1/2)*s010*s011*s101*t100+(1/4)*s011^2*s101*t100-(3/4)*s100^2*s101*t100-(3/4)*s100*s101^2*t100-(1/4)*s101^3*t100-3*r*s010*s110*t100+(1/2)*s001*s010*s110*t100-3*r*s011*s110*t100+(1/2)*s001*s011*s110*t100-(3/4)*s100*s110^2*t100-(3/4)*s101*s110^2*t100-3*r*s010*s111*t100+(1/2)*s001*s010*s111*t100-3*r*s011*s111*t100+(1/2)*s001*s011*s111*t100+(5/2)*s100*s110*s111*t100+(5/2)*s101*s110*s111*t100-(3/4)*s100*s111^2*t100-(3/4)*s101*s111^2*t100+(1/16)*s100*t001^2*t100-(3/16)*s101*t001^2*t100+2*s010*s011*t010*t100-2*s100*s101*t010*t100+(1/16)*s100*t010^2*t100+(1/16)*s101*t010^2*t100+(1/2)*s101*t001*t011*t100-(1/16)*t001*t010*t011*t100+(1/16)*s100*t011^2*t100-(3/16)*s101*t011^2*t100-(1/2)*s010*s100*t100^2-(1/2)*s011*s100*t100^2-(1/2)*s010*s101*t100^2-(1/2)*s011*s101*t100^2+r*s110*t100^2+r*s111*t100^2-(1/16)*s010*t010*t100^2-(1/16)*s011*t010*t100^2-(1/16)*s100*t100^3-(1/16)*s101*t100^3+(1/4)*s010*s100*t001*t101-(3/4)*s011*s100*t001*t101+(1/4)*s010*s101*t001*t101-(3/4)*s011*s101*t001*t101+(5/2)*r*s110*t001*t101-(3/4)*s001*s110*t001*t101+(5/2)*r*s111*t001*t101-(3/4)*s001*s111*t001*t101-(1/2)*s011*t001*t010*t101-(1/8)*s010*t010*t011*t101-(1/8)*s011*t010*t011*t101+(1/4)*s100*t001*t100*t101+(1/4)*s101*t001*t100*t101+(1/16)*t001*t010*t100*t101+(1/8)*s100*t011*t100*t101+(1/8)*s101*t011*t100*t101-(1/2)*s010*s100*t101^2+(1/2)*s011*s101*t101^2-(1/16)*s010*t010*t101^2+(3/16)*s011*t010*t101^2-(3/16)*s100*t100*t101^2+(1/16)*s101*t100*t101^2+2*r*s010^2*t110-2*s001*s010*s011*t110+2*r*s011^2*t110-2*r*s100^2*t110+2*s001*s100*s101*t110-2*r*s101^2*t110+(3/2)*r*s100*t010*t110-(1/4)*s001*s100*t010*t110+(3/2)*r*s101*t010*t110-(1/4)*s001*s101*t010*t110-(1/4)*s010*s110*t010*t110-(1/4)*s011*s110*t010*t110-(1/4)*s010*s111*t010*t110-(1/4)*s011*s111*t010*t110-(1/2)*r*t010^2*t110-(7/4)*r*t001*t011*t110+(1/8)*s001*t001*t011*t110-(3/2)*r*s010*t100*t110+(1/4)*s001*s010*t100*t110-(3/2)*r*s011*t100*t110+(1/4)*s001*s011*t100*t110+(1/4)*s100*s110*t100*t110+(1/4)*s101*s110*t100*t110+(1/4)*s100*s111*t100*t110+(1/4)*s101*s111*t100*t110+(1/2)*r*t100^2*t110+(7/4)*r*t001*t101*t110-(1/8)*s001*t001*t101*t110-(1/16)*s010*t010*t110^2-(1/16)*s011*t010*t110^2+(1/16)*s100*t100*t110^2+(1/16)*s101*t100*t110^2-(1/8)*s010*t001*t010*t111-(1/8)*s011*t001*t010*t111-(3/4)*s010*s100*t011*t111+(1/4)*s011*s100*t011*t111-(3/4)*s010*s101*t011*t111+(1/4)*s011*s101*t011*t111+(5/2)*r*s110*t011*t111-(3/4)*s001*s110*t011*t111+(5/2)*r*s111*t011*t111-(3/4)*s001*s111*t011*t111-(1/2)*s010*t010*t011*t111+(1/8)*s100*t001*t100*t111+(1/8)*s101*t001*t100*t111+(1/4)*s100*t011*t100*t111+(1/4)*s101*t011*t100*t111+(1/16)*t010*t011*t100*t111+(3/4)*s010*s100*t101*t111+(3/4)*s011*s100*t101*t111-(1/4)*s010*s101*t101*t111-(1/4)*s011*s101*t101*t111-(5/2)*r*s110*t101*t111+(3/4)*s001*s110*t101*t111-(5/2)*r*s111*t101*t111+(3/4)*s001*s111*t101*t111-(1/4)*s010*t010*t101*t111-(1/4)*s011*t010*t101*t111+(1/2)*s100*t100*t101*t111-(1/16)*t010*t100*t101*t111+(7/4)*r*t011*t110*t111-(1/8)*s001*t011*t110*t111-(7/4)*r*t101*t110*t111+(1/8)*s001*t101*t110*t111-(1/2)*s011*s100*t111^2+(1/2)*s010*s101*t111^2+(3/16)*s010*t010*t111^2-(1/16)*s011*t010*t111^2-(3/16)*s100*t100*t111^2+(1/16)*s101*t100*t111^2,
 -108*r^3*s010+54*r^2*s001*s010-9*r*s001^2*s010+(1/2)*s001^3*s010+3*r*s010^3-(1/2)*s001*s010^3-108*r^3*s011+54*r^2*s001*s011-9*r*s001^2*s011+(1/2)*s001^3*s011+9*r*s010^2*s011-(3/2)*s001*s010^2*s011+9*r*s010*s011^2-(3/2)*s001*s010*s011^2+3*r*s011^3-(1/2)*s001*s011^3+11*r*s010*s100^2-(1/2)*s001*s010*s100^2+11*r*s011*s100^2-(1/2)*s001*s011*s100^2-26*r*s010*s100*s101+7*s001*s010*s100*s101-26*r*s011*s100*s101+7*s001*s011*s100*s101+11*r*s010*s101^2-(1/2)*s001*s010*s101^2+11*r*s011*s101^2-(1/2)*s001*s011*s101^2+48*r^2*s100*s110-24*r*s001*s100*s110-7*s010^2*s100*s110+2*s010*s011*s100*s110+s011^2*s100*s110+48*r^2*s101*s110-24*r*s001*s101*s110+s010^2*s101*s110+2*s010*s011*s101*s110-7*s011^2*s101*s110+3*r*s010*s110^2-(1/2)*s001*s010*s110^2+3*r*s011*s110^2-(1/2)*s001*s011*s110^2+48*r^2*s100*s111-24*r*s001*s100*s111+s010^2*s100*s111+2*s010*s011*s100*s111-7*s011^2*s100*s111+48*r^2*s101*s111-24*r*s001*s101*s111-7*s010^2*s101*s111+2*s010*s011*s101*s111+s011^2*s101*s111-26*r*s010*s110*s111+15*s001*s010*s110*s111-26*r*s011*s110*s111+15*s001*s011*s110*s111+3*r*s010*s111^2-(1/2)*s001*s010*s111^2+3*r*s011*s111^2-(1/2)*s001*s011*s111^2+(1/4)*r*s010*t001^2+(1/8)*s001*s010*t001^2-(11/4)*r*s011*t001^2+(5/8)*s001*s011*t001^2-(1/2)*s100*s110*t001^2+(1/2)*s101*s111*t001^2+9*r*s010*s100*t010-(3/2)*s001*s010*s100*t010+9*r*s011*s100*t010-(3/2)*s001*s011*s100*t010+9*r*s010*s101*t010-(3/2)*s001*s010*s101*t010+9*r*s011*s101*t010-(3/2)*s001*s011*s101*t010-24*r^2*s110*t010+12*r*s001*s110*t010+(3/2)*s010^2*s110*t010-9*s010*s011*s110*t010+(3/2)*s011^2*s110*t010-24*r^2*s111*t010+12*r*s001*s111*t010+(3/2)*s010^2*s111*t010-9*s010*s011*s111*t010+(3/2)*s011^2*s111*t010-(1/4)*s111*t001^2*t010-(5/4)*r*s010*t010^2-(1/8)*s001*s010*t010^2-(5/4)*r*s011*t010^2-(1/8)*s001*s011*t010^2-(7/2)*r*s010*t001*t011+(1/4)*s001*s010*t001*t011-(7/2)*r*s011*t001*t011+(1/4)*s001*s011*t001*t011+(1/2)*s100*s110*t001*t011-(1/2)*s101*s110*t001*t011+(1/2)*s100*s111*t001*t011-(1/2)*s101*s111*t001*t011+(1/4)*s110*t001*t010*t011+(1/4)*s111*t001*t010*t011-(11/4)*r*s010*t011^2+(5/8)*s001*s010*t011^2+(1/4)*r*s011*t011^2+(1/8)*s001*s011*t011^2+(1/2)*s101*s110*t011^2-(1/2)*s100*s111*t011^2-(1/4)*s110*t010*t011^2+54*r^3*t100-27*r^2*s001*t100+(9/2)*r*s001^2*t100-(1/4)*s001^3*t100-(9/2)*r*s010^2*t100+(3/4)*s001*s010^2*t100-9*r*s010*s011*t100+(3/2)*s001*s010*s011*t100-(9/2)*r*s011^2*t100+(3/4)*s001*s011^2*t100-(11/2)*r*s100^2*t100+(1/4)*s001*s100^2*t100+13*r*s100*s101*t100-(7/2)*s001*s100*s101*t100-(11/2)*r*s101^2*t100+(1/4)*s001*s101^2*t100+3*s010*s100*s110*t100-s011*s100*s110*t100-s010*s101*s110*t100+3*s011*s101*s110*t100-(19/2)*r*s110^2*t100+(1/4)*s001*s110^2*t100-s010*s100*s111*t100+3*s011*s100*s111*t100+3*s010*s101*s111*t100-s011*s101*s111*t100+13*r*s110*s111*t100+(1/2)*s001*s110*s111*t100-(19/2)*r*s111^2*t100+(1/4)*s001*s111^2*t100+(7/8)*r*t001^2*t100-(1/16)*s001*t001^2*t100-(9/2)*r*s100*t010*t100+(3/4)*s001*s100*t010*t100-(9/2)*r*s101*t010*t100+(3/4)*s001*s101*t010*t100+(1/2)*s010*s110*t010*t100+(1/2)*s011*s110*t010*t100+(1/2)*s010*s111*t010*t100+(1/2)*s011*s111*t010*t100+(5/8)*r*t010^2*t100+(1/16)*s001*t010^2*t100+(5/4)*r*t001*t011*t100-(3/8)*s001*t001*t011*t100+(7/8)*r*t011^2*t100-(1/16)*s001*t011^2*t100+(9/4)*r*s010*t100^2-(3/8)*s001*s010*t100^2+(9/4)*r*s011*t100^2-(3/8)*s001*s011*t100^2+(1/4)*s100*s110*t100^2+(1/4)*s101*s110*t100^2+(1/4)*s100*s111*t100^2+(1/4)*s101*s111*t100^2-(1/8)*s110*t010*t100^2-(1/8)*s111*t010*t100^2-(3/8)*r*t100^3+(1/16)*s001*t100^3-(1/2)*r*s010*t001*t101-(1/4)*s001*s010*t001*t101+(11/2)*r*s011*t001*t101-(5/4)*s001*s011*t001*t101-(1/4)*s110*t001*t010*t101-(1/4)*s111*t001*t010*t101-(5/2)*r*s010*t011*t101+(3/4)*s001*s010*t011*t101-(5/2)*r*s011*t011*t101+(3/4)*s001*s011*t011*t101-(1/2)*s100*s110*t011*t101-(1/2)*s101*s110*t011*t101+(1/2)*s100*s111*t011*t101+(1/2)*s101*s111*t011*t101+(1/2)*s110*t010*t011*t101-(7/4)*r*t001*t100*t101+(1/8)*s001*t001*t100*t101+(7/4)*r*t011*t100*t101-(1/8)*s001*t011*t100*t101+(1/4)*r*s010*t101^2+(1/8)*s001*s010*t101^2-(11/4)*r*s011*t101^2+(5/8)*s001*s011*t101^2+(1/2)*s100*s110*t101^2-(1/2)*s101*s111*t101^2-(1/4)*s110*t010*t101^2+(7/8)*r*t100*t101^2-(1/16)*s001*t100*t101^2-24*r^2*s100*t110+12*r*s001*s100*t110+(5/2)*s010^2*s100*t110-7*s010*s011*s100*t110+(5/2)*s011^2*s100*t110-24*r^2*s101*t110+12*r*s001*s101*t110+(5/2)*s010^2*s101*t110-7*s010*s011*s101*t110+(5/2)*s011^2*s101*t110+7*r*s010*s110*t110-(5/2)*s001*s010*s110*t110+7*r*s011*s110*t110-(5/2)*s001*s011*s110*t110+7*r*s010*s111*t110-(5/2)*s001*s010*s111*t110+7*r*s011*s111*t110-(5/2)*s001*s011*s111*t110-(1/4)*s101*t001^2*t110+12*r^2*t010*t110-6*r*s001*t010*t110-(1/4)*s010^2*t010*t110+(3/2)*s010*s011*t010*t110-(1/4)*s011^2*t010*t110+(1/2)*s101*t001*t011*t110-(1/4)*s101*t011^2*t110+(1/2)*s010*s100*t100*t110+(1/2)*s011*s100*t100*t110+(1/2)*s010*s101*t100*t110+(1/2)*s011*s101*t100*t110-(11/2)*r*s110*t100*t110+(1/4)*s001*s110*t100*t110-(11/2)*r*s111*t100*t110+(1/4)*s001*s111*t100*t110+(1/4)*s010*t010*t100*t110+(1/4)*s011*t010*t100*t110-(3/8)*s100*t100^2*t110-(3/8)*s101*t100^2*t110-(1/16)*t010*t100^2*t110-(1/4)*s100*t001*t101*t110-(1/4)*s101*t001*t101*t110+(1/4)*s100*t011*t101*t110+(1/4)*s101*t011*t101*t110-(1/4)*s100*t101^2*t110+(3/4)*r*s010*t110^2-(1/8)*s001*s010*t110^2+(3/4)*r*s011*t110^2-(1/8)*s001*s011*t110^2+(13/8)*r*t100*t110^2+(1/16)*s001*t100*t110^2-(5/2)*r*s010*t001*t111+(3/4)*s001*s010*t001*t111-(5/2)*r*s011*t001*t111+(3/4)*s001*s011*t001*t111+(1/2)*s100*s110*t001*t111+(1/2)*s101*s110*t001*t111-(1/2)*s100*s111*t001*t111-(1/2)*s101*s111*t001*t111+(1/2)*s111*t001*t010*t111+(11/2)*r*s010*t011*t111-(5/4)*s001*s010*t011*t111-(1/2)*r*s011*t011*t111-(1/4)*s001*s011*t011*t111-(1/4)*s110*t010*t011*t111-(1/4)*s111*t010*t011*t111+(7/4)*r*t001*t100*t111-(1/8)*s001*t001*t100*t111-(7/4)*r*t011*t100*t111+(1/8)*s001*t011*t100*t111-(7/2)*r*s010*t101*t111+(1/4)*s001*s010*t101*t111-(7/2)*r*s011*t101*t111+(1/4)*s001*s011*t101*t111-(1/2)*s100*s110*t101*t111+(1/2)*s101*s110*t101*t111-(1/2)*s100*s111*t101*t111+(1/2)*s101*s111*t101*t111+(1/4)*s110*t010*t101*t111+(1/4)*s111*t010*t101*t111+(5/4)*r*t100*t101*t111-(3/8)*s001*t100*t101*t111+(1/4)*s100*t001*t110*t111+(1/4)*s101*t001*t110*t111-(1/4)*s100*t011*t110*t111-(1/4)*s101*t011*t110*t111+(1/2)*s100*t101*t110*t111-(11/4)*r*s010*t111^2+(5/8)*s001*s010*t111^2+(1/4)*r*s011*t111^2+(1/8)*s001*s011*t111^2-(1/2)*s101*s110*t111^2+(1/2)*s100*s111*t111^2-(1/4)*s111*t010*t111^2+(7/8)*r*t100*t111^2-(1/16)*s001*t100*t111^2-(1/4)*s100*t110*t111^2,
 -108*r^3*s100+54*r^2*s001*s100-9*r*s001^2*s100+(1/2)*s001^3*s100+11*r*s010^2*s100-(1/2)*s001*s010^2*s100-26*r*s010*s011*s100+7*s001*s010*s011*s100+11*r*s011^2*s100-(1/2)*s001*s011^2*s100+3*r*s100^3-(1/2)*s001*s100^3-108*r^3*s101+54*r^2*s001*s101-9*r*s001^2*s101+(1/2)*s001^3*s101+11*r*s010^2*s101-(1/2)*s001*s010^2*s101-26*r*s010*s011*s101+7*s001*s010*s011*s101+11*r*s011^2*s101-(1/2)*s001*s011^2*s101+9*r*s100^2*s101-(3/2)*s001*s100^2*s101+9*r*s100*s101^2-(3/2)*s001*s100*s101^2+3*r*s101^3-(1/2)*s001*s101^3+48*r^2*s010*s110-24*r*s001*s010*s110+48*r^2*s011*s110-24*r*s001*s011*s110-7*s010*s100^2*s110+s011*s100^2*s110+2*s010*s100*s101*s110+2*s011*s100*s101*s110+s010*s101^2*s110-7*s011*s101^2*s110+3*r*s100*s110^2-(1/2)*s001*s100*s110^2+3*r*s101*s110^2-(1/2)*s001*s101*s110^2+48*r^2*s010*s111-24*r*s001*s010*s111+48*r^2*s011*s111-24*r*s001*s011*s111+s010*s100^2*s111-7*s011*s100^2*s111+2*s010*s100*s101*s111+2*s011*s100*s101*s111-7*s010*s101^2*s111+s011*s101^2*s111-26*r*s100*s110*s111+15*s001*s100*s110*s111-26*r*s101*s110*s111+15*s001*s101*s110*s111+3*r*s100*s111^2-(1/2)*s001*s100*s111^2+3*r*s101*s111^2-(1/2)*s001*s101*s111^2+(1/4)*r*s100*t001^2+(1/8)*s001*s100*t001^2-(11/4)*r*s101*t001^2+(5/8)*s001*s101*t001^2-(1/2)*s010*s110*t001^2+(1/2)*s011*s111*t001^2+54*r^3*t010-27*r^2*s001*t010+(9/2)*r*s001^2*t010-(1/4)*s001^3*t010-(11/2)*r*s010^2*t010+(1/4)*s001*s010^2*t010+13*r*s010*s011*t010-(7/2)*s001*s010*s011*t010-(11/2)*r*s011^2*t010+(1/4)*s001*s011^2*t010-(9/2)*r*s100^2*t010+(3/4)*s001*s100^2*t010-9*r*s100*s101*t010+(3/2)*s001*s100*s101*t010-(9/2)*r*s101^2*t010+(3/4)*s001*s101^2*t010+3*s010*s100*s110*t010-s011*s100*s110*t010-s010*s101*s110*t010+3*s011*s101*s110*t010-(19/2)*r*s110^2*t010+(1/4)*s001*s110^2*t010-s010*s100*s111*t010+3*s011*s100*s111*t010+3*s010*s101*s111*t010-s011*s101*s111*t010+13*r*s110*s111*t010+(1/2)*s001*s110*s111*t010-(19/2)*r*s111^2*t010+(1/4)*s001*s111^2*t010+(7/8)*r*t001^2*t010-(1/16)*s001*t001^2*t010+(9/4)*r*s100*t010^2-(3/8)*s001*s100*t010^2+(9/4)*r*s101*t010^2-(3/8)*s001*s101*t010^2+(1/4)*s010*s110*t010^2+(1/4)*s011*s110*t010^2+(1/4)*s010*s111*t010^2+(1/4)*s011*s111*t010^2-(3/8)*r*t010^3+(1/16)*s001*t010^3-(1/2)*r*s100*t001*t011-(1/4)*s001*s100*t001*t011+(11/2)*r*s101*t001*t011-(5/4)*s001*s101*t001*t011-(7/4)*r*t001*t010*t011+(1/8)*s001*t001*t010*t011+(1/4)*r*s100*t011^2+(1/8)*s001*s100*t011^2-(11/4)*r*s101*t011^2+(5/8)*s001*s101*t011^2+(1/2)*s010*s110*t011^2-(1/2)*s011*s111*t011^2+(7/8)*r*t010*t011^2-(1/16)*s001*t010*t011^2+9*r*s010*s100*t100-(3/2)*s001*s010*s100*t100+9*r*s011*s100*t100-(3/2)*s001*s011*s100*t100+9*r*s010*s101*t100-(3/2)*s001*s010*s101*t100+9*r*s011*s101*t100-(3/2)*s001*s011*s101*t100-24*r^2*s110*t100+12*r*s001*s110*t100+(3/2)*s100^2*s110*t100-9*s100*s101*s110*t100+(3/2)*s101^2*s110*t100-24*r^2*s111*t100+12*r*s001*s111*t100+(3/2)*s100^2*s111*t100-9*s100*s101*s111*t100+(3/2)*s101^2*s111*t100-(1/4)*s111*t001^2*t100-(9/2)*r*s010*t010*t100+(3/4)*s001*s010*t010*t100-(9/2)*r*s011*t010*t100+(3/4)*s001*s011*t010*t100+(1/2)*s100*s110*t010*t100+(1/2)*s101*s110*t010*t100+(1/2)*s100*s111*t010*t100+(1/2)*s101*s111*t010*t100-(1/8)*s110*t010^2*t100-(1/8)*s111*t010^2*t100-(1/4)*s110*t001*t011*t100-(1/4)*s111*t001*t011*t100-(1/4)*s110*t011^2*t100-(5/4)*r*s100*t100^2-(1/8)*s001*s100*t100^2-(5/4)*r*s101*t100^2-(1/8)*s001*s101*t100^2+(5/8)*r*t010*t100^2+(1/16)*s001*t010*t100^2-(7/2)*r*s100*t001*t101+(1/4)*s001*s100*t001*t101-(7/2)*r*s101*t001*t101+(1/4)*s001*s101*t001*t101+(1/2)*s010*s110*t001*t101-(1/2)*s011*s110*t001*t101+(1/2)*s010*s111*t001*t101-(1/2)*s011*s111*t001*t101+(5/4)*r*t001*t010*t101-(3/8)*s001*t001*t010*t101-(5/2)*r*s100*t011*t101+(3/4)*s001*s100*t011*t101-(5/2)*r*s101*t011*t101+(3/4)*s001*s101*t011*t101-(1/2)*s010*s110*t011*t101-(1/2)*s011*s110*t011*t101+(1/2)*s010*s111*t011*t101+(1/2)*s011*s111*t011*t101+(7/4)*r*t010*t011*t101-(1/8)*s001*t010*t011*t101+(1/4)*s110*t001*t100*t101+(1/4)*s111*t001*t100*t101+(1/2)*s110*t011*t100*t101-(11/4)*r*s100*t101^2+(5/8)*s001*s100*t101^2+(1/4)*r*s101*t101^2+(1/8)*s001*s101*t101^2+(1/2)*s011*s110*t101^2-(1/2)*s010*s111*t101^2+(7/8)*r*t010*t101^2-(1/16)*s001*t010*t101^2-(1/4)*s110*t100*t101^2-24*r^2*s010*t110+12*r*s001*s010*t110-24*r^2*s011*t110+12*r*s001*s011*t110+(5/2)*s010*s100^2*t110+(5/2)*s011*s100^2*t110-7*s010*s100*s101*t110-7*s011*s100*s101*t110+(5/2)*s010*s101^2*t110+(5/2)*s011*s101^2*t110+7*r*s100*s110*t110-(5/2)*s001*s100*s110*t110+7*r*s101*s110*t110-(5/2)*s001*s101*s110*t110+7*r*s100*s111*t110-(5/2)*s001*s100*s111*t110+7*r*s101*s111*t110-(5/2)*s001*s101*s111*t110-(1/4)*s011*t001^2*t110+(1/2)*s010*s100*t010*t110+(1/2)*s011*s100*t010*t110+(1/2)*s010*s101*t010*t110+(1/2)*s011*s101*t010*t110-(11/2)*r*s110*t010*t110+(1/4)*s001*s110*t010*t110-(11/2)*r*s111*t010*t110+(1/4)*s001*s111*t010*t110-(3/8)*s010*t010^2*t110-(3/8)*s011*t010^2*t110-(1/4)*s010*t001*t011*t110-(1/4)*s011*t001*t011*t110-(1/4)*s010*t011^2*t110+12*r^2*t100*t110-6*r*s001*t100*t110-(1/4)*s100^2*t100*t110+(3/2)*s100*s101*t100*t110-(1/4)*s101^2*t100*t110+(1/4)*s100*t010*t100*t110+(1/4)*s101*t010*t100*t110-(1/16)*t010^2*t100*t110+(1/2)*s011*t001*t101*t110+(1/4)*s010*t011*t101*t110+(1/4)*s011*t011*t101*t110-(1/4)*s011*t101^2*t110+(3/4)*r*s100*t110^2-(1/8)*s001*s100*t110^2+(3/4)*r*s101*t110^2-(1/8)*s001*s101*t110^2+(13/8)*r*t010*t110^2+(1/16)*s001*t010*t110^2-(5/2)*r*s100*t001*t111+(3/4)*s001*s100*t001*t111-(5/2)*r*s101*t001*t111+(3/4)*s001*s101*t001*t111+(1/2)*s010*s110*t001*t111+(1/2)*s011*s110*t001*t111-(1/2)*s010*s111*t001*t111-(1/2)*s011*s111*t001*t111+(7/4)*r*t001*t010*t111-(1/8)*s001*t001*t010*t111-(7/2)*r*s100*t011*t111+(1/4)*s001*s100*t011*t111-(7/2)*r*s101*t011*t111+(1/4)*s001*s101*t011*t111-(1/2)*s010*s110*t011*t111+(1/2)*s011*s110*t011*t111-(1/2)*s010*s111*t011*t111+(1/2)*s011*s111*t011*t111+(5/4)*r*t010*t011*t111-(3/8)*s001*t010*t011*t111+(1/2)*s111*t001*t100*t111+(1/4)*s110*t011*t100*t111+(1/4)*s111*t011*t100*t111+(11/2)*r*s100*t101*t111-(5/4)*s001*s100*t101*t111-(1/2)*r*s101*t101*t111-(1/4)*s001*s101*t101*t111-(7/4)*r*t010*t101*t111+(1/8)*s001*t010*t101*t111-(1/4)*s110*t100*t101*t111-(1/4)*s111*t100*t101*t111+(1/4)*s010*t001*t110*t111+(1/4)*s011*t001*t110*t111+(1/2)*s010*t011*t110*t111-(1/4)*s010*t101*t110*t111-(1/4)*s011*t101*t110*t111-(11/4)*r*s100*t111^2+(5/8)*s001*s100*t111^2+(1/4)*r*s101*t111^2+(1/8)*s001*s101*t111^2-(1/2)*s011*s110*t111^2+(1/2)*s010*s111*t111^2+(7/8)*r*t010*t111^2-(1/16)*s001*t010*t111^2-(1/4)*s111*t100*t111^2-(1/4)*s010*t110*t111^2,
 -24*r^2*s010*s100+12*r*s001*s010*s100-24*r^2*s011*s100+12*r*s001*s011*s100-24*r^2*s010*s101+12*r*s001*s010*s101-24*r^2*s011*s101+12*r*s001*s011*s101+54*r^3*s110-27*r^2*s001*s110+(9/2)*r*s001^2*s110-(1/4)*s001^3*s110-(11/2)*r*s010^2*s110+(1/4)*s001*s010^2*s110+13*r*s010*s011*s110-(7/2)*s001*s010*s011*s110-(11/2)*r*s011^2*s110+(1/4)*s001*s011^2*s110-(11/2)*r*s100^2*s110+(1/4)*s001*s100^2*s110+13*r*s100*s101*s110-(7/2)*s001*s100*s101*s110-(11/2)*r*s101^2*s110+(1/4)*s001*s101^2*s110-(1/2)*s010*s100*s110^2-(1/2)*s011*s100*s110^2-(1/2)*s010*s101*s110^2-(1/2)*s011*s101*s110^2+(21/2)*r*s110^3+(1/4)*s001*s110^3+54*r^3*s111-27*r^2*s001*s111+(9/2)*r*s001^2*s111-(1/4)*s001^3*s111-(11/2)*r*s010^2*s111+(1/4)*s001*s010^2*s111+13*r*s010*s011*s111-(7/2)*s001*s010*s011*s111-(11/2)*r*s011^2*s111+(1/4)*s001*s011^2*s111-(11/2)*r*s100^2*s111+(1/4)*s001*s100^2*s111+13*r*s100*s101*s111-(7/2)*s001*s100*s101*s111-(11/2)*r*s101^2*s111+(1/4)*s001*s101^2*s111+3*s010*s100*s110*s111+3*s011*s100*s110*s111+3*s010*s101*s110*s111+3*s011*s101*s110*s111-(17/2)*r*s110^2*s111-(13/4)*s001*s110^2*s111-(1/2)*s010*s100*s111^2-(1/2)*s011*s100*s111^2-(1/2)*s010*s101*s111^2-(1/2)*s011*s101*s111^2-(17/2)*r*s110*s111^2-(13/4)*s001*s110*s111^2+(21/2)*r*s111^3+(1/4)*s001*s111^3+(1/2)*s010*s100*t001^2-(1/2)*s011*s101*t001^2-(5/8)*r*s110*t001^2-(1/16)*s001*s110*t001^2+(19/8)*r*s111*t001^2-(9/16)*s001*s111*t001^2+12*r^2*s010*t010-6*r*s001*s010*t010+12*r^2*s011*t010-6*r*s001*s011*t010-(9/2)*r*s100*s110*t010+(3/4)*s001*s100*s110*t010-(9/2)*r*s101*s110*t010+(3/4)*s001*s101*s110*t010-(3/4)*s010*s110^2*t010-(3/4)*s011*s110^2*t010-(9/2)*r*s100*s111*t010+(3/4)*s001*s100*s111*t010-(9/2)*r*s101*s111*t010+(3/4)*s001*s101*s111*t010+(9/2)*s010*s110*s111*t010+(9/2)*s011*s110*s111*t010-(3/4)*s010*s111^2*t010-(3/4)*s011*s111^2*t010+(1/4)*s011*t001^2*t010+(5/8)*r*s110*t010^2+(1/16)*s001*s110*t010^2+(5/8)*r*s111*t010^2+(1/16)*s001*s111*t010^2-(1/2)*s010*s100*t001*t011-(1/2)*s011*s100*t001*t011+(1/2)*s010*s101*t001*t011+(1/2)*s011*s101*t001*t011+(5/4)*r*s110*t001*t011+(1/8)*s001*s110*t001*t011+(5/4)*r*s111*t001*t011+(1/8)*s001*s111*t001*t011-(1/4)*s010*t001*t010*t011-(1/4)*s011*t001*t010*t011+(1/2)*s011*s100*t011^2-(1/2)*s010*s101*t011^2+(19/8)*r*s110*t011^2-(9/16)*s001*s110*t011^2-(5/8)*r*s111*t011^2-(1/16)*s001*s111*t011^2+(1/4)*s010*t010*t011^2+12*r^2*s100*t100-6*r*s001*s100*t100+12*r^2*s101*t100-6*r*s001*s101*t100-(9/2)*r*s010*s110*t100+(3/4)*s001*s010*s110*t100-(9/2)*r*s011*s110*t100+(3/4)*s001*s011*s110*t100-(3/4)*s100*s110^2*t100-(3/4)*s101*s110^2*t100-(9/2)*r*s010*s111*t100+(3/4)*s001*s010*s111*t100-(9/2)*r*s011*s111*t100+(3/4)*s001*s011*s111*t100+(9/2)*s100*s110*s111*t100+(9/2)*s101*s110*s111*t100-(3/4)*s100*s111^2*t100-(3/4)*s101*s111^2*t100+(1/4)*s101*t001^2*t100-6*r^2*t010*t100+3*r*s001*t010*t100-(5/8)*s110^2*t010*t100-(1/4)*s110*s111*t010*t100-(5/8)*s111^2*t010*t100-(1/2)*s101*t001*t011*t100+(1/4)*s101*t011^2*t100+(5/8)*r*s110*t100^2+(1/16)*s001*s110*t100^2+(5/8)*r*s111*t100^2+(1/16)*s001*s111*t100^2-(1/2)*s010*s100*t001*t101+(1/2)*s011*s100*t001*t101-(1/2)*s010*s101*t001*t101+(1/2)*s011*s101*t001*t101+(5/4)*r*s110*t001*t101+(1/8)*s001*s110*t001*t101+(5/4)*r*s111*t001*t101+(1/8)*s001*s111*t001*t101-(1/2)*s011*t001*t010*t101-(17/4)*r*s110*t011*t101+(3/8)*s001*s110*t011*t101+(7/4)*r*s111*t011*t101-(5/8)*s001*s111*t011*t101+(1/4)*s010*t010*t011*t101+(1/4)*s011*t010*t011*t101-(1/4)*s100*t001*t100*t101-(1/4)*s101*t001*t100*t101+(1/4)*s100*t011*t100*t101+(1/4)*s101*t011*t100*t101-(1/2)*s011*s100*t101^2+(1/2)*s010*s101*t101^2+(19/8)*r*s110*t101^2-(9/16)*s001*s110*t101^2-(5/8)*r*s111*t101^2-(1/16)*s001*s111*t101^2+(1/4)*s011*t010*t101^2+(1/4)*s100*t100*t101^2-27*r^3*t110+(27/2)*r^2*s001*t110-(9/4)*r*s001^2*t110+(1/8)*s001^3*t110+(11/4)*r*s010^2*t110-(1/8)*s001*s010^2*t110-(13/2)*r*s010*s011*t110+(7/4)*s001*s010*s011*t110+(11/4)*r*s011^2*t110-(1/8)*s001*s011^2*t110+(11/4)*r*s100^2*t110-(1/8)*s001*s100^2*t110-(13/2)*r*s100*s101*t110+(7/4)*s001*s100*s101*t110+(11/4)*r*s101^2*t110-(1/8)*s001*s101^2*t110-s010*s100*s110*t110-s011*s100*s110*t110-s010*s101*s110*t110-s011*s101*s110*t110+(13/4)*r*s110^2*t110+(9/8)*s001*s110^2*t110-s010*s100*s111*t110-s011*s100*s111*t110-s010*s101*s111*t110-s011*s101*s111*t110+(21/2)*r*s110*s111*t110-(15/4)*s001*s110*s111*t110+(13/4)*r*s111^2*t110+(9/8)*s001*s111^2*t110-(11/16)*r*t001^2*t110+(1/32)*s001*t001^2*t110+(9/4)*r*s100*t010*t110-(3/8)*s001*s100*t010*t110+(9/4)*r*s101*t010*t110-(3/8)*s001*s101*t010*t110-(5/16)*r*t010^2*t110-(1/32)*s001*t010^2*t110-(1/8)*r*t001*t011*t110+(3/16)*s001*t001*t011*t110-(11/16)*r*t011^2*t110+(1/32)*s001*t011^2*t110+(9/4)*r*s010*t100*t110-(3/8)*s001*s010*t100*t110+(9/4)*r*s011*t100*t110-(3/8)*s001*s011*t100*t110-(1/4)*s110*t010*t100*t110-(1/4)*s111*t010*t100*t110-(5/16)*r*t100^2*t110-(1/32)*s001*t100^2*t110-(1/8)*r*t001*t101*t110+(3/16)*s001*t001*t101*t110+(1/8)*r*t011*t101*t110-(3/16)*s001*t011*t101*t110-(11/16)*r*t101^2*t110+(1/32)*s001*t101^2*t110-(3/8)*s010*s100*t110^2-(3/8)*s011*s100*t110^2-(3/8)*s010*s101*t110^2-(3/8)*s011*s101*t110^2-(13/8)*r*s110*t110^2+(7/16)*s001*s110*t110^2-(13/8)*r*s111*t110^2+(7/16)*s001*s111*t110^2+(3/16)*s010*t010*t110^2+(3/16)*s011*t010*t110^2+(3/16)*s100*t100*t110^2+(3/16)*s101*t100*t110^2+(1/32)*t010*t100*t110^2-(5/16)*r*t110^3-(1/32)*s001*t110^3+(7/4)*r*s110*t001*t111-(5/8)*s001*s110*t001*t111-(17/4)*r*s111*t001*t111+(3/8)*s001*s111*t001*t111+(1/4)*s010*t001*t010*t111+(1/4)*s011*t001*t010*t111+(1/2)*s010*s100*t011*t111-(1/2)*s011*s100*t011*t111+(1/2)*s010*s101*t011*t111-(1/2)*s011*s101*t011*t111+(5/4)*r*s110*t011*t111+(1/8)*s001*s110*t011*t111+(5/4)*r*s111*t011*t111+(1/8)*s001*s111*t011*t111-(1/2)*s010*t010*t011*t111+(1/4)*s100*t001*t100*t111+(1/4)*s101*t001*t100*t111-(1/4)*s100*t011*t100*t111-(1/4)*s101*t011*t100*t111+(1/2)*s010*s100*t101*t111+(1/2)*s011*s100*t101*t111-(1/2)*s010*s101*t101*t111-(1/2)*s011*s101*t101*t111+(5/4)*r*s110*t101*t111+(1/8)*s001*s110*t101*t111+(5/4)*r*s111*t101*t111+(1/8)*s001*s111*t101*t111-(1/4)*s010*t010*t101*t111-(1/4)*s011*t010*t101*t111-(1/2)*s100*t100*t101*t111+(1/8)*r*t001*t110*t111-(3/16)*s001*t001*t110*t111-(1/8)*r*t011*t110*t111+(3/16)*s001*t011*t110*t111-(1/8)*r*t101*t110*t111+(3/16)*s001*t101*t110*t111-(1/2)*s010*s100*t111^2+(1/2)*s011*s101*t111^2-(5/8)*r*s110*t111^2-(1/16)*s001*s110*t111^2+(19/8)*r*s111*t111^2-(9/16)*s001*s111*t111^2+(1/4)*s010*t010*t111^2+(1/4)*s100*t100*t111^2-(11/16)*r*t110*t111^2+(1/32)*s001*t110*t111^2,
 -12*r^2*s010*s110+4*r*s001*s010*s110+s001^2*s010*s110-s010^3*s110-12*r^2*s011*s110+4*r*s001*s011*s110+s001^2*s011*s110+s010^2*s011*s110+s010*s011^2*s110-s011^3*s110+s010*s100^2*s110+s011*s100^2*s110-2*s010*s100*s101*s110-2*s011*s100*s101*s110+s010*s101^2*s110+s011*s101^2*s110+4*r*s100*s110^2-2*s001*s100*s110^2+4*r*s101*s110^2-2*s001*s101*s110^2+s010*s110^3+s011*s110^3-12*r^2*s010*s111+4*r*s001*s010*s111+s001^2*s010*s111-s010^3*s111-12*r^2*s011*s111+4*r*s001*s011*s111+s001^2*s011*s111+s010^2*s011*s111+s010*s011^2*s111-s011^3*s111+s010*s100^2*s111+s011*s100^2*s111-2*s010*s100*s101*s111-2*s011*s100*s101*s111+s010*s101^2*s111+s011*s101^2*s111+8*r*s100*s110*s111-4*s001*s100*s110*s111+8*r*s101*s110*s111-4*s001*s101*s110*s111-s010*s110^2*s111-s011*s110^2*s111+4*r*s100*s111^2-2*s001*s100*s111^2+4*r*s101*s111^2-2*s001*s101*s111^2-s010*s110*s111^2-s011*s110*s111^2+s010*s111^3+s011*s111^3-r*s100*t001^2+(1/2)*s001*s101*t001^2-(1/4)*s010*s110*t001^2-(1/4)*s011*s110*t001^2+(1/4)*s010*s111*t001^2+(1/4)*s011*s111*t001^2-(1/2)*r*t001^2*t010-(1/4)*s010*s110*t010^2-(1/4)*s011*s110*t010^2-(1/4)*s010*s111*t010^2-(1/4)*s011*s111*t010^2+2*r*s100*t001*t011-s001*s101*t001*t011+r*t001*t010*t011-r*s100*t011^2+(1/2)*s001*s101*t011^2+(1/4)*s010*s110*t011^2+(1/4)*s011*s110*t011^2-(1/4)*s010*s111*t011^2-(1/4)*s011*s111*t011^2-(1/2)*r*t010*t011^2-3*r^2*s110*t100+r*s001*s110*t100-(3/4)*s001^2*s110*t100-(3/4)*s010^2*s110*t100+(1/2)*s010*s011*s110*t100-(3/4)*s011^2*s110*t100+(3/4)*s100^2*s110*t100-(1/2)*s100*s101*s110*t100+(3/4)*s101^2*s110*t100+(3/4)*s110^3*t100-3*r^2*s111*t100+r*s001*s111*t100-(3/4)*s001^2*s111*t100-(3/4)*s010^2*s111*t100+(1/2)*s010*s011*s111*t100-(3/4)*s011^2*s111*t100+(3/4)*s100^2*s111*t100-(1/2)*s100*s101*s111*t100+(3/4)*s101^2*s111*t100+(1/4)*s110^2*s111*t100+(1/4)*s110*s111^2*t100+(3/4)*s111^3*t100-(3/16)*s110*t001^2*t100+(1/16)*s111*t001^2*t100-(3/4)*s100*s110*t010*t100-(3/4)*s101*s110*t010*t100-(3/4)*s100*s111*t010*t100-(3/4)*s101*s111*t010*t100+(3/16)*s110*t010^2*t100+(3/16)*s111*t010^2*t100+(1/8)*s110*t001*t011*t100+(1/8)*s111*t001*t011*t100+(1/16)*s110*t011^2*t100-(3/16)*s111*t011^2*t100+(1/4)*s010*s110*t100^2+(1/4)*s011*s110*t100^2+(1/4)*s010*s111*t100^2+(1/4)*s011*s111*t100^2+(3/16)*s110*t100^3+(3/16)*s111*t100^3-r*s100*t001*t101+(1/2)*s001*s100*t001*t101-r*s101*t001*t101+(1/2)*s001*s101*t001*t101+(1/4)*s010*s110*t001*t101+(1/4)*s011*s110*t001*t101+(1/4)*s010*s111*t001*t101+(1/4)*s011*s111*t001*t101-r*t001*t010*t101+r*s100*t011*t101-(1/2)*s001*s100*t011*t101+r*s101*t011*t101-(1/2)*s001*s101*t011*t101-(5/4)*s010*s110*t011*t101-(5/4)*s011*s110*t011*t101-(1/4)*s010*s111*t011*t101-(1/4)*s011*s111*t011*t101+r*t010*t011*t101-(1/2)*s110*t011*t100*t101+(1/2)*s001*s100*t101^2-r*s101*t101^2+(1/4)*s010*s110*t101^2+(1/4)*s011*s110*t101^2-(1/4)*s010*s111*t101^2-(1/4)*s011*s111*t101^2-(1/2)*r*t010*t101^2+(1/16)*s110*t100*t101^2-(3/16)*s111*t100*t101^2+9*r^2*s010*t110+r*s001*s010*t110+(1/4)*s001^2*s010*t110-(1/4)*s010^3*t110+9*r^2*s011*t110+r*s001*s011*t110+(1/4)*s001^2*s011*t110-(11/4)*s010^2*s011*t110-(11/4)*s010*s011^2*t110-(1/4)*s011^3*t110-(5/4)*s010*s100^2*t110-(5/4)*s011*s100^2*t110-(1/2)*s010*s100*s101*t110-(1/2)*s011*s100*s101*t110-(5/4)*s010*s101^2*t110-(5/4)*s011*s101^2*t110-2*r*s100*s110*t110+s001*s100*s110*t110-2*r*s101*s110*t110+s001*s101*s110*t110+(1/4)*s010*s110^2*t110+(1/4)*s011*s110^2*t110-2*r*s100*s111*t110+s001*s100*s111*t110-2*r*s101*s111*t110+s001*s101*s111*t110+(5/2)*s010*s110*s111*t110+(5/2)*s011*s110*s111*t110+(1/4)*s010*s111^2*t110+(1/4)*s011*s111^2*t110+(1/16)*s010*t001^2*t110+(1/16)*s011*t001^2*t110+(3/4)*s010*s100*t010*t110+(3/4)*s011*s100*t010*t110+(3/4)*s010*s101*t010*t110+(3/4)*s011*s101*t010*t110-2*r*s110*t010*t110-2*r*s111*t010*t110-(1/16)*s010*t010^2*t110-(1/16)*s011*t010^2*t110-(1/8)*s010*t001*t011*t110-(1/8)*s011*t001*t011*t110+(1/16)*s010*t011^2*t110+(1/16)*s011*t011^2*t110-2*r*s001*t100*t110-s010*s011*t100*t110+s100*s101*t100*t110+s110*s111*t100*t110+(1/16)*s010*t100^2*t110+(1/16)*s011*t100^2*t110+(1/4)*s010*t011*t101*t110+(1/4)*s011*t011*t101*t110-(1/16)*t001*t100*t101*t110+(3/16)*t011*t100*t101*t110+(1/16)*s010*t101^2*t110+(1/16)*s011*t101^2*t110-(1/4)*s010*s110*t110^2-(1/4)*s011*s110*t110^2-(1/4)*s010*s111*t110^2-(1/4)*s011*s111*t110^2+r*t010*t110^2-(3/16)*s110*t100*t110^2-(3/16)*s111*t100*t110^2-(1/16)*s010*t110^3-(1/16)*s011*t110^3+r*s100*t001*t111-(1/2)*s001*s100*t001*t111+r*s101*t001*t111-(1/2)*s001*s101*t001*t111-(1/4)*s010*s110*t001*t111-(1/4)*s011*s110*t001*t111-(5/4)*s010*s111*t001*t111-(5/4)*s011*s111*t001*t111+r*t001*t010*t111-r*s100*t011*t111+(1/2)*s001*s100*t011*t111-r*s101*t011*t111+(1/2)*s001*s101*t011*t111+(1/4)*s010*s110*t011*t111+(1/4)*s011*s110*t011*t111+(1/4)*s010*s111*t011*t111+(1/4)*s011*s111*t011*t111-r*t010*t011*t111-(1/2)*s111*t001*t100*t111-s001*s100*t101*t111+2*r*s101*t101*t111+r*t010*t101*t111+(1/8)*s110*t100*t101*t111+(1/8)*s111*t100*t101*t111+(1/4)*s010*t001*t110*t111+(1/4)*s011*t001*t110*t111+(3/16)*t001*t100*t110*t111-(1/16)*t011*t100*t110*t111-(1/8)*s010*t101*t110*t111-(1/8)*s011*t101*t110*t111+(1/2)*s001*s100*t111^2-r*s101*t111^2-(1/4)*s010*s110*t111^2-(1/4)*s011*s110*t111^2+(1/4)*s010*s111*t111^2+(1/4)*s011*s111*t111^2-(1/2)*r*t010*t111^2-(3/16)*s110*t100*t111^2+(1/16)*s111*t100*t111^2+(1/16)*s010*t110*t111^2+(1/16)*s011*t110*t111^2,
 -12*r^2*s100*s110+4*r*s001*s100*s110+s001^2*s100*s110+s010^2*s100*s110-2*s010*s011*s100*s110+s011^2*s100*s110-s100^3*s110-12*r^2*s101*s110+4*r*s001*s101*s110+s001^2*s101*s110+s010^2*s101*s110-2*s010*s011*s101*s110+s011^2*s101*s110+s100^2*s101*s110+s100*s101^2*s110-s101^3*s110+4*r*s010*s110^2-2*s001*s010*s110^2+4*r*s011*s110^2-2*s001*s011*s110^2+s100*s110^3+s101*s110^3-12*r^2*s100*s111+4*r*s001*s100*s111+s001^2*s100*s111+s010^2*s100*s111-2*s010*s011*s100*s111+s011^2*s100*s111-s100^3*s111-12*r^2*s101*s111+4*r*s001*s101*s111+s001^2*s101*s111+s010^2*s101*s111-2*s010*s011*s101*s111+s011^2*s101*s111+s100^2*s101*s111+s100*s101^2*s111-s101^3*s111+8*r*s010*s110*s111-4*s001*s010*s110*s111+8*r*s011*s110*s111-4*s001*s011*s110*s111-s100*s110^2*s111-s101*s110^2*s111+4*r*s010*s111^2-2*s001*s010*s111^2+4*r*s011*s111^2-2*s001*s011*s111^2-s100*s110*s111^2-s101*s110*s111^2+s100*s111^3+s101*s111^3-r*s010*t001^2+(1/2)*s001*s011*t001^2-(1/4)*s100*s110*t001^2-(1/4)*s101*s110*t001^2+(1/4)*s100*s111*t001^2+(1/4)*s101*s111*t001^2-3*r^2*s110*t010+r*s001*s110*t010-(3/4)*s001^2*s110*t010+(3/4)*s010^2*s110*t010-(1/2)*s010*s011*s110*t010+(3/4)*s011^2*s110*t010-(3/4)*s100^2*s110*t010+(1/2)*s100*s101*s110*t010-(3/4)*s101^2*s110*t010+(3/4)*s110^3*t010-3*r^2*s111*t010+r*s001*s111*t010-(3/4)*s001^2*s111*t010+(3/4)*s010^2*s111*t010-(1/2)*s010*s011*s111*t010+(3/4)*s011^2*s111*t010-(3/4)*s100^2*s111*t010+(1/2)*s100*s101*s111*t010-(3/4)*s101^2*s111*t010+(1/4)*s110^2*s111*t010+(1/4)*s110*s111^2*t010+(3/4)*s111^3*t010-(3/16)*s110*t001^2*t010+(1/16)*s111*t001^2*t010+(1/4)*s100*s110*t010^2+(1/4)*s101*s110*t010^2+(1/4)*s100*s111*t010^2+(1/4)*s101*s111*t010^2+(3/16)*s110*t010^3+(3/16)*s111*t010^3-r*s010*t001*t011+(1/2)*s001*s010*t001*t011-r*s011*t001*t011+(1/2)*s001*s011*t001*t011+(1/4)*s100*s110*t001*t011+(1/4)*s101*s110*t001*t011+(1/4)*s100*s111*t001*t011+(1/4)*s101*s111*t001*t011+(1/2)*s001*s010*t011^2-r*s011*t011^2+(1/4)*s100*s110*t011^2+(1/4)*s101*s110*t011^2-(1/4)*s100*s111*t011^2-(1/4)*s101*s111*t011^2+(1/16)*s110*t010*t011^2-(3/16)*s111*t010*t011^2-(1/2)*r*t001^2*t100-(3/4)*s010*s110*t010*t100-(3/4)*s011*s110*t010*t100-(3/4)*s010*s111*t010*t100-(3/4)*s011*s111*t010*t100-r*t001*t011*t100-(1/2)*r*t011^2*t100-(1/4)*s100*s110*t100^2-(1/4)*s101*s110*t100^2-(1/4)*s100*s111*t100^2-(1/4)*s101*s111*t100^2+(3/16)*s110*t010*t100^2+(3/16)*s111*t010*t100^2+2*r*s010*t001*t101-s001*s011*t001*t101+(1/8)*s110*t001*t010*t101+(1/8)*s111*t001*t010*t101+r*s010*t011*t101-(1/2)*s001*s010*t011*t101+r*s011*t011*t101-(1/2)*s001*s011*t011*t101-(5/4)*s100*s110*t011*t101-(5/4)*s101*s110*t011*t101-(1/4)*s100*s111*t011*t101-(1/4)*s101*s111*t011*t101-(1/2)*s110*t010*t011*t101+r*t001*t100*t101+r*t011*t100*t101-r*s010*t101^2+(1/2)*s001*s011*t101^2+(1/4)*s100*s110*t101^2+(1/4)*s101*s110*t101^2-(1/4)*s100*s111*t101^2-(1/4)*s101*s111*t101^2+(1/16)*s110*t010*t101^2-(3/16)*s111*t010*t101^2-(1/2)*r*t100*t101^2+9*r^2*s100*t110+r*s001*s100*t110+(1/4)*s001^2*s100*t110-(5/4)*s010^2*s100*t110-(1/2)*s010*s011*s100*t110-(5/4)*s011^2*s100*t110-(1/4)*s100^3*t110+9*r^2*s101*t110+r*s001*s101*t110+(1/4)*s001^2*s101*t110-(5/4)*s010^2*s101*t110-(1/2)*s010*s011*s101*t110-(5/4)*s011^2*s101*t110-(11/4)*s100^2*s101*t110-(11/4)*s100*s101^2*t110-(1/4)*s101^3*t110-2*r*s010*s110*t110+s001*s010*s110*t110-2*r*s011*s110*t110+s001*s011*s110*t110+(1/4)*s100*s110^2*t110+(1/4)*s101*s110^2*t110-2*r*s010*s111*t110+s001*s010*s111*t110-2*r*s011*s111*t110+s001*s011*s111*t110+(5/2)*s100*s110*s111*t110+(5/2)*s101*s110*s111*t110+(1/4)*s100*s111^2*t110+(1/4)*s101*s111^2*t110+(1/16)*s100*t001^2*t110+(1/16)*s101*t001^2*t110-2*r*s001*t010*t110+s010*s011*t010*t110-s100*s101*t010*t110+s110*s111*t010*t110+(1/16)*s100*t010^2*t110+(1/16)*s101*t010^2*t110-(1/16)*t001*t010*t011*t110+(1/16)*s100*t011^2*t110+(1/16)*s101*t011^2*t110+(3/4)*s010*s100*t100*t110+(3/4)*s011*s100*t100*t110+(3/4)*s010*s101*t100*t110+(3/4)*s011*s101*t100*t110-2*r*s110*t100*t110-2*r*s111*t100*t110-(1/16)*s100*t100^2*t110-(1/16)*s101*t100^2*t110-(1/8)*s100*t001*t101*t110-(1/8)*s101*t001*t101*t110+(1/4)*s100*t011*t101*t110+(1/4)*s101*t011*t101*t110+(3/16)*t010*t011*t101*t110+(1/16)*s100*t101^2*t110+(1/16)*s101*t101^2*t110-(1/4)*s100*s110*t110^2-(1/4)*s101*s110*t110^2-(1/4)*s100*s111*t110^2-(1/4)*s101*s111*t110^2-(3/16)*s110*t010*t110^2-(3/16)*s111*t010*t110^2+r*t100*t110^2-(1/16)*s100*t110^3-(1/16)*s101*t110^3+r*s010*t001*t111-(1/2)*s001*s010*t001*t111+r*s011*t001*t111-(1/2)*s001*s011*t001*t111-(1/4)*s100*s110*t001*t111-(1/4)*s101*s110*t001*t111-(5/4)*s100*s111*t001*t111-(5/4)*s101*s111*t001*t111-(1/2)*s111*t001*t010*t111-s001*s010*t011*t111+2*r*s011*t011*t111+(1/8)*s110*t010*t011*t111+(1/8)*s111*t010*t011*t111+r*t001*t100*t111+r*t011*t100*t111-r*s010*t101*t111+(1/2)*s001*s010*t101*t111-r*s011*t101*t111+(1/2)*s001*s011*t101*t111+(1/4)*s100*s110*t101*t111+(1/4)*s101*s110*t101*t111+(1/4)*s100*s111*t101*t111+(1/4)*s101*s111*t101*t111-r*t100*t101*t111+(1/4)*s100*t001*t110*t111+(1/4)*s101*t001*t110*t111+(3/16)*t001*t010*t110*t111-(1/8)*s100*t011*t110*t111-(1/8)*s101*t011*t110*t111-(1/16)*t010*t101*t110*t111+(1/2)*s001*s010*t111^2-r*s011*t111^2-(1/4)*s100*s110*t111^2-(1/4)*s101*s110*t111^2+(1/4)*s100*s111*t111^2+(1/4)*s101*s111*t111^2-(3/16)*s110*t010*t111^2+(1/16)*s111*t010*t111^2-(1/2)*r*t100*t111^2+(1/16)*s100*t110*t111^2+(1/16)*s101*t110*t111^2,
 -18*r^3*s100-(9/2)*r^2*s001*s100+(7/2)*r*s001^2*s100+(5/8)*s001^3*s100+3*r^2*s010*s100+(1/2)*r*s001*s010*s100-(1/4)*s001^2*s010*s100-(3/2)*r*s010^2*s100-(5/8)*s001*s010^2*s100+(1/4)*s010^3*s100+(21/2)*r^2*s011*s100-r*s001*s011*s100-(23/8)*s001^2*s011*s100-(5/2)*r*s010*s011*s100+(1/2)*s001*s010*s011*s100+(1/8)*s010^2*s011*s100+(3/2)*r*s011^2*s100+(19/8)*s001*s011^2*s100-(1/4)*s010*s011^2*s100-(1/8)*s011^3*s100+(5/2)*r*s100^3-(5/8)*s001*s100^3-(1/4)*s010*s100^3+(1/8)*s011*s100^3-18*r^3*s101-(9/2)*r^2*s001*s101+(7/2)*r*s001^2*s101+(5/8)*s001^3*s101+3*r^2*s010*s101+(1/2)*r*s001*s010*s101-(1/4)*s001^2*s010*s101-(3/2)*r*s010^2*s101-(5/8)*s001*s010^2*s101+(1/4)*s010^3*s101+(21/2)*r^2*s011*s101-r*s001*s011*s101-(23/8)*s001^2*s011*s101-(5/2)*r*s010*s011*s101+(1/2)*s001*s010*s011*s101+(1/8)*s010^2*s011*s101+(3/2)*r*s011^2*s101+(19/8)*s001*s011^2*s101-(1/4)*s010*s011^2*s101-(1/8)*s011^3*s101-2*r*s100^2*s101+(11/8)*s001*s100^2*s101-(1/2)*s010*s100^2*s101+(5/8)*s011*s100^2*s101-2*r*s100*s101^2+(11/8)*s001*s100*s101^2-(1/2)*s010*s100*s101^2+(5/8)*s011*s100*s101^2+(5/2)*r*s101^3-(5/8)*s001*s101^3-(1/4)*s010*s101^3+(1/8)*s011*s101^3-18*r^3*s110-(9/2)*r^2*s001*s110+(7/2)*r*s001^2*s110+(5/8)*s001^3*s110+3*r^2*s010*s110+(1/2)*r*s001*s010*s110-(1/4)*s001^2*s010*s110-(3/2)*r*s010^2*s110-(5/8)*s001*s010^2*s110+(1/4)*s010^3*s110+(21/2)*r^2*s011*s110-r*s001*s011*s110-(23/8)*s001^2*s011*s110-(5/2)*r*s010*s011*s110+(1/2)*s001*s010*s011*s110+(1/8)*s010^2*s011*s110+(3/2)*r*s011^2*s110+(19/8)*s001*s011^2*s110-(1/4)*s010*s011^2*s110-(1/8)*s011^3*s110+(3/2)*r*s100^2*s110+(17/8)*s001*s100^2*s110+(1/4)*s010*s100^2*s110-(13/8)*s011*s100^2*s110-3*r*s100*s101*s110-(11/4)*s001*s100*s101*s110+(3/2)*s010*s100*s101*s110+(7/4)*s011*s100*s101*s110+5*r*s101^2*s110-(1/8)*s001*s101^2*s110+s010*s101^2*s110-(39/8)*s011*s101^2*s110+(3/2)*r*s100*s110^2+(17/8)*s001*s100*s110^2+(1/4)*s010*s100*s110^2-(13/8)*s011*s100*s110^2+5*r*s101*s110^2-(1/8)*s001*s101*s110^2+s010*s101*s110^2-(39/8)*s011*s101*s110^2+(5/2)*r*s110^3-(5/8)*s001*s110^3-(1/4)*s010*s110^3+(1/8)*s011*s110^3-18*r^3*s111-(9/2)*r^2*s001*s111+(7/2)*r*s001^2*s111+(5/8)*s001^3*s111+3*r^2*s010*s111+(1/2)*r*s001*s010*s111-(1/4)*s001^2*s010*s111-(3/2)*r*s010^2*s111-(5/8)*s001*s010^2*s111+(1/4)*s010^3*s111+(21/2)*r^2*s011*s111-r*s001*s011*s111-(23/8)*s001^2*s011*s111-(5/2)*r*s010*s011*s111+(1/2)*s001*s010*s011*s111+(1/8)*s010^2*s011*s111+(3/2)*r*s011^2*s111+(19/8)*s001*s011^2*s111-(1/4)*s010*s011^2*s111-(1/8)*s011^3*s111+5*r*s100^2*s111-(1/8)*s001*s100^2*s111+s010*s100^2*s111-(39/8)*s011*s100^2*s111-3*r*s100*s101*s111-(11/4)*s001*s100*s101*s111+(3/2)*s010*s100*s101*s111+(7/4)*s011*s100*s101*s111+(3/2)*r*s101^2*s111+(17/8)*s001*s101^2*s111+(1/4)*s010*s101^2*s111-(13/8)*s011*s101^2*s111-3*r*s100*s110*s111-(11/4)*s001*s100*s110*s111+(3/2)*s010*s100*s110*s111+(7/4)*s011*s100*s110*s111-3*r*s101*s110*s111-(11/4)*s001*s101*s110*s111+(3/2)*s010*s101*s110*s111+(7/4)*s011*s101*s110*s111-2*r*s110^2*s111+(11/8)*s001*s110^2*s111-(1/2)*s010*s110^2*s111+(5/8)*s011*s110^2*s111+5*r*s100*s111^2-(1/8)*s001*s100*s111^2+s010*s100*s111^2-(39/8)*s011*s100*s111^2+(3/2)*r*s101*s111^2+(17/8)*s001*s101*s111^2+(1/4)*s010*s101*s111^2-(13/8)*s011*s101*s111^2-2*r*s110*s111^2+(11/8)*s001*s110*s111^2-(1/2)*s010*s110*s111^2+(5/8)*s011*s110*s111^2+(5/2)*r*s111^3-(5/8)*s001*s111^3-(1/4)*s010*s111^3+(1/8)*s011*s111^3+9*r^3*t001+(9/4)*r^2*s001*t001-(7/4)*r*s001^2*t001-(5/16)*s001^3*t001-(3/2)*r^2*s010*t001-(1/4)*r*s001*s010*t001+(1/8)*s001^2*s010*t001+(3/4)*r*s010^2*t001+(5/16)*s001*s010^2*t001-(1/8)*s010^3*t001-(21/4)*r^2*s011*t001+(1/2)*r*s001*s011*t001+(23/16)*s001^2*s011*t001+(5/4)*r*s010*s011*t001-(1/4)*s001*s010*s011*t001-(1/16)*s010^2*s011*t001-(3/4)*r*s011^2*t001-(19/16)*s001*s011^2*t001+(1/8)*s010*s011^2*t001+(1/16)*s011^3*t001-(5/4)*r*s100^2*t001+(5/16)*s001*s100^2*t001+(1/8)*s010*s100^2*t001-(1/16)*s011*s100^2*t001+(1/4)*r*s100*s101*t001+s001*s100*s101*t001-(7/8)*s010*s100*s101*t001-(1/4)*s011*s100*s101*t001-(5/4)*r*s101^2*t001-(11/16)*s001*s101^2*t001+(1/8)*s010*s101^2*t001+(15/16)*s011*s101^2*t001+(1/2)*r*s100*s110*t001-(11/8)*s001*s100*s110*t001-(1/4)*s010*s100*s110*t001+(7/8)*s011*s100*s110*t001+(3/4)*r*s101*s110*t001-(1/4)*s001*s101*s110*t001+(3/8)*s010*s101*s110*t001+(1/2)*s011*s101*s110*t001-(5/4)*r*s110^2*t001+(5/16)*s001*s110^2*t001+(1/8)*s010*s110^2*t001-(1/16)*s011*s110^2*t001+(3/4)*r*s100*s111*t001-(1/4)*s001*s100*s111*t001+(3/8)*s010*s100*s111*t001+(1/2)*s011*s100*s111*t001+(1/2)*r*s101*s111*t001+(5/8)*s001*s101*s111*t001-(1/4)*s010*s101*s111*t001-(9/8)*s011*s101*s111*t001+(1/4)*r*s110*s111*t001+s001*s110*s111*t001-(7/8)*s010*s110*s111*t001-(1/4)*s011*s110*s111*t001-(5/4)*r*s111^2*t001-(11/16)*s001*s111^2*t001+(1/8)*s010*s111^2*t001+(15/16)*s011*s111^2*t001+(1/8)*r*s100*t001^2+(5/32)*s001*s100*t001^2-(1/16)*s010*s100*t001^2-(1/32)*s011*s100*t001^2+(1/8)*r*s101*t001^2+(5/32)*s001*s101*t001^2-(1/16)*s010*s101*t001^2-(1/32)*s011*s101*t001^2+(1/8)*r*s110*t001^2+(5/32)*s001*s110*t001^2-(1/16)*s010*s110*t001^2-(1/32)*s011*s110*t001^2+(1/8)*r*s111*t001^2+(5/32)*s001*s111*t001^2-(1/16)*s010*s111*t001^2-(1/32)*s011*s111*t001^2-(1/16)*r*t001^3-(5/64)*s001*t001^3+(1/32)*s010*t001^3+(1/64)*s011*t001^3-(21/4)*r^2*s001*t010-(5/2)*r*s001^2*t010+(1/16)*s001^3*t010+(9/2)*r^2*s010*t010+(11/4)*r*s001*s010*t010+(1/8)*s001^2*s010*t010-(1/16)*s001*s010^2*t010-(1/8)*s010^3*t010-(21/4)*r^2*s011*t010-(5/2)*r*s001*s011*t010-(1/16)*s001^2*s011*t010+(11/4)*r*s010*s011*t010+(1/2)*s001*s010*s011*t010-(1/16)*s010^2*s011*t010+(3/2)*r*s011^2*t010-(1/16)*s001*s011^2*t010+(1/8)*s010*s011^2*t010+(1/16)*s011^3*t010+(3/4)*r*s100^2*t010-(11/16)*s001*s100^2*t010+(1/8)*s010*s100^2*t010-(1/16)*s011*s100^2*t010-(23/4)*r*s100*s101*t010-s001*s100*s101*t010+(1/8)*s010*s100*s101*t010-(1/4)*s011*s100*s101*t010+(3/4)*r*s101^2*t010-(11/16)*s001*s101^2*t010+(1/8)*s010*s101^2*t010-(1/16)*s011*s101^2*t010-(7/4)*r*s100*s110*t010+(1/8)*s010*s100*s110*t010+(3/4)*s011*s100*s110*t010+(5/2)*r*s101*s110*t010+(1/8)*s001*s101*s110*t010+(3/4)*s010*s101*s110*t010-(5/8)*s011*s101*s110*t010-r*s110^2*t010-(1/16)*s001*s110^2*t010-(1/4)*s010*s110^2*t010+(1/16)*s011*s110^2*t010+(5/2)*r*s100*s111*t010+(1/8)*s001*s100*s111*t010+(3/4)*s010*s100*s111*t010-(5/8)*s011*s100*s111*t010-(7/4)*r*s101*s111*t010+(1/8)*s010*s101*s111*t010+(3/4)*s011*s101*s111*t010+(11/4)*r*s110*s111*t010+(9/4)*s001*s110*s111*t010-(21/8)*s010*s110*s111*t010+2*s011*s110*s111*t010-r*s111^2*t010-(1/16)*s001*s111^2*t010-(1/4)*s010*s111^2*t010+(1/16)*s011*s111^2*t010-(1/2)*r*s100*t001*t010-(3/16)*s001*s100*t001*t010+(1/4)*s010*s100*t001*t010-(5/16)*s011*s100*t001*t010+r*s101*t001*t010+(1/16)*s001*s101*t001*t010-(1/16)*s011*s101*t001*t010-(5/8)*r*s110*t001*t010-(1/16)*s010*s110*t001*t010+(1/8)*s011*s110*t001*t010-(17/8)*r*s111*t001*t010-(1/4)*s001*s111*t001*t010+(3/16)*s010*s111*t001*t010-(1/8)*s011*s111*t001*t010-(1/16)*r*t001^2*t010+(1/64)*s001*t001^2*t010+(1/32)*s010*t001^2*t010-(5/64)*s011*t001^2*t010+(5/8)*r*s100*t010^2+(9/32)*s001*s100*t010^2+(1/16)*s010*s100*t010^2-(1/32)*s011*s100*t010^2+(5/8)*r*s101*t010^2+(9/32)*s001*s101*t010^2+(1/16)*s010*s101*t010^2-(1/32)*s011*s101*t010^2-(3/4)*r*s110*t010^2-(5/32)*s001*s110*t010^2-(3/8)*s010*s110*t010^2+(9/32)*s011*s110*t010^2-(3/4)*r*s111*t010^2-(5/32)*s001*s111*t010^2-(3/8)*s010*s111*t010^2+(9/32)*s011*s111*t010^2+(3/16)*r*t001*t010^2+(5/64)*s001*t001*t010^2-(1/32)*s010*t001*t010^2+(3/64)*s011*t001*t010^2-(1/16)*r*t010^3-(1/64)*s001*t010^3-(1/32)*s010*t010^3+(1/64)*s011*t010^3+(21/4)*r^2*s001*t011+(5/2)*r*s001^2*t011-(1/16)*s001^3*t011-(9/2)*r^2*s010*t011-(11/4)*r*s001*s010*t011-(1/8)*s001^2*s010*t011+(1/16)*s001*s010^2*t011+(1/8)*s010^3*t011+(21/4)*r^2*s011*t011+(5/2)*r*s001*s011*t011+(1/16)*s001^2*s011*t011-(11/4)*r*s010*s011*t011-(1/2)*s001*s010*s011*t011+(1/16)*s010^2*s011*t011-(3/2)*r*s011^2*t011+(1/16)*s001*s011^2*t011-(1/8)*s010*s011^2*t011-(1/16)*s011^3*t011-(3/4)*r*s100^2*t011+(1/16)*s001*s100^2*t011-(1/8)*s010*s100^2*t011+(11/16)*s011*s100^2*t011-(5/2)*r*s100*s101*t011-(11/8)*s001*s100*s101*t011-(3/4)*s010*s100*s101*t011-(1/8)*s011*s100*s101*t011+r*s101^2*t011-(1/16)*s001*s101^2*t011+(1/4)*s010*s101^2*t011+(1/16)*s011*s101^2*t011+(7/4)*r*s100*s110*t011-(3/4)*s001*s100*s110*t011-(1/8)*s010*s100*s110*t011-(11/4)*r*s101*s110*t011-2*s001*s101*s110*t011+(21/8)*s010*s101*s110*t011-(1/4)*s011*s101*s110*t011+r*s110^2*t011-(1/16)*s001*s110^2*t011+(1/4)*s010*s110^2*t011+(1/16)*s011*s110^2*t011+(23/4)*r*s100*s111*t011+(1/4)*s001*s100*s111*t011-(1/8)*s010*s100*s111*t011+3*s011*s100*s111*t011+(7/4)*r*s101*s111*t011-(3/4)*s001*s101*s111*t011-(1/8)*s010*s101*s111*t011-(5/2)*r*s110*s111*t011-(11/8)*s001*s110*s111*t011-(3/4)*s010*s110*s111*t011-(1/8)*s011*s110*s111*t011-(3/4)*r*s111^2*t011+(1/16)*s001*s111^2*t011-(1/8)*s010*s111^2*t011+(11/16)*s011*s111^2*t011+(1/2)*r*s100*t001*t011+(5/16)*s001*s100*t001*t011-(1/4)*s010*s100*t001*t011+(3/16)*s011*s100*t001*t011+(17/8)*r*s101*t001*t011+(1/8)*s001*s101*t001*t011-(3/16)*s010*s101*t001*t011+(1/4)*s011*s101*t001*t011+(5/8)*r*s110*t001*t011-(1/8)*s001*s110*t001*t011+(1/16)*s010*s110*t001*t011-r*s111*t001*t011+(1/16)*s001*s111*t001*t011-(1/16)*s011*s111*t001*t011+(1/16)*r*t001^2*t011+(5/64)*s001*t001^2*t011-(1/32)*s010*t001^2*t011-(1/64)*s011*t001^2*t011+(1/16)*s001*s100*t010*t011-(1/16)*s011*s100*t010*t011+(5/8)*r*s101*t010*t011-(1/8)*s001*s101*t010*t011+(9/16)*s010*s101*t010*t011+(13/16)*s001*s110*t010*t011-(13/16)*s011*s110*t010*t011-(5/8)*r*s111*t010*t011-(9/16)*s010*s111*t010*t011+(1/8)*s011*s111*t010*t011-(7/32)*s001*t001*t010*t011+(7/32)*s011*t001*t010*t011-(3/16)*r*t010^2*t011+(1/64)*s001*t010^2*t011-(3/32)*s010*t010^2*t011-(1/64)*s011*t010^2*t011-(11/8)*r*s100*t011^2+(5/32)*s001*s100*t011^2+(1/16)*s010*s100*t011^2-(13/32)*s011*s100*t011^2-(5/32)*s001*s101*t011^2+(1/2)*s010*s101*t011^2+(1/32)*s011*s101*t011^2-(5/32)*s001*s110*t011^2+(1/2)*s010*s110*t011^2+(1/32)*s011*s110*t011^2-(11/8)*r*s111*t011^2+(5/32)*s001*s111*t011^2+(1/16)*s010*s111*t011^2-(13/32)*s011*s111*t011^2+(3/16)*r*t001*t011^2-(7/64)*s001*t001*t011^2-(1/32)*s010*t001*t011^2-(1/64)*s011*t001*t011^2-(5/16)*r*t010*t011^2+(1/64)*s001*t010*t011^2+(3/32)*s010*t010*t011^2-(1/64)*s011*t010*t011^2+(9/16)*r*t011^3-(1/64)*s001*t011^3+(1/32)*s010*t011^3+(1/64)*s011*t011^3-(1/4)*r*s001*s100*t100+r*s010*s100*t100+(1/8)*s001*s010*s100*t100+(1/4)*r*s011*s100*t100+(1/2)*s001*s011*s100*t100-(1/8)*s010*s011*s100*t100-(1/4)*r*s001*s101*t100+r*s010*s101*t100+(1/8)*s001*s010*s101*t100+(1/4)*r*s011*s101*t100+(1/2)*s001*s011*s101*t100-(1/8)*s010*s011*s101*t100+(1/8)*s100^2*s101*t100+(1/8)*s100*s101^2*t100-(1/4)*r*s001*s110*t100+r*s010*s110*t100+(1/8)*s001*s010*s110*t100+(1/4)*r*s011*s110*t100+(1/2)*s001*s011*s110*t100-(1/8)*s010*s011*s110*t100-(1/2)*s100^2*s110*t100-(1/2)*s100*s101*s110*t100-(1/8)*s101^2*s110*t100-(1/2)*s100*s110^2*t100-(1/8)*s101*s110^2*t100-(1/4)*r*s001*s111*t100+r*s010*s111*t100+(1/8)*s001*s010*s111*t100+(1/4)*r*s011*s111*t100+(1/2)*s001*s011*s111*t100-(1/8)*s010*s011*s111*t100-(1/8)*s100^2*s111*t100-(1/2)*s100*s101*s111*t100-(1/2)*s101^2*s111*t100-(1/2)*s100*s110*s111*t100-(1/2)*s101*s110*s111*t100+(1/8)*s110^2*s111*t100-(1/8)*s100*s111^2*t100-(1/2)*s101*s111^2*t100+(1/8)*s110*s111^2*t100+(1/8)*r*s001*t001*t100-(1/2)*r*s010*t001*t100-(1/16)*s001*s010*t001*t100-(1/8)*r*s011*t001*t100-(1/4)*s001*s011*t001*t100+(1/16)*s010*s011*t001*t100+(7/16)*s100*s101*t001*t100+(1/4)*s100*s110*t001*t100-(7/16)*s101*s110*t001*t100-(7/16)*s100*s111*t001*t100+(1/4)*s101*s111*t001*t100+(7/16)*s110*s111*t001*t100+3*r^2*t010*t100+(13/8)*r*s001*t010*t100-(5/4)*r*s010*t010*t100-(7/16)*s001*s010*t010*t100+(5/8)*r*s011*t010*t100+(1/8)*s001*s011*t010*t100+(1/16)*s010*s011*t010*t100-(1/16)*s100*s101*t010*t100-(1/16)*s100*s110*t010*t100+(1/4)*s101*s110*t010*t100+(5/16)*s110^2*t010*t100+(1/4)*s100*s111*t010*t100-(1/16)*s101*s111*t010*t100-(7/16)*s110*s111*t010*t100+(5/16)*s111^2*t010*t100-(1/8)*s101*t001*t010*t100+(3/32)*s110*t001*t010*t100+(7/32)*s111*t001*t010*t100+(1/32)*s110*t010^2*t100+(1/32)*s111*t010^2*t100-3*r^2*t011*t100-(13/8)*r*s001*t011*t100+(5/4)*r*s010*t011*t100+(7/16)*s001*s010*t011*t100-(5/8)*r*s011*t011*t100-(1/8)*s001*s011*t011*t100-(1/16)*s010*s011*t011*t100+(1/4)*s100*s101*t011*t100-(5/16)*s101^2*t011*t100+(1/16)*s100*s110*t011*t100-(1/16)*s101*s110*t011*t100-(5/16)*s110^2*t011*t100-(7/16)*s100*s111*t011*t100+(1/16)*s101*s111*t011*t100+(1/4)*s110*s111*t011*t100-(7/32)*s101*t001*t011*t100-(3/32)*s110*t001*t011*t100+(1/8)*s111*t001*t011*t100+(1/32)*s101*t010*t011*t100-(1/32)*s111*t010*t011*t100-(1/32)*s101*t011^2*t100-(1/32)*s110*t011^2*t100+(1/8)*r*s100*t100^2-(5/32)*s001*s100*t100^2-(1/16)*s010*s100*t100^2+(1/32)*s011*s100*t100^2+(1/8)*r*s101*t100^2-(5/32)*s001*s101*t100^2-(1/16)*s010*s101*t100^2+(1/32)*s011*s101*t100^2+(1/8)*r*s110*t100^2-(5/32)*s001*s110*t100^2-(1/16)*s010*s110*t100^2+(1/32)*s011*s110*t100^2+(1/8)*r*s111*t100^2-(5/32)*s001*s111*t100^2-(1/16)*s010*s111*t100^2+(1/32)*s011*s111*t100^2-(1/16)*r*t001*t100^2+(5/64)*s001*t001*t100^2+(1/32)*s010*t001*t100^2-(1/64)*s011*t001*t100^2-(1/4)*r*t010*t100^2-(1/64)*s001*t010*t100^2+(1/32)*s010*t010*t100^2-(1/64)*s011*t010*t100^2+(1/4)*r*t011*t100^2+(1/64)*s001*t011*t100^2-(1/32)*s010*t011*t100^2+(1/64)*s011*t011*t100^2+9*r^3*t101+(9/4)*r^2*s001*t101-(7/4)*r*s001^2*t101-(5/16)*s001^3*t101-(3/2)*r^2*s010*t101-(1/4)*r*s001*s010*t101+(1/8)*s001^2*s010*t101+(3/4)*r*s010^2*t101+(5/16)*s001*s010^2*t101-(1/8)*s010^3*t101-(21/4)*r^2*s011*t101+(1/2)*r*s001*s011*t101+(23/16)*s001^2*s011*t101+(5/4)*r*s010*s011*t101-(1/4)*s001*s010*s011*t101-(1/16)*s010^2*s011*t101-(3/4)*r*s011^2*t101-(19/16)*s001*s011^2*t101+(1/8)*s010*s011^2*t101+(1/16)*s011^3*t101-(5/4)*r*s100^2*t101-(11/16)*s001*s100^2*t101+(1/8)*s010*s100^2*t101+(15/16)*s011*s100^2*t101+(1/4)*r*s100*s101*t101+s001*s100*s101*t101-(7/8)*s010*s100*s101*t101-(1/4)*s011*s100*s101*t101-(5/4)*r*s101^2*t101+(5/16)*s001*s101^2*t101+(1/8)*s010*s101^2*t101-(1/16)*s011*s101^2*t101+(1/2)*r*s100*s110*t101+(5/8)*s001*s100*s110*t101-(1/4)*s010*s100*s110*t101-(9/8)*s011*s100*s110*t101+(3/4)*r*s101*s110*t101-(1/4)*s001*s101*s110*t101+(3/8)*s010*s101*s110*t101+(1/2)*s011*s101*s110*t101-(5/4)*r*s110^2*t101-(11/16)*s001*s110^2*t101+(1/8)*s010*s110^2*t101+(15/16)*s011*s110^2*t101+(3/4)*r*s100*s111*t101-(1/4)*s001*s100*s111*t101+(3/8)*s010*s100*s111*t101+(1/2)*s011*s100*s111*t101+(1/2)*r*s101*s111*t101-(11/8)*s001*s101*s111*t101-(1/4)*s010*s101*s111*t101+(7/8)*s011*s101*s111*t101+(1/4)*r*s110*s111*t101+s001*s110*s111*t101-(7/8)*s010*s110*s111*t101-(1/4)*s011*s110*s111*t101-(5/4)*r*s111^2*t101+(5/16)*s001*s111^2*t101+(1/8)*s010*s111^2*t101-(1/16)*s011*s111^2*t101-(1/2)*r*s100*t001*t101-(1/16)*s001*s100*t001*t101+(1/16)*s011*s100*t001*t101-(1/2)*r*s101*t001*t101-(1/16)*s001*s101*t001*t101+(1/16)*s011*s101*t001*t101-(1/2)*r*s110*t001*t101-(1/16)*s001*s110*t001*t101+(1/16)*s011*s110*t001*t101-(1/2)*r*s111*t001*t101-(1/16)*s001*s111*t001*t101+(1/16)*s011*s111*t001*t101+(3/16)*r*t001^2*t101-(3/64)*s001*t001^2*t101+(1/32)*s010*t001^2*t101-(1/64)*s011*t001^2*t101+r*s100*t010*t101+(1/16)*s001*s100*t010*t101-(1/16)*s011*s100*t010*t101-(1/2)*r*s101*t010*t101-(3/16)*s001*s101*t010*t101+(1/4)*s010*s101*t010*t101-(5/16)*s011*s101*t010*t101-(17/8)*r*s110*t010*t101-(1/4)*s001*s110*t010*t101+(3/16)*s010*s110*t010*t101-(1/8)*s011*s110*t010*t101-(5/8)*r*s111*t010*t101-(1/16)*s010*s111*t010*t101+(1/8)*s011*s111*t010*t101+(1/4)*r*t001*t010*t101+(7/32)*s001*t001*t010*t101-(7/32)*s011*t001*t010*t101+(3/16)*r*t010^2*t101+(5/64)*s001*t010^2*t101-(1/32)*s010*t010^2*t101+(3/64)*s011*t010^2*t101-r*s100*t011*t101+(1/16)*s001*s100*t011*t101-(1/16)*s011*s100*t011*t101+(5/8)*r*s101*t011*t101-(1/8)*s001*s101*t011*t101+(1/16)*s010*s101*t011*t101+(17/8)*r*s110*t011*t101+(1/8)*s001*s110*t011*t101-(3/16)*s010*s110*t011*t101+(1/4)*s011*s110*t011*t101+(1/2)*r*s111*t011*t101+(5/16)*s001*s111*t011*t101-(1/4)*s010*s111*t011*t101+(3/16)*s011*s111*t011*t101-(1/4)*r*t001*t011*t101-(1/32)*s001*t001*t011*t101+(1/32)*s011*t001*t011*t101+(1/32)*s001*t010*t011*t101-(1/32)*s011*t010*t011*t101+(3/16)*r*t011^2*t101-(7/64)*s001*t011^2*t101-(1/32)*s010*t011^2*t101-(1/64)*s011*t011^2*t101+(1/8)*r*s001*t100*t101-(1/2)*r*s010*t100*t101-(1/16)*s001*s010*t100*t101-(1/8)*r*s011*t100*t101-(1/4)*s001*s011*t100*t101+(1/16)*s010*s011*t100*t101+(7/16)*s100*s101*t100*t101+(1/4)*s100*s110*t100*t101-(7/16)*s101*s110*t100*t101-(7/16)*s100*s111*t100*t101+(1/4)*s101*s111*t100*t101+(7/16)*s110*s111*t100*t101+(1/16)*s100*t001*t100*t101+(1/16)*s101*t001*t100*t101+(1/16)*s110*t001*t100*t101+(1/16)*s111*t001*t100*t101-(1/32)*t001^2*t100*t101-(1/8)*s100*t010*t100*t101+(7/32)*s110*t010*t100*t101+(3/32)*s111*t010*t100*t101-(1/32)*t001*t010*t100*t101+(1/8)*s100*t011*t100*t101-(3/32)*s101*t011*t100*t101-(7/32)*s110*t011*t100*t101+(1/32)*t001*t011*t100*t101-(1/16)*r*t100^2*t101+(5/64)*s001*t100^2*t101+(1/32)*s010*t100^2*t101-(1/64)*s011*t100^2*t101+(1/8)*r*s100*t101^2+(5/32)*s001*s100*t101^2-(1/16)*s010*s100*t101^2-(1/32)*s011*s100*t101^2+(1/8)*r*s101*t101^2+(5/32)*s001*s101*t101^2-(1/16)*s010*s101*t101^2-(1/32)*s011*s101*t101^2+(1/8)*r*s110*t101^2+(5/32)*s001*s110*t101^2-(1/16)*s010*s110*t101^2-(1/32)*s011*s110*t101^2+(1/8)*r*s111*t101^2+(5/32)*s001*s111*t101^2-(1/16)*s010*s111*t101^2-(1/32)*s011*s111*t101^2+(3/16)*r*t001*t101^2-(3/64)*s001*t001*t101^2+(1/32)*s010*t001*t101^2-(1/64)*s011*t001*t101^2-(1/16)*r*t010*t101^2+(1/64)*s001*t010*t101^2+(1/32)*s010*t010*t101^2-(5/64)*s011*t010*t101^2+(1/16)*r*t011*t101^2+(5/64)*s001*t011*t101^2-(1/32)*s010*t011*t101^2-(1/64)*s011*t011*t101^2-(1/32)*t001*t100*t101^2-(1/16)*r*t101^3-(5/64)*s001*t101^3+(1/32)*s010*t101^3+(1/64)*s011*t101^3-(21/4)*r^2*s001*t110-(5/2)*r*s001^2*t110+(1/16)*s001^3*t110+(9/2)*r^2*s010*t110+(11/4)*r*s001*s010*t110+(1/8)*s001^2*s010*t110-(1/16)*s001*s010^2*t110-(1/8)*s010^3*t110-(21/4)*r^2*s011*t110-(5/2)*r*s001*s011*t110-(1/16)*s001^2*s011*t110+(11/4)*r*s010*s011*t110+(1/2)*s001*s010*s011*t110-(1/16)*s010^2*s011*t110+(3/2)*r*s011^2*t110-(1/16)*s001*s011^2*t110+(1/8)*s010*s011^2*t110+(1/16)*s011^3*t110-r*s100^2*t110-(1/16)*s001*s100^2*t110-(1/4)*s010*s100^2*t110+(1/16)*s011*s100^2*t110+(11/4)*r*s100*s101*t110+(9/4)*s001*s100*s101*t110-(21/8)*s010*s100*s101*t110+2*s011*s100*s101*t110-r*s101^2*t110-(1/16)*s001*s101^2*t110-(1/4)*s010*s101^2*t110+(1/16)*s011*s101^2*t110-(7/4)*r*s100*s110*t110+(1/8)*s010*s100*s110*t110+(3/4)*s011*s100*s110*t110+(5/2)*r*s101*s110*t110+(1/8)*s001*s101*s110*t110+(3/4)*s010*s101*s110*t110-(5/8)*s011*s101*s110*t110+(3/4)*r*s110^2*t110-(11/16)*s001*s110^2*t110+(1/8)*s010*s110^2*t110-(1/16)*s011*s110^2*t110+(5/2)*r*s100*s111*t110+(1/8)*s001*s100*s111*t110+(3/4)*s010*s100*s111*t110-(5/8)*s011*s100*s111*t110-(7/4)*r*s101*s111*t110+(1/8)*s010*s101*s111*t110+(3/4)*s011*s101*s111*t110-(23/4)*r*s110*s111*t110-s001*s110*s111*t110+(1/8)*s010*s110*s111*t110-(1/4)*s011*s110*s111*t110+(3/4)*r*s111^2*t110-(11/16)*s001*s111^2*t110+(1/8)*s010*s111^2*t110-(1/16)*s011*s111^2*t110-(5/8)*r*s100*t001*t110-(1/16)*s010*s100*t001*t110+(1/8)*s011*s100*t001*t110-(17/8)*r*s101*t001*t110-(1/4)*s001*s101*t001*t110+(3/16)*s010*s101*t001*t110-(1/8)*s011*s101*t001*t110-(1/2)*r*s110*t001*t110-(3/16)*s001*s110*t001*t110+(1/4)*s010*s110*t001*t110-(5/16)*s011*s110*t001*t110+r*s111*t001*t110+(1/16)*s001*s111*t001*t110-(1/16)*s011*s111*t001*t110-(1/16)*r*t001^2*t110+(1/64)*s001*t001^2*t110+(1/32)*s010*t001^2*t110-(5/64)*s011*t001^2*t110-(1/16)*s001*s100*t010*t110-(3/16)*s011*s100*t010*t110-(1/16)*s001*s101*t010*t110-(3/16)*s011*s101*t010*t110-(1/16)*s001*s110*t010*t110-(3/16)*s011*s110*t010*t110-(1/16)*s001*s111*t010*t110-(3/16)*s011*s111*t010*t110+(13/16)*r*t001*t010*t110+(1/32)*s010*t001*t010*t110+(1/16)*s011*t001*t010*t110+(1/8)*r*t010^2*t110-(1/64)*s001*t010^2*t110+(3/16)*s010*t010^2*t110-(3/64)*s011*t010^2*t110-(5/8)*r*s100*t011*t110-(9/16)*s010*s100*t011*t110+(1/8)*s011*s100*t011*t110+(13/16)*s001*s101*t011*t110-(13/16)*s011*s101*t011*t110+(5/8)*r*s110*t011*t110-(1/8)*s001*s110*t011*t110+(9/16)*s010*s110*t011*t110+(1/16)*s001*s111*t011*t110-(1/16)*s011*s111*t011*t110+(1/32)*s001*t001*t011*t110-(1/32)*s011*t001*t011*t110+(5/16)*r*t010*t011*t110+(1/32)*s010*t010*t011*t110+(1/16)*s011*t010*t011*t110-(5/16)*r*t011^2*t110+(1/64)*s001*t011^2*t110+(3/32)*s010*t011^2*t110-(1/64)*s011*t011^2*t110+3*r^2*t100*t110+(13/8)*r*s001*t100*t110-(5/4)*r*s010*t100*t110-(7/16)*s001*s010*t100*t110+(5/8)*r*s011*t100*t110+(1/8)*s001*s011*t100*t110+(1/16)*s010*s011*t100*t110+(5/16)*s100^2*t100*t110-(7/16)*s100*s101*t100*t110+(5/16)*s101^2*t100*t110-(1/16)*s100*s110*t100*t110+(1/4)*s101*s110*t100*t110+(1/4)*s100*s111*t100*t110-(1/16)*s101*s111*t100*t110-(1/16)*s110*s111*t100*t110+(3/32)*s100*t001*t100*t110+(7/32)*s101*t001*t100*t110-(1/8)*s111*t001*t100*t110-(1/16)*s100*t010*t100*t110-(1/16)*s101*t010*t100*t110-(1/16)*s110*t010*t100*t110-(1/16)*s111*t010*t100*t110-(5/64)*t001*t010*t100*t110+(1/64)*t010^2*t100*t110-(1/32)*s100*t011*t100*t110+(1/32)*s110*t011*t100*t110-(1/64)*t010*t011*t100*t110-(1/4)*r*t100^2*t110-(1/64)*s001*t100^2*t110+(1/32)*s010*t100^2*t110-(1/64)*s011*t100^2*t110-(17/8)*r*s100*t101*t110-(1/4)*s001*s100*t101*t110+(3/16)*s010*s100*t101*t110-(1/8)*s011*s100*t101*t110-(5/8)*r*s101*t101*t110-(1/16)*s010*s101*t101*t110+(1/8)*s011*s101*t101*t110+r*s110*t101*t110+(1/16)*s001*s110*t101*t110-(1/16)*s011*s110*t101*t110-(1/2)*r*s111*t101*t110-(3/16)*s001*s111*t101*t110+(1/4)*s010*s111*t101*t110-(5/16)*s011*s111*t101*t110+(1/4)*r*t001*t101*t110+(7/32)*s001*t001*t101*t110-(7/32)*s011*t001*t101*t110+(13/16)*r*t010*t101*t110+(1/32)*s010*t010*t101*t110+(1/16)*s011*t010*t101*t110-(7/32)*s001*t011*t101*t110+(7/32)*s011*t011*t101*t110+(7/32)*s100*t100*t101*t110+(3/32)*s101*t100*t101*t110-(1/8)*s110*t100*t101*t110-(1/32)*t001*t100*t101*t110-(5/64)*t010*t100*t101*t110-(1/16)*r*t101^2*t110+(1/64)*s001*t101^2*t110+(1/32)*s010*t101^2*t110-(5/64)*s011*t101^2*t110-(3/4)*r*s100*t110^2-(5/32)*s001*s100*t110^2-(3/8)*s010*s100*t110^2+(9/32)*s011*s100*t110^2-(3/4)*r*s101*t110^2-(5/32)*s001*s101*t110^2-(3/8)*s010*s101*t110^2+(9/32)*s011*s101*t110^2+(5/8)*r*s110*t110^2+(9/32)*s001*s110*t110^2+(1/16)*s010*s110*t110^2-(1/32)*s011*s110*t110^2+(5/8)*r*s111*t110^2+(9/32)*s001*s111*t110^2+(1/16)*s010*s111*t110^2-(1/32)*s011*s111*t110^2+(3/16)*r*t001*t110^2+(5/64)*s001*t001*t110^2-(1/32)*s010*t001*t110^2+(3/64)*s011*t001*t110^2+(1/8)*r*t010*t110^2-(1/64)*s001*t010*t110^2+(3/16)*s010*t010*t110^2-(3/64)*s011*t010*t110^2-(3/16)*r*t011*t110^2+(1/64)*s001*t011*t110^2-(3/32)*s010*t011*t110^2-(1/64)*s011*t011*t110^2+(1/32)*s100*t100*t110^2+(1/32)*s101*t100*t110^2+(1/64)*t010*t100*t110^2+(3/16)*r*t101*t110^2+(5/64)*s001*t101*t110^2-(1/32)*s010*t101*t110^2+(3/64)*s011*t101*t110^2-(1/16)*r*t110^3-(1/64)*s001*t110^3-(1/32)*s010*t110^3+(1/64)*s011*t110^3+(21/4)*r^2*s001*t111+(5/2)*r*s001^2*t111-(1/16)*s001^3*t111-(9/2)*r^2*s010*t111-(11/4)*r*s001*s010*t111-(1/8)*s001^2*s010*t111+(1/16)*s001*s010^2*t111+(1/8)*s010^3*t111+(21/4)*r^2*s011*t111+(5/2)*r*s001*s011*t111+(1/16)*s001^2*s011*t111-(11/4)*r*s010*s011*t111-(1/2)*s001*s010*s011*t111+(1/16)*s010^2*s011*t111-(3/2)*r*s011^2*t111+(1/16)*s001*s011^2*t111-(1/8)*s010*s011^2*t111-(1/16)*s011^3*t111+r*s100^2*t111-(1/16)*s001*s100^2*t111+(1/4)*s010*s100^2*t111+(1/16)*s011*s100^2*t111-(5/2)*r*s100*s101*t111-(11/8)*s001*s100*s101*t111-(3/4)*s010*s100*s101*t111-(1/8)*s011*s100*s101*t111-(3/4)*r*s101^2*t111+(1/16)*s001*s101^2*t111-(1/8)*s010*s101^2*t111+(11/16)*s011*s101^2*t111+(7/4)*r*s100*s110*t111-(3/4)*s001*s100*s110*t111-(1/8)*s010*s100*s110*t111+(23/4)*r*s101*s110*t111+(1/4)*s001*s101*s110*t111-(1/8)*s010*s101*s110*t111+3*s011*s101*s110*t111-(3/4)*r*s110^2*t111+(1/16)*s001*s110^2*t111-(1/8)*s010*s110^2*t111+(11/16)*s011*s110^2*t111-(11/4)*r*s100*s111*t111-2*s001*s100*s111*t111+(21/8)*s010*s100*s111*t111-(1/4)*s011*s100*s111*t111+(7/4)*r*s101*s111*t111-(3/4)*s001*s101*s111*t111-(1/8)*s010*s101*s111*t111-(5/2)*r*s110*s111*t111-(11/8)*s001*s110*s111*t111-(3/4)*s010*s110*s111*t111-(1/8)*s011*s110*s111*t111+r*s111^2*t111-(1/16)*s001*s111^2*t111+(1/4)*s010*s111^2*t111+(1/16)*s011*s111^2*t111+(5/8)*r*s100*t001*t111-(1/8)*s001*s100*t001*t111+(1/16)*s010*s100*t001*t111-r*s101*t001*t111+(1/16)*s001*s101*t001*t111-(1/16)*s011*s101*t001*t111+(1/2)*r*s110*t001*t111+(5/16)*s001*s110*t001*t111-(1/4)*s010*s110*t001*t111+(3/16)*s011*s110*t001*t111+(17/8)*r*s111*t001*t111+(1/8)*s001*s111*t001*t111-(3/16)*s010*s111*t001*t111+(1/4)*s011*s111*t001*t111+(1/16)*r*t001^2*t111+(5/64)*s001*t001^2*t111-(1/32)*s010*t001^2*t111-(1/64)*s011*t001^2*t111+(5/8)*r*s100*t010*t111-(1/8)*s001*s100*t010*t111+(9/16)*s010*s100*t010*t111+(1/16)*s001*s101*t010*t111-(1/16)*s011*s101*t010*t111-(5/8)*r*s110*t010*t111-(9/16)*s010*s110*t010*t111+(1/8)*s011*s110*t010*t111+(13/16)*s001*s111*t010*t111-(13/16)*s011*s111*t010*t111+(1/32)*s001*t001*t010*t111-(1/32)*s011*t001*t010*t111-(3/16)*r*t010^2*t111+(1/64)*s001*t010^2*t111-(3/32)*s010*t010^2*t111-(1/64)*s011*t010^2*t111-(5/16)*s001*s100*t011*t111+(1/16)*s011*s100*t011*t111-(5/16)*s001*s101*t011*t111+(1/16)*s011*s101*t011*t111-(5/16)*s001*s110*t011*t111+(1/16)*s011*s110*t011*t111-(5/16)*s001*s111*t011*t111+(1/16)*s011*s111*t011*t111-(13/16)*r*t001*t011*t111+(3/16)*s001*t001*t011*t111-(1/32)*s010*t001*t011*t111+(3/16)*r*t010*t011*t111-(1/16)*s001*t010*t011*t111-(9/32)*s010*t010*t011*t111-(1/8)*r*t011^2*t111+(3/64)*s001*t011^2*t111+(1/16)*s010*t011^2*t111+(1/64)*s011*t011^2*t111-3*r^2*t100*t111-(13/8)*r*s001*t100*t111+(5/4)*r*s010*t100*t111+(7/16)*s001*s010*t100*t111-(5/8)*r*s011*t100*t111-(1/8)*s001*s011*t100*t111-(1/16)*s010*s011*t100*t111-(5/16)*s100^2*t100*t111+(1/4)*s100*s101*t100*t111+(1/16)*s100*s110*t100*t111-(7/16)*s101*s110*t100*t111-(1/16)*s100*s111*t100*t111+(1/16)*s101*s111*t100*t111+(1/4)*s110*s111*t100*t111-(5/16)*s111^2*t100*t111-(3/32)*s100*t001*t100*t111+(1/8)*s101*t001*t100*t111-(7/32)*s111*t001*t100*t111+(1/32)*s100*t010*t100*t111-(1/32)*s110*t010*t100*t111+(3/16)*s100*t011*t100*t111+(3/16)*s101*t011*t100*t111+(3/16)*s110*t011*t100*t111+(3/16)*s111*t011*t100*t111+(1/64)*t001*t011*t100*t111+(1/64)*t010*t011*t100*t111-(1/64)*t011^2*t100*t111+(1/4)*r*t100^2*t111+(1/64)*s001*t100^2*t111-(1/32)*s010*t100^2*t111+(1/64)*s011*t100^2*t111+(17/8)*r*s100*t101*t111+(1/8)*s001*s100*t101*t111-(3/16)*s010*s100*t101*t111+(1/4)*s011*s100*t101*t111+(1/2)*r*s101*t101*t111+(5/16)*s001*s101*t101*t111-(1/4)*s010*s101*t101*t111+(3/16)*s011*s101*t101*t111-r*s110*t101*t111+(1/16)*s001*s110*t101*t111-(1/16)*s011*s110*t101*t111+(5/8)*r*s111*t101*t111-(1/8)*s001*s111*t101*t111+(1/16)*s010*s111*t101*t111-(1/4)*r*t001*t101*t111-(1/32)*s001*t001*t101*t111+(1/32)*s011*t001*t101*t111-(7/32)*s001*t010*t101*t111+(7/32)*s011*t010*t101*t111-(13/16)*r*t011*t101*t111+(3/16)*s001*t011*t101*t111-(1/32)*s010*t011*t101*t111-(7/32)*s100*t100*t101*t111+(1/8)*s110*t100*t101*t111-(3/32)*s111*t100*t101*t111+(1/32)*t001*t100*t101*t111+(1/64)*t011*t100*t101*t111+(1/16)*r*t101^2*t111+(5/64)*s001*t101^2*t111-(1/32)*s010*t101^2*t111-(1/64)*s011*t101^2*t111+(13/16)*s001*s100*t110*t111-(13/16)*s011*s100*t110*t111-(5/8)*r*s101*t110*t111-(9/16)*s010*s101*t110*t111+(1/8)*s011*s101*t110*t111+(1/16)*s001*s110*t110*t111-(1/16)*s011*s110*t110*t111+(5/8)*r*s111*t110*t111-(1/8)*s001*s111*t110*t111+(9/16)*s010*s111*t110*t111-(7/32)*s001*t001*t110*t111+(7/32)*s011*t001*t110*t111+(5/16)*r*t010*t110*t111+(1/32)*s010*t010*t110*t111+(1/16)*s011*t010*t110*t111+(3/16)*r*t011*t110*t111-(1/16)*s001*t011*t110*t111-(9/32)*s010*t011*t110*t111-(1/32)*s101*t100*t110*t111+(1/32)*s111*t100*t110*t111-(1/64)*t010*t100*t110*t111+(1/64)*t011*t100*t110*t111+(1/32)*s001*t101*t110*t111-(1/32)*s011*t101*t110*t111-(3/16)*r*t110^2*t111+(1/64)*s001*t110^2*t111-(3/32)*s010*t110^2*t111-(1/64)*s011*t110^2*t111-(5/32)*s001*s100*t111^2+(1/2)*s010*s100*t111^2+(1/32)*s011*s100*t111^2-(11/8)*r*s101*t111^2+(5/32)*s001*s101*t111^2+(1/16)*s010*s101*t111^2-(13/32)*s011*s101*t111^2-(11/8)*r*s110*t111^2+(5/32)*s001*s110*t111^2+(1/16)*s010*s110*t111^2-(13/32)*s011*s110*t111^2-(5/32)*s001*s111*t111^2+(1/2)*s010*s111*t111^2+(1/32)*s011*s111*t111^2+(3/16)*r*t001*t111^2-(7/64)*s001*t001*t111^2-(1/32)*s010*t001*t111^2-(1/64)*s011*t001*t111^2-(5/16)*r*t010*t111^2+(1/64)*s001*t010*t111^2+(3/32)*s010*t010*t111^2-(1/64)*s011*t010*t111^2-(1/8)*r*t011*t111^2+(3/64)*s001*t011*t111^2+(1/16)*s010*t011*t111^2+(1/64)*s011*t011*t111^2-(1/32)*s100*t100*t111^2-(1/32)*s111*t100*t111^2-(1/64)*t011*t100*t111^2+(3/16)*r*t101*t111^2-(7/64)*s001*t101*t111^2-(1/32)*s010*t101*t111^2-(1/64)*s011*t101*t111^2-(5/16)*r*t110*t111^2+(1/64)*s001*t110*t111^2+(3/32)*s010*t110*t111^2-(1/64)*s011*t110*t111^2+(9/16)*r*t111^3-(1/64)*s001*t111^3+(1/32)*s010*t111^3+(1/64)*s011*t111^3,
 12*r^2*s010*s011-s001^2*s010*s011+s010^3*s011-4*r*s001*s011^2-s010*s011^3-2*s001*s010*s011*s100+4*r*s011^2*s100-s010*s011*s100^2+4*r*s010*s011*s101-2*s001*s011^2*s101+2*s011^2*s100*s101-s010*s011*s101^2-12*r^2*s010*s110+s001^2*s010*s110-s010^3*s110+8*r*s001*s011*s110-s010*s011^2*s110+2*s001*s010*s100*s110-8*r*s011*s100*s110+s010*s100^2*s110-4*r*s010*s101*s110+4*s001*s011*s101*s110-4*s011*s100*s101*s110+s010*s101^2*s110-4*r*s001*s110^2+s010*s011*s110^2+4*r*s100*s110^2-2*s001*s101*s110^2+2*s100*s101*s110^2+s010*s110^3-12*r^2*s011*s111+s001^2*s011*s111+s010^2*s011*s111+s011^3*s111+2*s001*s011*s100*s111+s011*s100^2*s111-4*r*s011*s101*s111+s011*s101^2*s111+12*r^2*s110*s111-s001^2*s110*s111-s010^2*s110*s111+s011^2*s110*s111-2*s001*s100*s110*s111-s100^2*s110*s111+4*r*s101*s110*s111-s101^2*s110*s111-s011*s110^2*s111-s110^3*s111-s010*s011*s111^2+s010*s110*s111^2-s011*s111^3+s110*s111^3-(1/4)*s010*s011*t001^2-r*s100*t001^2+(1/2)*s001*s101*t001^2-(1/4)*s010*s110*t001^2+(1/4)*s011*s111*t001^2+(1/4)*s110*s111*t001^2+(1/2)*r*t001^2*t010+(1/4)*s010*s011*t010^2-(1/4)*s010*s110*t010^2-(1/4)*s011*s111*t010^2+(1/4)*s110*s111*t010^2-2*r*s100*t001*t011+s001*s101*t001*t011+r*t001*t010*t011+(1/4)*s010*s011*t011^2-r*s100*t011^2+(1/2)*s001*s101*t011^2+(1/4)*s010*s110*t011^2-(1/4)*s011*s111*t011^2-(1/4)*s110*s111*t011^2+(1/2)*r*t010*t011^2-r*s001*t001*t100+(1/4)*s010*s011*t001*t100+r*s100*t001*t100-(1/2)*s001*s101*t001*t100+(1/2)*s100*s101*t001*t100-(1/4)*s010*s110*t001*t100-(1/4)*s011*s111*t001*t100+(1/4)*s110*s111*t001*t100-r*t001*t010*t100-r*s001*t011*t100+(1/4)*s010*s011*t011*t100+r*s100*t011*t100-(1/2)*s001*s101*t011*t100+(1/2)*s100*s101*t011*t100-(5/4)*s010*s110*t011*t100-(1/4)*s011*s111*t011*t100+(5/4)*s110*s111*t011*t100-r*t010*t011*t100+r*s001*t100^2+(1/4)*s010*s011*t100^2-(1/2)*s100*s101*t100^2+(1/4)*s010*s110*t100^2-(1/4)*s011*s111*t100^2-(1/4)*s110*s111*t100^2+(1/2)*r*t010*t100^2-3*r^2*s011*t101+(3/4)*s001^2*s011*t101-(3/4)*s010^2*s011*t101+(3/4)*s011^3*t101+(1/2)*s001*s011*s100*t101+(3/4)*s011*s100^2*t101-r*s011*s101*t101-(3/4)*s011*s101^2*t101+3*r^2*s110*t101-(3/4)*s001^2*s110*t101+(3/4)*s010^2*s110*t101-(1/4)*s011^2*s110*t101-(1/2)*s001*s100*s110*t101-(3/4)*s100^2*s110*t101+r*s101*s110*t101+(3/4)*s101^2*s110*t101+(1/4)*s011*s110^2*t101-(3/4)*s110^3*t101-(1/2)*s010*s011*s111*t101+(1/2)*s010*s110*s111*t101-(3/4)*s011*s111^2*t101+(3/4)*s110*s111^2*t101+(1/16)*s011*t001^2*t101+(3/16)*s110*t001^2*t101-(3/4)*s001*s011*t010*t101+(3/4)*s011*s100*t010*t101+(3/4)*s001*s110*t010*t101-(3/4)*s100*s110*t010*t101+(3/16)*s011*t010^2*t101-(3/16)*s110*t010^2*t101-(1/8)*s011*t001*t011*t101+(1/8)*s110*t001*t011*t101-(3/16)*s011*t011^2*t101-(1/16)*s110*t011^2*t101+(1/2)*s110*t011*t100*t101-(3/16)*s011*t100^2*t101-(1/16)*s110*t100^2*t101-(1/4)*s010*s011*t101^2+(1/4)*s010*s110*t101^2+(1/4)*s011*s111*t101^2-(1/4)*s110*s111*t101^2+(3/16)*s011*t101^3-(3/16)*s110*t101^3+r*s001*t001*t110-(5/4)*s010*s011*t001*t110-r*s100*t001*t110+(1/2)*s001*s101*t001*t110-(1/2)*s100*s101*t001*t110+(1/4)*s010*s110*t001*t110+(5/4)*s011*s111*t001*t110-(1/4)*s110*s111*t001*t110+r*t001*t010*t110+r*s001*t011*t110-(1/4)*s010*s011*t011*t110-r*s100*t011*t110+(1/2)*s001*s101*t011*t110-(1/2)*s100*s101*t011*t110+(1/4)*s010*s110*t011*t110+(1/4)*s011*s111*t011*t110-(1/4)*s110*s111*t011*t110+r*t010*t011*t110-2*r*s001*t100*t110+s100*s101*t100*t110-r*t010*t100*t110+(1/2)*s011*t001*t101*t110+(1/8)*s011*t100*t101*t110-(1/8)*s110*t100*t101*t110+r*s001*t110^2-(1/4)*s010*s011*t110^2-(1/2)*s100*s101*t110^2-(1/4)*s010*s110*t110^2+(1/4)*s011*s111*t110^2+(1/4)*s110*s111*t110^2+(1/2)*r*t010*t110^2+(1/16)*s011*t101*t110^2+(3/16)*s110*t101*t110^2-9*r^2*s010*t111+(5/4)*s001^2*s010*t111+(1/4)*s010^3*t111+2*r*s001*s011*t111-(1/4)*s010*s011^2*t111-(1/2)*s001*s010*s100*t111-2*r*s011*s100*t111+(5/4)*s010*s100^2*t111+r*s010*s101*t111+s001*s011*s101*t111-s011*s100*s101*t111-(1/4)*s010*s101^2*t111-2*r*s001*s110*t111+(5/2)*s010*s011*s110*t111+2*r*s100*s110*t111-s001*s101*s110*t111+s100*s101*s110*t111-(1/4)*s010*s110^2*t111+9*r^2*s111*t111-(5/4)*s001^2*s111*t111-(11/4)*s010^2*s111*t111+(1/4)*s011^2*s111*t111+(1/2)*s001*s100*s111*t111-(5/4)*s100^2*s111*t111-r*s101*s111*t111+(1/4)*s101^2*s111*t111-(5/2)*s011*s110*s111*t111+(1/4)*s110^2*s111*t111+(11/4)*s010*s111^2*t111-(1/4)*s111^3*t111-(1/16)*s010*t001^2*t111+(1/16)*s111*t001^2*t111-(3/4)*s001*s010*t010*t111+2*r*s011*t010*t111+(3/4)*s010*s100*t010*t111-2*r*s110*t010*t111+(3/4)*s001*s111*t010*t111-(3/4)*s100*s111*t010*t111+(1/16)*s010*t010^2*t111-(1/16)*s111*t010^2*t111-(1/8)*s010*t001*t011*t111+(1/8)*s111*t001*t011*t111-(1/16)*s010*t011^2*t111+(1/16)*s111*t011^2*t111-(1/4)*s010*t011*t100*t111+(1/4)*s111*t011*t100*t111-(1/16)*s010*t100^2*t111+(1/16)*s111*t100^2*t111-s001*s100*t101*t111+2*r*s101*t101*t111-s011*s110*t101*t111+s010*s111*t101*t111+(1/16)*t001*t100*t101*t111+(3/16)*t011*t100*t101*t111-(1/16)*s010*t101^2*t111+(1/16)*s111*t101^2*t111+(1/4)*s010*t001*t110*t111-(1/4)*s111*t001*t110*t111+(1/8)*s010*t100*t110*t111-(1/8)*s111*t100*t110*t111-(3/16)*t001*t101*t110*t111-(1/16)*t011*t101*t110*t111-(1/16)*s010*t110^2*t111+(1/16)*s111*t110^2*t111+(1/4)*s010*s011*t111^2-(1/4)*s010*s110*t111^2-(1/4)*s011*s111*t111^2+(1/4)*s110*s111*t111^2-r*t010*t111^2-(3/16)*s011*t101*t111^2+(3/16)*s110*t101*t111^2+(1/16)*s010*t111^3-(1/16)*s111*t111^3,
 -12*r^2*s001*s011-s001^3*s011+s001*s010^2*s011+4*r*s010*s011^2+s001*s011^3+12*r^2*s011*s100-s001^2*s011*s100-s010^2*s011*s100-s011^3*s100+s001*s011*s100^2+s011*s100^3-4*r*s001*s011*s101+2*s010*s011^2*s101+4*r*s011*s100*s101+s001*s011*s101^2-s011*s100*s101^2+12*r^2*s001*s110+s001^3*s110-s001*s010^2*s110-8*r*s010*s011*s110+s001*s011^2*s110-12*r^2*s100*s110+s001^2*s100*s110+s010^2*s100*s110-s011^2*s100*s110-s001*s100^2*s110-s100^3*s110+4*r*s001*s101*s110-4*s010*s011*s101*s110-4*r*s100*s101*s110-s001*s101^2*s110+s100*s101^2*s110+4*r*s010*s110^2-s001*s011*s110^2+s011*s100*s110^2+2*s010*s101*s110^2-s001*s110^3+s100*s110^3+2*s001*s010*s011*s111-4*r*s011^2*s111-2*s010*s011*s100*s111-2*s011^2*s101*s111-2*s001*s010*s110*s111+8*r*s011*s110*s111+2*s010*s100*s110*s111+4*s011*s101*s110*s111-4*r*s110^2*s111-2*s101*s110^2*s111+s001*s011*s111^2-s011*s100*s111^2-s001*s110*s111^2+s100*s110*s111^2-r*s010*t001^2+(1/4)*s001*s011*t001^2-(1/4)*s011*s100*t001^2+(1/4)*s001*s110*t001^2-(1/4)*s100*s110*t001^2+(1/2)*s101*s111*t001^2-3*r^2*s011*t010-(3/4)*s001^2*s011*t010+(3/4)*s010^2*s011*t010+(3/4)*s011^3*t010-(1/2)*s001*s011*s100*t010-(3/4)*s011*s100^2*t010-r*s011*s101*t010-(3/4)*s011*s101^2*t010+3*r^2*s110*t010+(3/4)*s001^2*s110*t010-(3/4)*s010^2*s110*t010-(1/4)*s011^2*s110*t010+(1/2)*s001*s100*s110*t010+(3/4)*s100^2*s110*t010+r*s101*s110*t010+(3/4)*s101^2*s110*t010+(1/4)*s011*s110^2*t010-(3/4)*s110^3*t010+(1/2)*s010*s011*s111*t010-(1/2)*s010*s110*s111*t010+(3/4)*s011*s111^2*t010-(3/4)*s110*s111^2*t010+(1/16)*s011*t001^2*t010+(3/16)*s110*t001^2*t010+(1/4)*s001*s011*t010^2-(1/4)*s011*s100*t010^2-(1/4)*s001*s110*t010^2+(1/4)*s100*s110*t010^2+(3/16)*s011*t010^3-(3/16)*s110*t010^3+r*s010*t001*t011-(1/4)*s001*s011*t001*t011+(1/4)*s011*s100*t001*t011+(1/2)*s010*s101*t001*t011+(1/4)*s001*s110*t001*t011-(1/4)*s100*s110*t001*t011-r*s111*t001*t011-(1/2)*s101*s111*t001*t011-(1/4)*s001*s011*t011^2+(1/4)*s011*s100*t011^2-(1/2)*s010*s101*t011^2-(1/4)*s001*s110*t011^2+(1/4)*s100*s110*t011^2+r*s111*t011^2-(3/16)*s011*t010*t011^2-(1/16)*s110*t010*t011^2-2*r*s010*t001*t100+s101*s111*t001*t100-(1/8)*s011*t001*t010*t100+(1/8)*s110*t001*t010*t100+r*s010*t011*t100-(1/4)*s001*s011*t011*t100+(1/4)*s011*s100*t011*t100+(1/2)*s010*s101*t011*t100+(5/4)*s001*s110*t011*t100-(5/4)*s100*s110*t011*t100-r*s111*t011*t100-(1/2)*s101*s111*t011*t100+(1/2)*s110*t010*t011*t100-r*s010*t100^2-(1/4)*s001*s011*t100^2+(1/4)*s011*s100*t100^2-(1/4)*s001*s110*t100^2+(1/4)*s100*s110*t100^2+(1/2)*s101*s111*t100^2-(3/16)*s011*t010*t100^2-(1/16)*s110*t010*t100^2+(1/2)*r*t001^2*t101+(3/4)*s010*s011*t010*t101-(3/4)*s010*s110*t010*t101-(3/4)*s011*s111*t010*t101+(3/4)*s110*s111*t010*t101-r*t001*t011*t101+(1/2)*r*t011^2*t101+r*t001*t100*t101-r*t011*t100*t101+(1/2)*r*t100^2*t101-(1/4)*s001*s011*t101^2+(1/4)*s011*s100*t101^2+(1/4)*s001*s110*t101^2-(1/4)*s100*s110*t101^2+(3/16)*s011*t010*t101^2-(3/16)*s110*t010*t101^2-r*s010*t001*t110+(5/4)*s001*s011*t001*t110-(5/4)*s011*s100*t001*t110-(1/2)*s010*s101*t001*t110-(1/4)*s001*s110*t001*t110+(1/4)*s100*s110*t001*t110+r*s111*t001*t110+(1/2)*s101*s111*t001*t110+(1/2)*s011*t001*t010*t110+s010*s101*t011*t110-2*r*s111*t011*t110+(1/8)*s011*t010*t011*t110-(1/8)*s110*t010*t011*t110-r*s010*t100*t110+(1/4)*s001*s011*t100*t110-(1/4)*s011*s100*t100*t110-(1/2)*s010*s101*t100*t110-(1/4)*s001*s110*t100*t110+(1/4)*s100*s110*t100*t110+r*s111*t100*t110+(1/2)*s101*s111*t100*t110+r*t001*t101*t110-r*t011*t101*t110+r*t100*t101*t110+(1/4)*s001*s011*t110^2-(1/4)*s011*s100*t110^2-(1/2)*s010*s101*t110^2+(1/4)*s001*s110*t110^2-(1/4)*s100*s110*t110^2+r*s111*t110^2+(1/16)*s011*t010*t110^2+(3/16)*s110*t010*t110^2+(1/2)*r*t101*t110^2+9*r^2*s001*t111-(1/4)*s001^3*t111-(5/4)*s001*s010^2*t111-2*r*s010*s011*t111+(1/4)*s001*s011^2*t111-9*r^2*s100*t111+(11/4)*s001^2*s100*t111+(5/4)*s010^2*s100*t111-(1/4)*s011^2*s100*t111-(11/4)*s001*s100^2*t111+(1/4)*s100^3*t111-r*s001*s101*t111-s010*s011*s101*t111+r*s100*s101*t111+(1/4)*s001*s101^2*t111-(1/4)*s100*s101^2*t111+2*r*s010*s110*t111-(5/2)*s001*s011*s110*t111+(5/2)*s011*s100*s110*t111+s010*s101*s110*t111+(1/4)*s001*s110^2*t111-(1/4)*s100*s110^2*t111+(1/2)*s001*s010*s111*t111+2*r*s011*s111*t111-(1/2)*s010*s100*s111*t111+s011*s101*s111*t111-2*r*s110*s111*t111-s101*s110*s111*t111-(5/4)*s001*s111^2*t111+(5/4)*s100*s111^2*t111+(1/16)*s001*t001^2*t111-(1/16)*s100*t001^2*t111+s001*s100*t010*t111+2*r*s101*t010*t111-s011*s110*t010*t111-s010*s111*t010*t111+(1/16)*s001*t010^2*t111-(1/16)*s100*t010^2*t111+(1/16)*t001*t010*t011*t111+(1/16)*s001*t011^2*t111-(1/16)*s100*t011^2*t111+(1/8)*s001*t001*t100*t111-(1/8)*s100*t001*t100*t111+(1/4)*s001*t011*t100*t111-(1/4)*s100*t011*t100*t111+(3/16)*t010*t011*t100*t111+(1/16)*s001*t100^2*t111-(1/16)*s100*t100^2*t111-(3/4)*s001*s010*t101*t111+2*r*s011*t101*t111+(3/4)*s010*s100*t101*t111-2*r*s110*t101*t111+(3/4)*s001*s111*t101*t111-(3/4)*s100*s111*t101*t111-(1/16)*s001*t101^2*t111+(1/16)*s100*t101^2*t111-(1/4)*s001*t001*t110*t111+(1/4)*s100*t001*t110*t111-(3/16)*t001*t010*t110*t111-(1/8)*s001*t011*t110*t111+(1/8)*s100*t011*t110*t111-(1/16)*t010*t100*t110*t111+(1/16)*s001*t110^2*t111-(1/16)*s100*t110^2*t111-(1/4)*s001*s011*t111^2+(1/4)*s011*s100*t111^2+(1/4)*s001*s110*t111^2-(1/4)*s100*s110*t111^2-(3/16)*s011*t010*t111^2+(3/16)*s110*t010*t111^2-r*t101*t111^2-(1/16)*s001*t111^3+(1/16)*s100*t111^3,
 -18*r^3*s100+3*r^2*s001*s100-(3/2)*r*s001^2*s100+(1/4)*s001^3*s100-(9/2)*r^2*s010*s100+(1/2)*r*s001*s010*s100-(5/8)*s001^2*s010*s100+(7/2)*r*s010^2*s100-(1/4)*s001*s010^2*s100+(5/8)*s010^3*s100+(21/2)*r^2*s011*s100-(5/2)*r*s001*s011*s100+(1/8)*s001^2*s011*s100-r*s010*s011*s100+(1/2)*s001*s010*s011*s100-(23/8)*s010^2*s011*s100+(3/2)*r*s011^2*s100-(1/4)*s001*s011^2*s100+(19/8)*s010*s011^2*s100-(1/8)*s011^3*s100-(3/2)*r*s100^3-(1/4)*s001*s100^3-(5/8)*s010*s100^3+(1/8)*s011*s100^3-18*r^3*s101+3*r^2*s001*s101-(3/2)*r*s001^2*s101+(1/4)*s001^3*s101-(9/2)*r^2*s010*s101+(1/2)*r*s001*s010*s101-(5/8)*s001^2*s010*s101+(7/2)*r*s010^2*s101-(1/4)*s001*s010^2*s101+(5/8)*s010^3*s101+(21/2)*r^2*s011*s101-(5/2)*r*s001*s011*s101+(1/8)*s001^2*s011*s101-r*s010*s011*s101+(1/2)*s001*s010*s011*s101-(23/8)*s010^2*s011*s101+(3/2)*r*s011^2*s101-(1/4)*s001*s011^2*s101+(19/8)*s010*s011^2*s101-(1/8)*s011^3*s101+(11/2)*r*s100^2*s101+(1/4)*s001*s100^2*s101+(17/8)*s010*s100^2*s101-(13/8)*s011*s100^2*s101+(11/2)*r*s100*s101^2+(1/4)*s001*s100*s101^2+(17/8)*s010*s100*s101^2-(13/8)*s011*s100*s101^2-(3/2)*r*s101^3-(1/4)*s001*s101^3-(5/8)*s010*s101^3+(1/8)*s011*s101^3-18*r^3*s110+3*r^2*s001*s110-(3/2)*r*s001^2*s110+(1/4)*s001^3*s110-(9/2)*r^2*s010*s110+(1/2)*r*s001*s010*s110-(5/8)*s001^2*s010*s110+(7/2)*r*s010^2*s110-(1/4)*s001*s010^2*s110+(5/8)*s010^3*s110+(21/2)*r^2*s011*s110-(5/2)*r*s001*s011*s110+(1/8)*s001^2*s011*s110-r*s010*s011*s110+(1/2)*s001*s010*s011*s110-(23/8)*s010^2*s011*s110+(3/2)*r*s011^2*s110-(1/4)*s001*s011^2*s110+(19/8)*s010*s011^2*s110-(1/8)*s011^3*s110+2*r*s100^2*s110-(1/2)*s001*s100^2*s110+(11/8)*s010*s100^2*s110+(5/8)*s011*s100^2*s110-3*r*s100*s101*s110+(3/2)*s001*s100*s101*s110-(11/4)*s010*s100*s101*s110-(9/4)*s011*s100*s101*s110+r*s101^2*s110+s001*s101^2*s110-(1/8)*s010*s101^2*s110-(7/8)*s011*s101^2*s110+2*r*s100*s110^2-(1/2)*s001*s100*s110^2+(11/8)*s010*s100*s110^2+(5/8)*s011*s100*s110^2+r*s101*s110^2+s001*s101*s110^2-(1/8)*s010*s101*s110^2-(7/8)*s011*s101*s110^2-(3/2)*r*s110^3-(1/4)*s001*s110^3-(5/8)*s010*s110^3+(1/8)*s011*s110^3-18*r^3*s111+3*r^2*s001*s111-(3/2)*r*s001^2*s111+(1/4)*s001^3*s111-(9/2)*r^2*s010*s111+(1/2)*r*s001*s010*s111-(5/8)*s001^2*s010*s111+(7/2)*r*s010^2*s111-(1/4)*s001*s010^2*s111+(5/8)*s010^3*s111+(21/2)*r^2*s011*s111-(5/2)*r*s001*s011*s111+(1/8)*s001^2*s011*s111-r*s010*s011*s111+(1/2)*s001*s010*s011*s111-(23/8)*s010^2*s011*s111+(3/2)*r*s011^2*s111-(1/4)*s001*s011^2*s111+(19/8)*s010*s011^2*s111-(1/8)*s011^3*s111+r*s100^2*s111+s001*s100^2*s111-(1/8)*s010*s100^2*s111-(7/8)*s011*s100^2*s111-3*r*s100*s101*s111+(3/2)*s001*s100*s101*s111-(11/4)*s010*s100*s101*s111-(9/4)*s011*s100*s101*s111+2*r*s101^2*s111-(1/2)*s001*s101^2*s111+(11/8)*s010*s101^2*s111+(5/8)*s011*s101^2*s111-3*r*s100*s110*s111+(3/2)*s001*s100*s110*s111-(11/4)*s010*s100*s110*s111-(9/4)*s011*s100*s110*s111-3*r*s101*s110*s111+(3/2)*s001*s101*s110*s111-(11/4)*s010*s101*s110*s111-(9/4)*s011*s101*s110*s111+(11/2)*r*s110^2*s111+(1/4)*s001*s110^2*s111+(17/8)*s010*s110^2*s111-(13/8)*s011*s110^2*s111+r*s100*s111^2+s001*s100*s111^2-(1/8)*s010*s100*s111^2-(7/8)*s011*s100*s111^2+2*r*s101*s111^2-(1/2)*s001*s101*s111^2+(11/8)*s010*s101*s111^2+(5/8)*s011*s101*s111^2+(11/2)*r*s110*s111^2+(1/4)*s001*s110*s111^2+(17/8)*s010*s110*s111^2-(13/8)*s011*s110*s111^2-(3/2)*r*s111^3-(1/4)*s001*s111^3-(5/8)*s010*s111^3+(1/8)*s011*s111^3+(9/2)*r^2*s001*t001-(1/8)*s001^3*t001-(21/4)*r^2*s010*t001+(11/4)*r*s001*s010*t001-(1/16)*s001^2*s010*t001-(5/2)*r*s010^2*t001+(1/8)*s001*s010^2*t001+(1/16)*s010^3*t001-(21/4)*r^2*s011*t001+(11/4)*r*s001*s011*t001-(1/16)*s001^2*s011*t001-(5/2)*r*s010*s011*t001+(1/2)*s001*s010*s011*t001-(1/16)*s010^2*s011*t001+(3/2)*r*s011^2*t001+(1/8)*s001*s011^2*t001-(1/16)*s010*s011^2*t001+(1/16)*s011^3*t001-(1/4)*r*s100^2*t001+(1/8)*s001*s100^2*t001-(3/16)*s010*s100^2*t001-(1/16)*s011*s100^2*t001-(3/4)*r*s100*s101*t001+(5/8)*s001*s100*s101*t001-(1/2)*s010*s100*s101*t001+(1/4)*s011*s100*s101*t001-r*s101^2*t001-(3/4)*s001*s101^2*t001-(1/16)*s010*s101^2*t001+(9/16)*s011*s101^2*t001-(15/4)*r*s100*s110*t001+(1/8)*s001*s100*s110*t001-2*s010*s100*s110*t001-(1/4)*s011*s100*s110*t001+(3/2)*r*s101*s110*t001+(1/4)*s001*s101*s110*t001+(5/8)*s010*s101*s110*t001-(1/8)*s011*s101*s110*t001-(1/4)*r*s110^2*t001+(1/8)*s001*s110^2*t001-(3/16)*s010*s110^2*t001-(1/16)*s011*s110^2*t001+(3/2)*r*s100*s111*t001+(1/4)*s001*s100*s111*t001+(5/8)*s010*s100*s111*t001-(1/8)*s011*s100*s111*t001+(11/4)*r*s101*s111*t001-(13/8)*s001*s101*s111*t001+(9/4)*s010*s101*s111*t001+s011*s101*s111*t001-(3/4)*r*s110*s111*t001+(5/8)*s001*s110*s111*t001-(1/2)*s010*s110*s111*t001+(1/4)*s011*s110*s111*t001-r*s111^2*t001-(3/4)*s001*s111^2*t001-(1/16)*s010*s111^2*t001+(9/16)*s011*s111^2*t001+(5/8)*r*s100*t001^2+(1/16)*s001*s100*t001^2+(9/32)*s010*s100*t001^2-(1/32)*s011*s100*t001^2-(3/4)*r*s101*t001^2-(3/8)*s001*s101*t001^2-(5/32)*s010*s101*t001^2+(9/32)*s011*s101*t001^2+(5/8)*r*s110*t001^2+(1/16)*s001*s110*t001^2+(9/32)*s010*s110*t001^2-(1/32)*s011*s110*t001^2-(3/4)*r*s111*t001^2-(3/8)*s001*s111*t001^2-(5/32)*s010*s111*t001^2+(9/32)*s011*s111*t001^2-(1/16)*r*t001^3-(1/32)*s001*t001^3-(1/64)*s010*t001^3+(1/64)*s011*t001^3+9*r^3*t010-(3/2)*r^2*s001*t010+(3/4)*r*s001^2*t010-(1/8)*s001^3*t010+(9/4)*r^2*s010*t010-(1/4)*r*s001*s010*t010+(5/16)*s001^2*s010*t010-(7/4)*r*s010^2*t010+(1/8)*s001*s010^2*t010-(5/16)*s010^3*t010-(21/4)*r^2*s011*t010+(5/4)*r*s001*s011*t010-(1/16)*s001^2*s011*t010+(1/2)*r*s010*s011*t010-(1/4)*s001*s010*s011*t010+(23/16)*s010^2*s011*t010-(3/4)*r*s011^2*t010+(1/8)*s001*s011^2*t010-(19/16)*s010*s011^2*t010+(1/16)*s011^3*t010-(1/4)*r*s100^2*t010-(3/8)*s001*s100^2*t010+(5/16)*s010*s100^2*t010-(1/16)*s011*s100^2*t010-(3/2)*r*s100*s101*t010+(3/4)*s001*s100*s101*t010-(11/8)*s010*s100*s101*t010+(7/8)*s011*s100*s101*t010-(1/4)*r*s101^2*t010-(3/8)*s001*s101^2*t010+(5/16)*s010*s101^2*t010-(1/16)*s011*s101^2*t010-(3/4)*r*s100*s110*t010-(3/8)*s001*s100*s110*t010+(1/2)*s010*s100*s110*t010+(1/4)*s011*s100*s110*t010+(7/4)*r*s101*s110*t010-(1/8)*s001*s101*s110*t010+(1/4)*s010*s101*s110*t010-(5/4)*r*s110^2*t010+(1/8)*s001*s110^2*t010-(3/16)*s010*s110^2*t010+(7/16)*s011*s110^2*t010+(7/4)*r*s100*s111*t010-(1/8)*s001*s100*s111*t010+(1/4)*s010*s100*s111*t010-(3/4)*r*s101*s111*t010-(3/8)*s001*s101*s111*t010+(1/2)*s010*s101*s111*t010+(1/4)*s011*s101*s111*t010+(1/2)*r*s110*s111*t010-(1/4)*s001*s110*s111*t010-(3/8)*s010*s110*s111*t010-(1/8)*s011*s110*s111*t010-(5/4)*r*s111^2*t010+(1/8)*s001*s111^2*t010-(3/16)*s010*s111^2*t010+(7/16)*s011*s111^2*t010+(1/4)*s001*s100*t001*t010-(3/16)*s010*s100*t001*t010-(1/16)*s011*s100*t001*t010-(9/8)*r*s101*t001*t010-(1/16)*s001*s101*t001*t010-(1/8)*s011*s101*t001*t010+(1/2)*r*s110*t001*t010+(1/16)*s010*s110*t001*t010-(5/16)*s011*s110*t001*t010-(13/8)*r*s111*t001*t010+(3/16)*s001*s111*t001*t010-(1/4)*s010*s111*t001*t010+(1/8)*s011*s111*t001*t010+(3/16)*r*t001^2*t010-(1/32)*s001*t001^2*t010+(5/64)*s010*t001^2*t010+(3/64)*s011*t001^2*t010+(1/8)*r*s100*t010^2-(1/16)*s001*s100*t010^2+(5/32)*s010*s100*t010^2-(1/32)*s011*s100*t010^2+(1/8)*r*s101*t010^2-(1/16)*s001*s101*t010^2+(5/32)*s010*s101*t010^2-(1/32)*s011*s101*t010^2+(1/8)*r*s110*t010^2-(1/16)*s001*s110*t010^2+(5/32)*s010*s110*t010^2-(1/32)*s011*s110*t010^2+(1/8)*r*s111*t010^2-(1/16)*s001*s111*t010^2+(5/32)*s010*s111*t010^2-(1/32)*s011*s111*t010^2-(1/16)*r*t001*t010^2+(1/32)*s001*t001*t010^2+(1/64)*s010*t001*t010^2-(5/64)*s011*t001*t010^2-(1/16)*r*t010^3+(1/32)*s001*t010^3-(5/64)*s010*t010^3+(1/64)*s011*t010^3-(9/2)*r^2*s001*t011+(1/8)*s001^3*t011+(21/4)*r^2*s010*t011-(11/4)*r*s001*s010*t011+(1/16)*s001^2*s010*t011+(5/2)*r*s010^2*t011-(1/8)*s001*s010^2*t011-(1/16)*s010^3*t011+(21/4)*r^2*s011*t011-(11/4)*r*s001*s011*t011+(1/16)*s001^2*s011*t011+(5/2)*r*s010*s011*t011-(1/2)*s001*s010*s011*t011+(1/16)*s010^2*s011*t011-(3/2)*r*s011^2*t011-(1/8)*s001*s011^2*t011+(1/16)*s010*s011^2*t011-(1/16)*s011^3*t011+(1/4)*r*s100^2*t011-(1/8)*s001*s100^2*t011+(1/16)*s010*s100^2*t011+(3/16)*s011*s100^2*t011+(11/4)*r*s100*s101*t011+(3/8)*s001*s100*s101*t011-(1/4)*s010*s100*s101*t011+(1/2)*s011*s100*s101*t011-r*s101^2*t011-(1/4)*s001*s101^2*t011-(9/16)*s010*s101^2*t011+(1/16)*s011*s101^2*t011-(3/2)*r*s100*s110*t011-(1/4)*s001*s100*s110*t011-(7/8)*s010*s100*s110*t011+(3/8)*s011*s100*s110*t011-(11/4)*r*s101*s110*t011+(13/8)*s001*s101*s110*t011-3*s010*s101*s110*t011+(7/4)*s011*s101*s110*t011-r*s110^2*t011-(1/4)*s001*s110^2*t011-(9/16)*s010*s110^2*t011+(1/16)*s011*s110^2*t011+(15/4)*r*s100*s111*t011-(1/8)*s001*s100*s111*t011+(1/4)*s010*s100*s111*t011-(3/2)*r*s101*s111*t011-(1/4)*s001*s101*s111*t011-(7/8)*s010*s101*s111*t011+(3/8)*s011*s101*s111*t011+(11/4)*r*s110*s111*t011+(3/8)*s001*s110*s111*t011-(1/4)*s010*s110*s111*t011+(1/2)*s011*s110*s111*t011+(1/4)*r*s111^2*t011-(1/8)*s001*s111^2*t011+(1/16)*s010*s111^2*t011+(3/16)*s011*s111^2*t011+(1/4)*s001*s100*t001*t011-(3/16)*s010*s100*t001*t011-(1/16)*s011*s100*t001*t011+(1/2)*r*s101*t001*t011-(1/2)*s001*s101*t001*t011+(13/16)*s010*s101*t001*t011-(9/16)*s011*s101*t001*t011+(5/8)*r*s110*t001*t011+(5/16)*s001*s110*t001*t011+(1/8)*s010*s110*t001*t011-(9/8)*r*s111*t001*t011-(1/16)*s001*s111*t001*t011-(1/8)*s011*s111*t001*t011-(3/16)*r*t001^2*t011-(3/32)*s001*t001^2*t011+(1/64)*s010*t001^2*t011-(1/64)*s011*t001^2*t011+(1/2)*r*s100*t010*t011+(1/16)*s010*s100*t010*t011+(3/16)*s011*s100*t010*t011+(5/8)*r*s101*t010*t011-(3/16)*s001*s101*t010*t011+(1/8)*s010*s101*t010*t011+(13/8)*r*s110*t010*t011-(3/16)*s001*s110*t010*t011+(5/8)*s010*s110*t010*t011-(1/2)*r*s111*t010*t011-(7/16)*s010*s111*t010*t011+(3/16)*s011*s111*t010*t011-(1/4)*r*t001*t010*t011-(7/32)*s010*t001*t010*t011+(3/32)*s011*t001*t010*t011+(1/16)*r*t010^2*t011-(1/32)*s001*t010^2*t011+(5/64)*s010*t010^2*t011-(1/64)*s011*t010^2*t011+(1/8)*r*s100*t011^2+(1/16)*s001*s100*t011^2+(5/32)*s010*s100*t011^2-(5/32)*s011*s100*t011^2-r*s101*t011^2+(1/4)*s001*s101*t011^2-(13/32)*s010*s101*t011^2+(1/32)*s011*s101*t011^2-r*s110*t011^2+(1/4)*s001*s110*t011^2-(13/32)*s010*s110*t011^2+(1/32)*s011*s110*t011^2+(1/8)*r*s111*t011^2+(1/16)*s001*s111*t011^2+(5/32)*s010*s111*t011^2-(5/32)*s011*s111*t011^2-(1/16)*r*t001*t011^2-(1/32)*s001*t001*t011^2+(1/64)*s010*t001*t011^2-(1/64)*s011*t001*t011^2-(1/16)*r*t010*t011^2-(1/32)*s001*t010*t011^2+(1/64)*s010*t010*t011^2-(1/64)*s011*t010*t011^2+(1/16)*r*t011^3+(1/32)*s001*t011^3-(1/64)*s010*t011^3+(1/64)*s011*t011^3+r*s001*s100*t100-(1/4)*r*s010*s100*t100+(1/8)*s001*s010*s100*t100+(1/4)*r*s011*s100*t100-(1/8)*s001*s011*s100*t100+(1/2)*s010*s011*s100*t100+r*s001*s101*t100-(1/4)*r*s010*s101*t100+(1/8)*s001*s010*s101*t100+(1/4)*r*s011*s101*t100-(1/8)*s001*s011*s101*t100+(1/2)*s010*s011*s101*t100-(1/2)*s100^2*s101*t100-(1/2)*s100*s101^2*t100+r*s001*s110*t100-(1/4)*r*s010*s110*t100+(1/8)*s001*s010*s110*t100+(1/4)*r*s011*s110*t100-(1/8)*s001*s011*s110*t100+(1/2)*s010*s011*s110*t100+(1/8)*s100^2*s110*t100-(1/2)*s100*s101*s110*t100-(1/8)*s101^2*s110*t100+(1/8)*s100*s110^2*t100-(1/8)*s101*s110^2*t100+r*s001*s111*t100-(1/4)*r*s010*s111*t100+(1/8)*s001*s010*s111*t100+(1/4)*r*s011*s111*t100-(1/8)*s001*s011*s111*t100+(1/2)*s010*s011*s111*t100-(1/8)*s100^2*s111*t100-(1/2)*s100*s101*s111*t100+(1/8)*s101^2*s111*t100-(1/2)*s100*s110*s111*t100-(1/2)*s101*s110*s111*t100-(1/2)*s110^2*s111*t100-(1/8)*s100*s111^2*t100+(1/8)*s101*s111^2*t100-(1/2)*s110*s111^2*t100+3*r^2*t001*t100-(5/4)*r*s001*t001*t100+(13/8)*r*s010*t001*t100-(7/16)*s001*s010*t001*t100+(5/8)*r*s011*t001*t100+(1/16)*s001*s011*t001*t100+(1/8)*s010*s011*t001*t100+(3/16)*s100*s101*t001*t100+(1/16)*s101^2*t001*t100-(1/16)*s100*s110*t001*t100+(1/16)*s101*s111*t001*t100+(3/16)*s110*s111*t001*t100+(1/16)*s111^2*t001*t100+(1/32)*s101*t001^2*t100+(1/32)*s111*t001^2*t100-(1/2)*r*s001*t010*t100+(1/8)*r*s010*t010*t100-(1/16)*s001*s010*t010*t100-(1/8)*r*s011*t010*t100+(1/16)*s001*s011*t010*t100-(1/4)*s010*s011*t010*t100+(1/4)*s100*s101*t010*t100+(3/16)*s100*s110*t010*t100-(3/16)*s101*s110*t010*t100+(1/4)*s110^2*t010*t100-(3/16)*s100*s111*t010*t100+(3/16)*s101*s111*t010*t100-(1/4)*s110*s111*t010*t100+(1/4)*s111^2*t010*t100+(3/32)*s101*t001*t010*t100-(1/8)*s110*t001*t010*t100+(7/32)*s111*t001*t010*t100-3*r^2*t011*t100+(5/4)*r*s001*t011*t100-(13/8)*r*s010*t011*t100+(7/16)*s001*s010*t011*t100-(5/8)*r*s011*t011*t100-(1/16)*s001*s011*t011*t100-(1/8)*s010*s011*t011*t100-(3/16)*s100*s101*t011*t100-(1/16)*s101^2*t011*t100+(7/16)*s101*s110*t011*t100-(1/16)*s110^2*t011*t100-(7/16)*s100*s111*t011*t100-(3/16)*s110*s111*t011*t100-(1/8)*s101*t001*t011*t100+(1/32)*s110*t001*t011*t100+(3/32)*s111*t001*t011*t100-(3/32)*s101*t010*t011*t100-(3/32)*s110*t010*t011*t100+(3/32)*s101*t011^2*t100+(3/32)*s110*t011^2*t100+(1/8)*r*s100*t100^2-(1/16)*s001*s100*t100^2-(5/32)*s010*s100*t100^2+(1/32)*s011*s100*t100^2+(1/8)*r*s101*t100^2-(1/16)*s001*s101*t100^2-(5/32)*s010*s101*t100^2+(1/32)*s011*s101*t100^2+(1/8)*r*s110*t100^2-(1/16)*s001*s110*t100^2-(5/32)*s010*s110*t100^2+(1/32)*s011*s110*t100^2+(1/8)*r*s111*t100^2-(1/16)*s001*s111*t100^2-(5/32)*s010*s111*t100^2+(1/32)*s011*s111*t100^2-(1/4)*r*t001*t100^2+(1/32)*s001*t001*t100^2-(1/64)*s010*t001*t100^2-(1/64)*s011*t001*t100^2-(1/16)*r*t010*t100^2+(1/32)*s001*t010*t100^2+(5/64)*s010*t010*t100^2-(1/64)*s011*t010*t100^2+(1/4)*r*t011*t100^2-(1/32)*s001*t011*t100^2+(1/64)*s010*t011*t100^2+(1/64)*s011*t011*t100^2+(9/2)*r^2*s001*t101-(1/8)*s001^3*t101-(21/4)*r^2*s010*t101+(11/4)*r*s001*s010*t101-(1/16)*s001^2*s010*t101-(5/2)*r*s010^2*t101+(1/8)*s001*s010^2*t101+(1/16)*s010^3*t101-(21/4)*r^2*s011*t101+(11/4)*r*s001*s011*t101-(1/16)*s001^2*s011*t101-(5/2)*r*s010*s011*t101+(1/2)*s001*s010*s011*t101-(1/16)*s010^2*s011*t101+(3/2)*r*s011^2*t101+(1/8)*s001*s011^2*t101-(1/16)*s010*s011^2*t101+(1/16)*s011^3*t101-r*s100^2*t101-(3/4)*s001*s100^2*t101-(1/16)*s010*s100^2*t101+(9/16)*s011*s100^2*t101-(3/4)*r*s100*s101*t101+(5/8)*s001*s100*s101*t101-(1/2)*s010*s100*s101*t101+(1/4)*s011*s100*s101*t101-(1/4)*r*s101^2*t101+(1/8)*s001*s101^2*t101-(3/16)*s010*s101^2*t101-(1/16)*s011*s101^2*t101+(11/4)*r*s100*s110*t101-(13/8)*s001*s100*s110*t101+(9/4)*s010*s100*s110*t101+s011*s100*s110*t101+(3/2)*r*s101*s110*t101+(1/4)*s001*s101*s110*t101+(5/8)*s010*s101*s110*t101-(1/8)*s011*s101*s110*t101-r*s110^2*t101-(3/4)*s001*s110^2*t101-(1/16)*s010*s110^2*t101+(9/16)*s011*s110^2*t101+(3/2)*r*s100*s111*t101+(1/4)*s001*s100*s111*t101+(5/8)*s010*s100*s111*t101-(1/8)*s011*s100*s111*t101-(15/4)*r*s101*s111*t101+(1/8)*s001*s101*s111*t101-2*s010*s101*s111*t101-(1/4)*s011*s101*s111*t101-(3/4)*r*s110*s111*t101+(5/8)*s001*s110*s111*t101-(1/2)*s010*s110*s111*t101+(1/4)*s011*s110*s111*t101-(1/4)*r*s111^2*t101+(1/8)*s001*s111^2*t101-(3/16)*s010*s111^2*t101-(1/16)*s011*s111^2*t101-(1/16)*s010*s100*t001*t101-(3/16)*s011*s100*t001*t101-(1/16)*s010*s101*t001*t101-(3/16)*s011*s101*t001*t101-(1/16)*s010*s110*t001*t101-(3/16)*s011*s110*t001*t101-(1/16)*s010*s111*t001*t101-(3/16)*s011*s111*t001*t101+(1/8)*r*t001^2*t101+(3/16)*s001*t001^2*t101-(1/64)*s010*t001^2*t101-(3/64)*s011*t001^2*t101-(9/8)*r*s100*t010*t101-(1/16)*s001*s100*t010*t101-(1/8)*s011*s100*t010*t101+(1/4)*s001*s101*t010*t101-(3/16)*s010*s101*t010*t101-(1/16)*s011*s101*t010*t101-(13/8)*r*s110*t010*t101+(3/16)*s001*s110*t010*t101-(1/4)*s010*s110*t010*t101+(1/8)*s011*s110*t010*t101+(1/2)*r*s111*t010*t101+(1/16)*s010*s111*t010*t101-(5/16)*s011*s111*t010*t101+(13/16)*r*t001*t010*t101+(1/32)*s001*t001*t010*t101+(1/16)*s011*t001*t010*t101-(1/16)*r*t010^2*t101+(1/32)*s001*t010^2*t101+(1/64)*s010*t010^2*t101-(5/64)*s011*t010^2*t101-(9/8)*r*s100*t011*t101-(1/16)*s001*s100*t011*t101-(1/8)*s011*s100*t011*t101+(5/8)*r*s101*t011*t101+(5/16)*s001*s101*t011*t101+(1/8)*s010*s101*t011*t101+(1/2)*r*s110*t011*t101-(1/2)*s001*s110*t011*t101+(13/16)*s010*s110*t011*t101-(9/16)*s011*s110*t011*t101+(1/4)*s001*s111*t011*t101-(3/16)*s010*s111*t011*t101-(1/16)*s011*s111*t011*t101+(5/16)*r*t001*t011*t101+(1/32)*s001*t001*t011*t101+(1/16)*s011*t001*t011*t101+(1/4)*r*t010*t011*t101+(1/32)*s010*t010*t011*t101+(3/32)*s011*t010*t011*t101-(1/16)*r*t011^2*t101-(1/32)*s001*t011^2*t101+(1/64)*s010*t011^2*t101-(1/64)*s011*t011^2*t101+3*r^2*t100*t101-(5/4)*r*s001*t100*t101+(13/8)*r*s010*t100*t101-(7/16)*s001*s010*t100*t101+(5/8)*r*s011*t100*t101+(1/16)*s001*s011*t100*t101+(1/8)*s010*s011*t100*t101+(1/16)*s100^2*t100*t101+(3/16)*s100*s101*t100*t101+(1/16)*s100*s110*t100*t101+(1/16)*s110^2*t100*t101-(1/16)*s101*s111*t100*t101+(3/16)*s110*s111*t100*t101-(1/16)*s100*t001*t100*t101-(1/16)*s101*t001*t100*t101-(1/16)*s110*t001*t100*t101-(1/16)*s111*t001*t100*t101+(1/64)*t001^2*t100*t101+(3/32)*s100*t010*t100*t101+(7/32)*s110*t010*t100*t101-(1/8)*s111*t010*t100*t101-(5/64)*t001*t010*t100*t101+(3/32)*s100*t011*t100*t101+(1/32)*s101*t011*t100*t101-(1/8)*s110*t011*t100*t101-(1/64)*t001*t011*t100*t101-(1/4)*r*t100^2*t101+(1/32)*s001*t100^2*t101-(1/64)*s010*t100^2*t101-(1/64)*s011*t100^2*t101-(3/4)*r*s100*t101^2-(3/8)*s001*s100*t101^2-(5/32)*s010*s100*t101^2+(9/32)*s011*s100*t101^2+(5/8)*r*s101*t101^2+(1/16)*s001*s101*t101^2+(9/32)*s010*s101*t101^2-(1/32)*s011*s101*t101^2-(3/4)*r*s110*t101^2-(3/8)*s001*s110*t101^2-(5/32)*s010*s110*t101^2+(9/32)*s011*s110*t101^2+(5/8)*r*s111*t101^2+(1/16)*s001*s111*t101^2+(9/32)*s010*s111*t101^2-(1/32)*s011*s111*t101^2+(1/8)*r*t001*t101^2+(3/16)*s001*t001*t101^2-(1/64)*s010*t001*t101^2-(3/64)*s011*t001*t101^2+(3/16)*r*t010*t101^2-(1/32)*s001*t010*t101^2+(5/64)*s010*t010*t101^2+(3/64)*s011*t010*t101^2-(3/16)*r*t011*t101^2-(3/32)*s001*t011*t101^2+(1/64)*s010*t011*t101^2-(1/64)*s011*t011*t101^2+(1/32)*s100*t100*t101^2+(1/32)*s110*t100*t101^2+(1/64)*t001*t100*t101^2-(1/16)*r*t101^3-(1/32)*s001*t101^3-(1/64)*s010*t101^3+(1/64)*s011*t101^3+9*r^3*t110-(3/2)*r^2*s001*t110+(3/4)*r*s001^2*t110-(1/8)*s001^3*t110+(9/4)*r^2*s010*t110-(1/4)*r*s001*s010*t110+(5/16)*s001^2*s010*t110-(7/4)*r*s010^2*t110+(1/8)*s001*s010^2*t110-(5/16)*s010^3*t110-(21/4)*r^2*s011*t110+(5/4)*r*s001*s011*t110-(1/16)*s001^2*s011*t110+(1/2)*r*s010*s011*t110-(1/4)*s001*s010*s011*t110+(23/16)*s010^2*s011*t110-(3/4)*r*s011^2*t110+(1/8)*s001*s011^2*t110-(19/16)*s010*s011^2*t110+(1/16)*s011^3*t110-(5/4)*r*s100^2*t110+(1/8)*s001*s100^2*t110-(3/16)*s010*s100^2*t110+(7/16)*s011*s100^2*t110+(1/2)*r*s100*s101*t110-(1/4)*s001*s100*s101*t110-(3/8)*s010*s100*s101*t110-(1/8)*s011*s100*s101*t110-(5/4)*r*s101^2*t110+(1/8)*s001*s101^2*t110-(3/16)*s010*s101^2*t110+(7/16)*s011*s101^2*t110-(3/4)*r*s100*s110*t110-(3/8)*s001*s100*s110*t110+(1/2)*s010*s100*s110*t110+(1/4)*s011*s100*s110*t110+(7/4)*r*s101*s110*t110-(1/8)*s001*s101*s110*t110+(1/4)*s010*s101*s110*t110-(1/4)*r*s110^2*t110-(3/8)*s001*s110^2*t110+(5/16)*s010*s110^2*t110-(1/16)*s011*s110^2*t110+(7/4)*r*s100*s111*t110-(1/8)*s001*s100*s111*t110+(1/4)*s010*s100*s111*t110-(3/4)*r*s101*s111*t110-(3/8)*s001*s101*s111*t110+(1/2)*s010*s101*s111*t110+(1/4)*s011*s101*s111*t110-(3/2)*r*s110*s111*t110+(3/4)*s001*s110*s111*t110-(11/8)*s010*s110*s111*t110+(7/8)*s011*s110*s111*t110-(1/4)*r*s111^2*t110-(3/8)*s001*s111^2*t110+(5/16)*s010*s111^2*t110-(1/16)*s011*s111^2*t110+(1/2)*r*s100*t001*t110+(1/16)*s010*s100*t001*t110-(5/16)*s011*s100*t001*t110-(13/8)*r*s101*t001*t110+(3/16)*s001*s101*t001*t110-(1/4)*s010*s101*t001*t110+(1/8)*s011*s101*t001*t110+(1/4)*s001*s110*t001*t110-(3/16)*s010*s110*t001*t110-(1/16)*s011*s110*t001*t110-(9/8)*r*s111*t001*t110-(1/16)*s001*s111*t001*t110-(1/8)*s011*s111*t001*t110+(3/16)*r*t001^2*t110-(1/32)*s001*t001^2*t110+(5/64)*s010*t001^2*t110+(3/64)*s011*t001^2*t110-(1/2)*r*s100*t010*t110-(1/16)*s010*s100*t010*t110+(1/16)*s011*s100*t010*t110-(1/2)*r*s101*t010*t110-(1/16)*s010*s101*t010*t110+(1/16)*s011*s101*t010*t110-(1/2)*r*s110*t010*t110-(1/16)*s010*s110*t010*t110+(1/16)*s011*s110*t010*t110-(1/2)*r*s111*t010*t110-(1/16)*s010*s111*t010*t110+(1/16)*s011*s111*t010*t110+(1/4)*r*t001*t010*t110+(7/32)*s010*t001*t010*t110-(7/32)*s011*t001*t010*t110+(3/16)*r*t010^2*t110+(1/32)*s001*t010^2*t110-(3/64)*s010*t010^2*t110-(1/64)*s011*t010^2*t110-(1/2)*r*s100*t011*t110-(7/16)*s010*s100*t011*t110+(3/16)*s011*s100*t011*t110+(13/8)*r*s101*t011*t110-(3/16)*s001*s101*t011*t110+(5/8)*s010*s101*t011*t110+(5/8)*r*s110*t011*t110-(3/16)*s001*s110*t011*t110+(1/8)*s010*s110*t011*t110+(1/2)*r*s111*t011*t110+(1/16)*s010*s111*t011*t110+(3/16)*s011*s111*t011*t110+(1/4)*r*t001*t011*t110+(1/32)*s010*t001*t011*t110+(3/32)*s011*t001*t011*t110-(1/4)*r*t010*t011*t110-(1/32)*s010*t010*t011*t110+(1/32)*s011*t010*t011*t110-(1/16)*r*t011^2*t110-(1/32)*s001*t011^2*t110+(1/64)*s010*t011^2*t110-(1/64)*s011*t011^2*t110-(1/2)*r*s001*t100*t110+(1/8)*r*s010*t100*t110-(1/16)*s001*s010*t100*t110-(1/8)*r*s011*t100*t110+(1/16)*s001*s011*t100*t110-(1/4)*s010*s011*t100*t110+(1/4)*s100^2*t100*t110-(1/4)*s100*s101*t100*t110+(1/4)*s101^2*t100*t110+(3/16)*s100*s110*t100*t110-(3/16)*s101*s110*t100*t110-(3/16)*s100*s111*t100*t110+(3/16)*s101*s111*t100*t110+(1/4)*s110*s111*t100*t110-(1/8)*s100*t001*t100*t110+(7/32)*s101*t001*t100*t110+(3/32)*s111*t001*t100*t110+(1/16)*s100*t010*t100*t110+(1/16)*s101*t010*t100*t110+(1/16)*s110*t010*t100*t110+(1/16)*s111*t010*t100*t110-(1/32)*t001*t010*t100*t110-(1/32)*t010^2*t100*t110-(3/32)*s101*t011*t100*t110-(3/32)*s110*t011*t100*t110+(1/32)*t010*t011*t100*t110-(1/16)*r*t100^2*t110+(1/32)*s001*t100^2*t110+(5/64)*s010*t100^2*t110-(1/64)*s011*t100^2*t110-(13/8)*r*s100*t101*t110+(3/16)*s001*s100*t101*t110-(1/4)*s010*s100*t101*t110+(1/8)*s011*s100*t101*t110+(1/2)*r*s101*t101*t110+(1/16)*s010*s101*t101*t110-(5/16)*s011*s101*t101*t110-(9/8)*r*s110*t101*t110-(1/16)*s001*s110*t101*t110-(1/8)*s011*s110*t101*t110+(1/4)*s001*s111*t101*t110-(3/16)*s010*s111*t101*t110-(1/16)*s011*s111*t101*t110+(13/16)*r*t001*t101*t110+(1/32)*s001*t001*t101*t110+(1/16)*s011*t001*t101*t110+(1/4)*r*t010*t101*t110+(7/32)*s010*t010*t101*t110-(7/32)*s011*t010*t101*t110-(1/4)*r*t011*t101*t110-(7/32)*s010*t011*t101*t110+(3/32)*s011*t011*t101*t110+(7/32)*s100*t100*t101*t110-(1/8)*s101*t100*t101*t110+(3/32)*s110*t100*t101*t110-(5/64)*t001*t100*t101*t110-(1/32)*t010*t100*t101*t110+(3/16)*r*t101^2*t110-(1/32)*s001*t101^2*t110+(5/64)*s010*t101^2*t110+(3/64)*s011*t101^2*t110+(1/8)*r*s100*t110^2-(1/16)*s001*s100*t110^2+(5/32)*s010*s100*t110^2-(1/32)*s011*s100*t110^2+(1/8)*r*s101*t110^2-(1/16)*s001*s101*t110^2+(5/32)*s010*s101*t110^2-(1/32)*s011*s101*t110^2+(1/8)*r*s110*t110^2-(1/16)*s001*s110*t110^2+(5/32)*s010*s110*t110^2-(1/32)*s011*s110*t110^2+(1/8)*r*s111*t110^2-(1/16)*s001*s111*t110^2+(5/32)*s010*s111*t110^2-(1/32)*s011*s111*t110^2-(1/16)*r*t001*t110^2+(1/32)*s001*t001*t110^2+(1/64)*s010*t001*t110^2-(5/64)*s011*t001*t110^2+(3/16)*r*t010*t110^2+(1/32)*s001*t010*t110^2-(3/64)*s010*t010*t110^2-(1/64)*s011*t010*t110^2+(1/16)*r*t011*t110^2-(1/32)*s001*t011*t110^2+(5/64)*s010*t011*t110^2-(1/64)*s011*t011*t110^2-(1/32)*t010*t100*t110^2-(1/16)*r*t101*t110^2+(1/32)*s001*t101*t110^2+(1/64)*s010*t101*t110^2-(5/64)*s011*t101*t110^2-(1/16)*r*t110^3+(1/32)*s001*t110^3-(5/64)*s010*t110^3+(1/64)*s011*t110^3-(9/2)*r^2*s001*t111+(1/8)*s001^3*t111+(21/4)*r^2*s010*t111-(11/4)*r*s001*s010*t111+(1/16)*s001^2*s010*t111+(5/2)*r*s010^2*t111-(1/8)*s001*s010^2*t111-(1/16)*s010^3*t111+(21/4)*r^2*s011*t111-(11/4)*r*s001*s011*t111+(1/16)*s001^2*s011*t111+(5/2)*r*s010*s011*t111-(1/2)*s001*s010*s011*t111+(1/16)*s010^2*s011*t111-(3/2)*r*s011^2*t111-(1/8)*s001*s011^2*t111+(1/16)*s010*s011^2*t111-(1/16)*s011^3*t111-r*s100^2*t111-(1/4)*s001*s100^2*t111-(9/16)*s010*s100^2*t111+(1/16)*s011*s100^2*t111+(11/4)*r*s100*s101*t111+(3/8)*s001*s100*s101*t111-(1/4)*s010*s100*s101*t111+(1/2)*s011*s100*s101*t111+(1/4)*r*s101^2*t111-(1/8)*s001*s101^2*t111+(1/16)*s010*s101^2*t111+(3/16)*s011*s101^2*t111-(3/2)*r*s100*s110*t111-(1/4)*s001*s100*s110*t111-(7/8)*s010*s100*s110*t111+(3/8)*s011*s100*s110*t111+(15/4)*r*s101*s110*t111-(1/8)*s001*s101*s110*t111+(1/4)*s010*s101*s110*t111+(1/4)*r*s110^2*t111-(1/8)*s001*s110^2*t111+(1/16)*s010*s110^2*t111+(3/16)*s011*s110^2*t111-(11/4)*r*s100*s111*t111+(13/8)*s001*s100*s111*t111-3*s010*s100*s111*t111+(7/4)*s011*s100*s111*t111-(3/2)*r*s101*s111*t111-(1/4)*s001*s101*s111*t111-(7/8)*s010*s101*s111*t111+(3/8)*s011*s101*s111*t111+(11/4)*r*s110*s111*t111+(3/8)*s001*s110*s111*t111-(1/4)*s010*s110*s111*t111+(1/2)*s011*s110*s111*t111-r*s111^2*t111-(1/4)*s001*s111^2*t111-(9/16)*s010*s111^2*t111+(1/16)*s011*s111^2*t111+(5/8)*r*s100*t001*t111+(5/16)*s001*s100*t001*t111+(1/8)*s010*s100*t001*t111-(9/8)*r*s101*t001*t111-(1/16)*s001*s101*t001*t111-(1/8)*s011*s101*t001*t111+(1/4)*s001*s110*t001*t111-(3/16)*s010*s110*t001*t111-(1/16)*s011*s110*t001*t111+(1/2)*r*s111*t001*t111-(1/2)*s001*s111*t001*t111+(13/16)*s010*s111*t001*t111-(9/16)*s011*s111*t001*t111-(3/16)*r*t001^2*t111-(3/32)*s001*t001^2*t111+(1/64)*s010*t001^2*t111-(1/64)*s011*t001^2*t111+(5/8)*r*s100*t010*t111-(3/16)*s001*s100*t010*t111+(1/8)*s010*s100*t010*t111+(1/2)*r*s101*t010*t111+(1/16)*s010*s101*t010*t111+(3/16)*s011*s101*t010*t111-(1/2)*r*s110*t010*t111-(7/16)*s010*s110*t010*t111+(3/16)*s011*s110*t010*t111+(13/8)*r*s111*t010*t111-(3/16)*s001*s111*t010*t111+(5/8)*s010*s111*t010*t111+(1/4)*r*t001*t010*t111+(1/32)*s010*t001*t010*t111+(3/32)*s011*t001*t010*t111+(1/16)*r*t010^2*t111-(1/32)*s001*t010^2*t111+(5/64)*s010*t010^2*t111-(1/64)*s011*t010^2*t111-(1/2)*r*s100*t011*t111+(1/4)*s001*s100*t011*t111-(1/16)*s010*s100*t011*t111-(3/16)*s011*s100*t011*t111-(1/2)*r*s101*t011*t111+(1/4)*s001*s101*t011*t111-(1/16)*s010*s101*t011*t111-(3/16)*s011*s101*t011*t111-(1/2)*r*s110*t011*t111+(1/4)*s001*s110*t011*t111-(1/16)*s010*s110*t011*t111-(3/16)*s011*s110*t011*t111-(1/2)*r*s111*t011*t111+(1/4)*s001*s111*t011*t111-(1/16)*s010*s111*t011*t111-(3/16)*s011*s111*t011*t111-(5/16)*r*t001*t011*t111-(1/32)*s001*t001*t011*t111-(1/16)*s010*t001*t011*t111-(5/16)*r*t010*t011*t111-(1/32)*s001*t010*t011*t111-(1/16)*s010*t010*t011*t111+(3/8)*r*t011^2*t111+(1/16)*s001*t011^2*t111+(3/64)*s010*t011^2*t111+(1/64)*s011*t011^2*t111-3*r^2*t100*t111+(5/4)*r*s001*t100*t111-(13/8)*r*s010*t100*t111+(7/16)*s001*s010*t100*t111-(5/8)*r*s011*t100*t111-(1/16)*s001*s011*t100*t111-(1/8)*s010*s011*t100*t111-(1/16)*s100^2*t100*t111-(3/16)*s100*s101*t100*t111-(7/16)*s101*s110*t100*t111+(7/16)*s100*s111*t100*t111-(3/16)*s110*s111*t100*t111-(1/16)*s111^2*t100*t111+(1/32)*s100*t001*t100*t111+(3/32)*s101*t001*t100*t111-(1/8)*s111*t001*t100*t111-(3/32)*s100*t010*t100*t111-(3/32)*s111*t010*t100*t111+(1/16)*s100*t011*t100*t111+(1/16)*s101*t011*t100*t111+(1/16)*s110*t011*t100*t111+(1/16)*s111*t011*t100*t111+(1/64)*t001*t011*t100*t111+(1/64)*t010*t011*t100*t111-(1/64)*t011^2*t100*t111+(1/4)*r*t100^2*t111-(1/32)*s001*t100^2*t111+(1/64)*s010*t100^2*t111+(1/64)*s011*t100^2*t111+(1/2)*r*s100*t101*t111-(1/2)*s001*s100*t101*t111+(13/16)*s010*s100*t101*t111-(9/16)*s011*s100*t101*t111+(1/4)*s001*s101*t101*t111-(3/16)*s010*s101*t101*t111-(1/16)*s011*s101*t101*t111-(9/8)*r*s110*t101*t111-(1/16)*s001*s110*t101*t111-(1/8)*s011*s110*t101*t111+(5/8)*r*s111*t101*t111+(5/16)*s001*s111*t101*t111+(1/8)*s010*s111*t101*t111+(5/16)*r*t001*t101*t111+(1/32)*s001*t001*t101*t111+(1/16)*s011*t001*t101*t111-(1/4)*r*t010*t101*t111-(7/32)*s010*t010*t101*t111+(3/32)*s011*t010*t101*t111-(5/16)*r*t011*t101*t111-(1/32)*s001*t011*t101*t111-(1/16)*s010*t011*t101*t111-(1/8)*s100*t100*t101*t111+(3/32)*s110*t100*t101*t111+(1/32)*s111*t100*t101*t111-(1/64)*t001*t100*t101*t111+(1/64)*t011*t100*t101*t111-(3/16)*r*t101^2*t111-(3/32)*s001*t101^2*t111+(1/64)*s010*t101^2*t111-(1/64)*s011*t101^2*t111+(13/8)*r*s100*t110*t111-(3/16)*s001*s100*t110*t111+(5/8)*s010*s100*t110*t111-(1/2)*r*s101*t110*t111-(7/16)*s010*s101*t110*t111+(3/16)*s011*s101*t110*t111+(1/2)*r*s110*t110*t111+(1/16)*s010*s110*t110*t111+(3/16)*s011*s110*t110*t111+(5/8)*r*s111*t110*t111-(3/16)*s001*s111*t110*t111+(1/8)*s010*s111*t110*t111-(1/4)*r*t001*t110*t111-(7/32)*s010*t001*t110*t111+(3/32)*s011*t001*t110*t111-(1/4)*r*t010*t110*t111-(1/32)*s010*t010*t110*t111+(1/32)*s011*t010*t110*t111-(5/16)*r*t011*t110*t111-(1/32)*s001*t011*t110*t111-(1/16)*s010*t011*t110*t111-(3/32)*s100*t100*t110*t111-(3/32)*s111*t100*t110*t111+(1/32)*t010*t100*t110*t111+(1/64)*t011*t100*t110*t111+(1/4)*r*t101*t110*t111+(1/32)*s010*t101*t110*t111+(3/32)*s011*t101*t110*t111+(1/16)*r*t110^2*t111-(1/32)*s001*t110^2*t111+(5/64)*s010*t110^2*t111-(1/64)*s011*t110^2*t111-r*s100*t111^2+(1/4)*s001*s100*t111^2-(13/32)*s010*s100*t111^2+(1/32)*s011*s100*t111^2+(1/8)*r*s101*t111^2+(1/16)*s001*s101*t111^2+(5/32)*s010*s101*t111^2-(5/32)*s011*s101*t111^2+(1/8)*r*s110*t111^2+(1/16)*s001*s110*t111^2+(5/32)*s010*s110*t111^2-(5/32)*s011*s110*t111^2-r*s111*t111^2+(1/4)*s001*s111*t111^2-(13/32)*s010*s111*t111^2+(1/32)*s011*s111*t111^2-(1/16)*r*t001*t111^2-(1/32)*s001*t001*t111^2+(1/64)*s010*t001*t111^2-(1/64)*s011*t001*t111^2-(1/16)*r*t010*t111^2-(1/32)*s001*t010*t111^2+(1/64)*s010*t010*t111^2-(1/64)*s011*t010*t111^2+(3/8)*r*t011*t111^2+(1/16)*s001*t011*t111^2+(3/64)*s010*t011*t111^2+(1/64)*s011*t011*t111^2+(3/32)*s100*t100*t111^2+(3/32)*s111*t100*t111^2-(1/64)*t011*t100*t111^2-(1/16)*r*t101*t111^2-(1/32)*s001*t101*t111^2+(1/64)*s010*t101*t111^2-(1/64)*s011*t101*t111^2-(1/16)*r*t110*t111^2-(1/32)*s001*t110*t111^2+(1/64)*s010*t110*t111^2-(1/64)*s011*t110*t111^2+(1/16)*r*t111^3+(1/32)*s001*t111^3-(1/64)*s010*t111^3+(1/64)*s011*t111^3,
 -27*r^3*s100+(27/2)*r^2*s001*s100-(9/4)*r*s001^2*s100+(1/8)*s001^3*s100+6*r^2*s010*s100-4*r*s001*s010*s100-(1/2)*s001^2*s010*s100+(11/4)*r*s010^2*s100-(1/8)*s001*s010^2*s100+(1/2)*s010^3*s100+6*r^2*s011*s100-4*r*s001*s011*s100+(3/2)*s001^2*s011*s100-(5/2)*r*s010*s011*s100+(7/4)*s001*s010*s011*s100-(3/2)*s010^2*s011*s100+(11/4)*r*s011^2*s100-(17/8)*s001*s011^2*s100+(1/2)*s010*s011^2*s100+(1/2)*s011^3*s100+(3/4)*r*s100^3-(1/8)*s001*s100^3-(1/2)*s010*s100^3-(1/2)*s011*s100^3-27*r^3*s101+(27/2)*r^2*s001*s101-(9/4)*r*s001^2*s101+(1/8)*s001^3*s101+6*r^2*s010*s101-4*r*s001*s010*s101-(1/2)*s001^2*s010*s101+(11/4)*r*s010^2*s101-(1/8)*s001*s010^2*s101+(1/2)*s010^3*s101+6*r^2*s011*s101-4*r*s001*s011*s101+(3/2)*s001^2*s011*s101-(5/2)*r*s010*s011*s101+(7/4)*s001*s010*s011*s101-(3/2)*s010^2*s011*s101+(11/4)*r*s011^2*s101-(17/8)*s001*s011^2*s101+(1/2)*s010*s011^2*s101+(1/2)*s011^3*s101+(9/4)*r*s100^2*s101-(3/8)*s001*s100^2*s101+(3/2)*s010*s100^2*s101-(1/2)*s011*s100^2*s101+(9/4)*r*s100*s101^2-(3/8)*s001*s100*s101^2+(3/2)*s010*s100*s101^2-(1/2)*s011*s100*s101^2+(3/4)*r*s101^3-(1/8)*s001*s101^3-(1/2)*s010*s101^3-(1/2)*s011*s101^3-27*r^3*s110+(27/2)*r^2*s001*s110-(9/4)*r*s001^2*s110+(1/8)*s001^3*s110+6*r^2*s010*s110-4*r*s001*s010*s110-(1/2)*s001^2*s010*s110+(11/4)*r*s010^2*s110-(1/8)*s001*s010^2*s110+(1/2)*s010^3*s110+6*r^2*s011*s110-4*r*s001*s011*s110+(3/2)*s001^2*s011*s110-(5/2)*r*s010*s011*s110+(7/4)*s001*s010*s011*s110-(3/2)*s010^2*s011*s110+(11/4)*r*s011^2*s110-(17/8)*s001*s011^2*s110+(1/2)*s010*s011^2*s110+(1/2)*s011^3*s110-(5/4)*r*s100^2*s110-(9/8)*s001*s100^2*s110+(3/4)*s010*s100^2*s110+(7/4)*s011*s100^2*s110-(13/2)*r*s100*s101*s110+(7/4)*s001*s100*s101*s110-(5/2)*s010*s100*s101*s110+(3/2)*s011*s100*s101*s110+(27/4)*r*s101^2*s110+(7/8)*s001*s101^2*s110-(1/4)*s010*s101^2*s110-(13/4)*s011*s101^2*s110-(5/4)*r*s100*s110^2-(9/8)*s001*s100*s110^2+(3/4)*s010*s100*s110^2+(7/4)*s011*s100*s110^2+(27/4)*r*s101*s110^2+(7/8)*s001*s101*s110^2-(1/4)*s010*s101*s110^2-(13/4)*s011*s101*s110^2+(3/4)*r*s110^3-(1/8)*s001*s110^3-(1/2)*s010*s110^3-(1/2)*s011*s110^3-27*r^3*s111+(27/2)*r^2*s001*s111-(9/4)*r*s001^2*s111+(1/8)*s001^3*s111+6*r^2*s010*s111-4*r*s001*s010*s111-(1/2)*s001^2*s010*s111+(11/4)*r*s010^2*s111-(1/8)*s001*s010^2*s111+(1/2)*s010^3*s111+6*r^2*s011*s111-4*r*s001*s011*s111+(3/2)*s001^2*s011*s111-(5/2)*r*s010*s011*s111+(7/4)*s001*s010*s011*s111-(3/2)*s010^2*s011*s111+(11/4)*r*s011^2*s111-(17/8)*s001*s011^2*s111+(1/2)*s010*s011^2*s111+(1/2)*s011^3*s111+(27/4)*r*s100^2*s111+(7/8)*s001*s100^2*s111-(1/4)*s010*s100^2*s111-(13/4)*s011*s100^2*s111-(13/2)*r*s100*s101*s111+(7/4)*s001*s100*s101*s111-(5/2)*s010*s100*s101*s111+(3/2)*s011*s100*s101*s111-(5/4)*r*s101^2*s111-(9/8)*s001*s101^2*s111+(3/4)*s010*s101^2*s111+(7/4)*s011*s101^2*s111-(13/2)*r*s100*s110*s111+(7/4)*s001*s100*s110*s111-(5/2)*s010*s100*s110*s111+(3/2)*s011*s100*s110*s111-(13/2)*r*s101*s110*s111+(7/4)*s001*s101*s110*s111-(5/2)*s010*s101*s110*s111+(3/2)*s011*s101*s110*s111+(9/4)*r*s110^2*s111-(3/8)*s001*s110^2*s111+(3/2)*s010*s110^2*s111-(1/2)*s011*s110^2*s111+(27/4)*r*s100*s111^2+(7/8)*s001*s100*s111^2-(1/4)*s010*s100*s111^2-(13/4)*s011*s100*s111^2-(5/4)*r*s101*s111^2-(9/8)*s001*s101*s111^2+(3/4)*s010*s101*s111^2+(7/4)*s011*s101*s111^2+(9/4)*r*s110*s111^2-(3/8)*s001*s110*s111^2+(3/2)*s010*s110*s111^2-(1/2)*s011*s110*s111^2+(3/4)*r*s111^3-(1/8)*s001*s111^3-(1/2)*s010*s111^3-(1/2)*s011*s111^3-(9/2)*r^3*t001+(15/4)*r^2*s001*t001+(5/8)*r*s001^2*t001-(3/16)*s001^3*t001+(3/2)*r*s001*s010*t001-(23/8)*r*s010^2*t001+(3/16)*s001*s010^2*t001-(9/2)*r^2*s011*t001+(3/8)*s001^2*s011*t001+(3/4)*r*s010*s011*t001+(1/8)*s001*s010*s011*t001-(1/8)*s010^2*s011*t001+(25/8)*r*s011^2*t001-(21/16)*s001*s011^2*t001+(1/8)*s011^3*t001+(9/8)*r*s100^2*t001+(3/16)*s001*s100^2*t001-(1/2)*s010*s100^2*t001-(1/8)*s011*s100^2*t001-(5/4)*r*s100*s101*t001+(1/8)*s001*s100*s101*t001+(1/4)*s010*s100*s101*t001+(1/2)*s011*s100*s101*t001-(7/8)*r*s101^2*t001-(5/16)*s001*s101^2*t001-(1/8)*s011*s101^2*t001-2*r*s100*s110*t001-(1/4)*s001*s100*s110*t001-(9/8)*s010*s100*s110*t001+(9/8)*s011*s100*s110*t001+(5/2)*r*s101*s110*t001+(1/2)*s001*s101*s110*t001+(1/8)*s010*s101*s110*t001-(9/8)*s011*s101*s110*t001+(9/8)*r*s110^2*t001+(3/16)*s001*s110^2*t001-(1/2)*s010*s110^2*t001-(1/8)*s011*s110^2*t001+(5/2)*r*s100*s111*t001+(1/2)*s001*s100*s111*t001+(1/8)*s010*s100*s111*t001-(9/8)*s011*s100*s111*t001-(9/4)*s001*s101*s111*t001+(23/8)*s010*s101*s111*t001+(1/8)*s011*s101*s111*t001-(5/4)*r*s110*s111*t001+(1/8)*s001*s110*s111*t001+(1/4)*s010*s110*s111*t001+(1/2)*s011*s110*s111*t001-(7/8)*r*s111^2*t001-(5/16)*s001*s111^2*t001-(1/8)*s011*s111^2*t001+(13/16)*r*s100*t001^2+(1/32)*s001*s100*t001^2+(1/8)*s010*s100*t001^2+(1/8)*s011*s100*t001^2-(19/16)*r*s101*t001^2-(7/32)*s001*s101*t001^2-(1/8)*s010*s101*t001^2+(1/8)*s011*s101*t001^2+(13/16)*r*s110*t001^2+(1/32)*s001*s110*t001^2+(1/8)*s010*s110*t001^2+(1/8)*s011*s110*t001^2-(19/16)*r*s111*t001^2-(7/32)*s001*s111*t001^2-(1/8)*s010*s111*t001^2+(1/8)*s011*s111*t001^2-(1/32)*r*t001^3-(3/64)*s001*t001^3+(1/32)*s011*t001^3-(27/2)*r^3*t010+(27/4)*r^2*s001*t010-(9/8)*r*s001^2*t010+(1/16)*s001^3*t010-3*r^2*s010*t010-r*s001*s010*t010-(1/4)*s001^2*s010*t010+(19/8)*r*s010^2*t010-(1/16)*s001*s010^2*t010+(1/4)*s010^3*t010+6*r^2*s011*t010+2*r*s001*s011*t010-(13/4)*r*s010*s011*t010-(1/8)*s001*s010*s011*t010-s010^2*s011*t010+(19/8)*r*s011^2*t010-(1/16)*s001*s011^2*t010-(1/4)*s010*s011^2*t010+(9/8)*r*s100^2*t010-(3/16)*s001*s100^2*t010-(1/4)*s010*s100^2*t010+(9/4)*r*s100*s101*t010-(3/8)*s001*s100*s101*t010+s010*s100*s101*t010+(1/2)*s011*s100*s101*t010+(9/8)*r*s101^2*t010-(3/16)*s001*s101^2*t010-(1/4)*s010*s101^2*t010-(1/4)*r*s100*s110*t010+(7/8)*s001*s100*s110*t010-(3/4)*s010*s100*s110*t010+(1/4)*s011*s100*s110*t010-(5/4)*r*s101*s110*t010-(5/8)*s001*s101*s110*t010+(1/4)*s010*s101*s110*t010-(3/4)*s011*s101*s110*t010+(11/8)*r*s110^2*t010-(1/16)*s001*s110^2*t010+(7/8)*s010*s110^2*t010-(7/8)*s011*s110^2*t010-(5/4)*r*s100*s111*t010-(5/8)*s001*s100*s111*t010+(1/4)*s010*s100*s111*t010-(3/4)*s011*s100*s111*t010-(1/4)*r*s101*s111*t010+(7/8)*s001*s101*s111*t010-(3/4)*s010*s101*s111*t010+(1/4)*s011*s101*s111*t010-(13/4)*r*s110*s111*t010+(7/8)*s001*s110*s111*t010+(1/4)*s010*s110*s111*t010-(1/4)*s011*s110*s111*t010+(11/8)*r*s111^2*t010-(1/16)*s001*s111^2*t010+(7/8)*s010*s111^2*t010-(7/8)*s011*s111^2*t010+(3/8)*r*s100*t001*t010-(3/16)*s001*s100*t001*t010+(1/8)*s010*s100*t001*t010+(1/4)*s011*s100*t001*t010+(5/8)*r*s101*t001*t010+(3/16)*s001*s101*t001*t010-(1/8)*s011*s101*t001*t010-(5/4)*r*s110*t001*t010-(3/16)*s010*s110*t001*t010-(1/16)*s011*s110*t001*t010+(1/2)*r*s111*t001*t010+(1/8)*s001*s111*t001*t010+(7/16)*s010*s111*t001*t010-(11/16)*s011*s111*t001*t010-(3/32)*r*t001^2*t010+(1/64)*s001*t001^2*t010-(1/16)*s010*t001^2*t010+(9/16)*r*s100*t010^2-(3/32)*s001*s100*t010^2+(1/8)*s010*s100*t010^2+(1/8)*s011*s100*t010^2+(9/16)*r*s101*t010^2-(3/32)*s001*s101*t010^2+(1/8)*s010*s101*t010^2+(1/8)*s011*s101*t010^2-(5/16)*r*s110*t010^2-(1/32)*s001*s110*t010^2+(3/16)*s010*s110*t010^2-(5/16)*s011*s110*t010^2-(5/16)*r*s111*t010^2-(1/32)*s001*s111*t010^2+(3/16)*s010*s111*t010^2-(5/16)*s011*s111*t010^2+(1/32)*r*t001*t010^2+(3/64)*s001*t001*t010^2-(1/32)*s011*t001*t010^2+(3/32)*r*t010^3-(1/64)*s001*t010^3+(1/16)*s010*t010^3+(9/2)*r^3*t011+(21/4)*r^2*s001*t011-(5/8)*r*s001^2*t011-(1/16)*s001^3*t011-(9/2)*r^2*s010*t011+(3/8)*s001^2*s010*t011-(25/8)*r*s010^2*t011+(9/16)*s001*s010^2*t011+(1/8)*s010^3*t011+(3/2)*r*s001*s011*t011-(15/4)*r*s010*s011*t011-(1/8)*s001*s010*s011*t011+(23/8)*r*s011^2*t011+(1/16)*s001*s011^2*t011-(1/8)*s010*s011^2*t011+(7/8)*r*s100^2*t011+(1/16)*s001*s100^2*t011-(1/8)*s010*s100^2*t011-(1/2)*s011*s100^2*t011-(7/4)*r*s100*s101*t011-(1/8)*s001*s100*s101*t011+(1/2)*s010*s100*s101*t011+(1/4)*s011*s100*s101*t011-(9/8)*r*s101^2*t011-(7/16)*s001*s101^2*t011-(1/8)*s010*s101^2*t011+(5/2)*r*s100*s110*t011+(1/2)*s001*s100*s110*t011+(9/8)*s010*s100*s110*t011+(3/8)*s011*s100*s110*t011-(9/4)*s001*s101*s110*t011+(19/8)*s010*s101*s110*t011-(7/8)*s011*s101*s110*t011-(9/8)*r*s110^2*t011-(7/16)*s001*s110^2*t011-(1/8)*s010*s110^2*t011-2*r*s100*s111*t011-(1/4)*s001*s100*s111*t011-(5/8)*s010*s100*s111*t011-(7/8)*s011*s100*s111*t011+(5/2)*r*s101*s111*t011+(1/2)*s001*s101*s111*t011+(9/8)*s010*s101*s111*t011+(3/8)*s011*s101*s111*t011-(7/4)*r*s110*s111*t011-(1/8)*s001*s110*s111*t011+(1/2)*s010*s110*s111*t011+(1/4)*s011*s110*s111*t011+(7/8)*r*s111^2*t011+(1/16)*s001*s111^2*t011-(1/8)*s010*s111^2*t011-(1/2)*s011*s111^2*t011+(1/8)*r*s100*t001*t011+(1/16)*s001*s100*t001*t011-(11/8)*r*s101*t001*t011+(5/16)*s001*s101*t001*t011-(1/2)*s010*s101*t001*t011-(3/8)*r*s110*t001*t011-(7/16)*s001*s110*t001*t011+(1/4)*s010*s110*t001*t011+(5/8)*r*s111*t001*t011+(9/16)*s001*s111*t001*t011-(1/4)*s011*s111*t001*t011+(3/32)*r*t001^2*t011+(5/64)*s001*t001^2*t011-(1/32)*s010*t001^2*t011+(1/8)*r*s100*t010*t011-(5/16)*s001*s100*t010*t011+(1/4)*s010*s100*t010*t011+(1/8)*s011*s100*t010*t011+(3/8)*r*s101*t010*t011+(1/16)*s001*s101*t010*t011-(1/8)*s010*s101*t010*t011+(1/2)*r*s110*t010*t011+(1/8)*s001*s110*t010*t011+(7/16)*s010*s110*t010*t011-(7/16)*s011*s110*t010*t011-(5/4)*r*s111*t010*t011+(1/16)*s010*s111*t010*t011-(1/16)*s011*s111*t010*t011-(7/16)*r*t001*t010*t011+(1/32)*s001*t001*t010*t011-(1/8)*s010*t001*t010*t011-(1/32)*r*t010^2*t011+(1/64)*s001*t010^2*t011-(1/32)*s010*t010^2*t011-(11/16)*r*s100*t011^2+(1/32)*s001*s100*t011^2+(1/8)*s010*s100*t011^2-(1/8)*s011*s100*t011^2-(3/16)*r*s101*t011^2+(17/32)*s001*s101*t011^2-(1/8)*s010*s101*t011^2-(1/8)*s011*s101*t011^2-(3/16)*r*s110*t011^2+(17/32)*s001*s110*t011^2-(1/8)*s010*s110*t011^2-(1/8)*s011*s110*t011^2-(11/16)*r*s111*t011^2+(1/32)*s001*s111*t011^2+(1/8)*s010*s111*t011^2-(1/8)*s011*s111*t011^2-(11/32)*r*t001*t011^2+(7/64)*s001*t001*t011^2-(1/32)*s011*t001*t011^2-(11/32)*r*t010*t011^2+(1/64)*s001*t010*t011^2+(1/16)*s010*t010*t011^2-(15/32)*r*t011^3-(1/64)*s001*t011^3+(1/32)*s010*t011^3+(3/2)*r^2*s100*t100+(1/2)*r*s001*s100*t100-(1/8)*s001^2*s100*t100-(3/4)*r*s010*s100*t100+(1/8)*s001*s010*s100*t100-(1/8)*s010^2*s100*t100-(3/4)*r*s011*s100*t100+(1/8)*s001*s011*s100*t100+(3/4)*s010*s011*s100*t100-(1/8)*s011^2*s100*t100+(1/8)*s100^3*t100+(3/2)*r^2*s101*t100+(1/2)*r*s001*s101*t100-(1/8)*s001^2*s101*t100-(3/4)*r*s010*s101*t100+(1/8)*s001*s010*s101*t100-(1/8)*s010^2*s101*t100-(3/4)*r*s011*s101*t100+(1/8)*s001*s011*s101*t100+(3/4)*s010*s011*s101*t100-(1/8)*s011^2*s101*t100-(5/8)*s100^2*s101*t100-(5/8)*s100*s101^2*t100+(1/8)*s101^3*t100+(3/2)*r^2*s110*t100+(1/2)*r*s001*s110*t100-(1/8)*s001^2*s110*t100-(3/4)*r*s010*s110*t100+(1/8)*s001*s010*s110*t100-(1/8)*s010^2*s110*t100-(3/4)*r*s011*s110*t100+(1/8)*s001*s011*s110*t100+(3/4)*s010*s011*s110*t100-(1/8)*s011^2*s110*t100+(1/8)*s110^3*t100+(3/2)*r^2*s111*t100+(1/2)*r*s001*s111*t100-(1/8)*s001^2*s111*t100-(3/4)*r*s010*s111*t100+(1/8)*s001*s010*s111*t100-(1/8)*s010^2*s111*t100-(3/4)*r*s011*s111*t100+(1/8)*s001*s011*s111*t100+(3/4)*s010*s011*s111*t100-(1/8)*s011^2*s111*t100-(5/8)*s110^2*s111*t100-(5/8)*s110*s111^2*t100+(1/8)*s111^3*t100-(3/4)*r*s001*t001*t100+(13/8)*r*s010*t001*t100-(5/16)*s001*s010*t001*t100-(5/8)*r*s011*t001*t100+(5/16)*s001*s011*t001*t100+(1/8)*s010*s011*t001*t100-(1/8)*s100*s101*t001*t100+(1/4)*s101^2*t001*t100-(5/16)*s100*s110*t001*t100+(1/16)*s101*s110*t001*t100+(1/16)*s100*s111*t001*t100-(5/16)*s101*s111*t001*t100-(1/8)*s110*s111*t001*t100+(1/4)*s111^2*t001*t100-(1/32)*s100*t001^2*t100+(3/32)*s101*t001^2*t100-(1/32)*s110*t001^2*t100+(3/32)*s111*t001^2*t100-3*r^2*t010*t100+(1/2)*r*s001*t010*t100+(3/8)*r*s010*t010*t100+(3/16)*s001*s010*t010*t100-(9/8)*r*s011*t010*t100-(1/16)*s001*s011*t010*t100+(1/2)*s010*s011*t010*t100-(1/2)*s100*s101*t010*t100-(3/8)*s100*s110*t010*t100+(3/8)*s101*s110*t010*t100+(1/16)*s110^2*t010*t100+(3/8)*s100*s111*t010*t100-(3/8)*s101*s111*t010*t100+(1/8)*s110*s111*t010*t100+(1/16)*s111^2*t010*t100-(1/16)*s101*t001*t010*t100+(3/32)*s110*t001*t010*t100-(3/32)*s111*t001*t010*t100-(1/32)*s100*t010^2*t100-(1/32)*s101*t010^2*t100-(3/4)*r*s001*t011*t100+(17/8)*r*s010*t011*t100-(5/16)*s001*s010*t011*t100-(13/8)*r*s011*t011*t100+(1/16)*s001*s011*t011*t100+(1/8)*s010*s011*t011*t100-(1/8)*s100*s101*t011*t100+(1/4)*s101^2*t011*t100-(5/16)*s100*s110*t011*t100+(5/16)*s101*s110*t011*t100+(1/4)*s110^2*t011*t100+(5/16)*s100*s111*t011*t100-(5/16)*s101*s111*t011*t100-(1/8)*s110*s111*t011*t100+(1/8)*s101*t001*t011*t100-(1/16)*s101*t010*t011*t100-(1/32)*s110*t010*t011*t100+(5/32)*s111*t010*t011*t100+(1/32)*t001*t010*t011*t100-(1/32)*s100*t011^2*t100-(1/32)*s101*t011^2*t100-(1/32)*s110*t011^2*t100-(1/32)*s111*t011^2*t100+(3/16)*r*s100*t100^2-(1/32)*s001*s100*t100^2-(1/8)*s010*s100*t100^2-(1/8)*s011*s100*t100^2+(3/16)*r*s101*t100^2-(1/32)*s001*s101*t100^2-(1/8)*s010*s101*t100^2-(1/8)*s011*s101*t100^2+(3/16)*r*s110*t100^2-(1/32)*s001*s110*t100^2-(1/8)*s010*s110*t100^2-(1/8)*s011*s110*t100^2+(3/16)*r*s111*t100^2-(1/32)*s001*s111*t100^2-(1/8)*s010*s111*t100^2-(1/8)*s011*s111*t100^2-(7/32)*r*t001*t100^2+(3/64)*s001*t001*t100^2-(1/32)*s011*t001*t100^2+(3/32)*r*t010*t100^2-(1/64)*s001*t010*t100^2-(1/16)*s010*t010*t100^2+(7/32)*r*t011*t100^2+(1/64)*s001*t011*t100^2-(1/32)*s010*t011*t100^2+(1/32)*s100*t100^3+(1/32)*s101*t100^3+(1/32)*s110*t100^3+(1/32)*s111*t100^3-(9/2)*r^3*t101+(15/4)*r^2*s001*t101+(5/8)*r*s001^2*t101-(3/16)*s001^3*t101+(3/2)*r*s001*s010*t101-(23/8)*r*s010^2*t101+(3/16)*s001*s010^2*t101-(9/2)*r^2*s011*t101+(3/8)*s001^2*s011*t101+(3/4)*r*s010*s011*t101+(1/8)*s001*s010*s011*t101-(1/8)*s010^2*s011*t101+(25/8)*r*s011^2*t101-(21/16)*s001*s011^2*t101+(1/8)*s011^3*t101-(7/8)*r*s100^2*t101-(5/16)*s001*s100^2*t101-(1/8)*s011*s100^2*t101-(5/4)*r*s100*s101*t101+(1/8)*s001*s100*s101*t101+(1/4)*s010*s100*s101*t101+(1/2)*s011*s100*s101*t101+(9/8)*r*s101^2*t101+(3/16)*s001*s101^2*t101-(1/2)*s010*s101^2*t101-(1/8)*s011*s101^2*t101-(9/4)*s001*s100*s110*t101+(23/8)*s010*s100*s110*t101+(1/8)*s011*s100*s110*t101+(5/2)*r*s101*s110*t101+(1/2)*s001*s101*s110*t101+(1/8)*s010*s101*s110*t101-(9/8)*s011*s101*s110*t101-(7/8)*r*s110^2*t101-(5/16)*s001*s110^2*t101-(1/8)*s011*s110^2*t101+(5/2)*r*s100*s111*t101+(1/2)*s001*s100*s111*t101+(1/8)*s010*s100*s111*t101-(9/8)*s011*s100*s111*t101-2*r*s101*s111*t101-(1/4)*s001*s101*s111*t101-(9/8)*s010*s101*s111*t101+(9/8)*s011*s101*s111*t101-(5/4)*r*s110*s111*t101+(1/8)*s001*s110*s111*t101+(1/4)*s010*s110*s111*t101+(1/2)*s011*s110*s111*t101+(9/8)*r*s111^2*t101+(3/16)*s001*s111^2*t101-(1/2)*s010*s111^2*t101-(1/8)*s011*s111^2*t101-(1/8)*r*s100*t001*t101+(3/16)*s001*s100*t001*t101-(1/8)*s010*s100*t001*t101-(1/8)*s011*s100*t001*t101-(1/8)*r*s101*t001*t101+(3/16)*s001*s101*t001*t101-(1/8)*s010*s101*t001*t101-(1/8)*s011*s101*t001*t101-(1/8)*r*s110*t001*t101+(3/16)*s001*s110*t001*t101-(1/8)*s010*s110*t001*t101-(1/8)*s011*s110*t001*t101-(1/8)*r*s111*t001*t101+(3/16)*s001*s111*t001*t101-(1/8)*s010*s111*t001*t101-(1/8)*s011*s111*t001*t101+(5/32)*r*t001^2*t101+(7/64)*s001*t001^2*t101-(1/32)*s011*t001^2*t101+(5/8)*r*s100*t010*t101+(3/16)*s001*s100*t010*t101-(1/8)*s011*s100*t010*t101+(3/8)*r*s101*t010*t101-(3/16)*s001*s101*t010*t101+(1/8)*s010*s101*t010*t101+(1/4)*s011*s101*t010*t101+(1/2)*r*s110*t010*t101+(1/8)*s001*s110*t010*t101+(7/16)*s010*s110*t010*t101-(11/16)*s011*s110*t010*t101-(5/4)*r*s111*t010*t101-(3/16)*s010*s111*t010*t101-(1/16)*s011*s111*t010*t101-(11/16)*r*t001*t010*t101-(3/32)*s001*t001*t010*t101+(1/32)*r*t010^2*t101+(3/64)*s001*t010^2*t101-(1/32)*s011*t010^2*t101+(5/8)*r*s100*t011*t101+(9/16)*s001*s100*t011*t101-(1/4)*s011*s100*t011*t101-(3/8)*r*s101*t011*t101-(7/16)*s001*s101*t011*t101+(1/4)*s010*s101*t011*t101-(11/8)*r*s110*t011*t101+(5/16)*s001*s110*t011*t101-(1/2)*s010*s110*t011*t101+(1/8)*r*s111*t011*t101+(1/16)*s001*s111*t011*t101-(7/16)*r*t001*t011*t101-(1/32)*s001*t001*t011*t101-(1/16)*s011*t001*t011*t101-(1/16)*r*t010*t011*t101-(1/32)*s001*t010*t011*t101+(1/16)*s010*t010*t011*t101-(1/16)*s011*t010*t011*t101-(11/32)*r*t011^2*t101+(7/64)*s001*t011^2*t101-(1/32)*s011*t011^2*t101-(3/4)*r*s001*t100*t101+(13/8)*r*s010*t100*t101-(5/16)*s001*s010*t100*t101-(5/8)*r*s011*t100*t101+(5/16)*s001*s011*t100*t101+(1/8)*s010*s011*t100*t101+(1/4)*s100^2*t100*t101-(1/8)*s100*s101*t100*t101-(5/16)*s100*s110*t100*t101+(1/16)*s101*s110*t100*t101+(1/4)*s110^2*t100*t101+(1/16)*s100*s111*t100*t101-(5/16)*s101*s111*t100*t101-(1/8)*s110*s111*t100*t101-(1/16)*s100*t010*t100*t101-(3/32)*s110*t010*t100*t101+(3/32)*s111*t010*t100*t101+(1/16)*t001*t010*t100*t101+(1/8)*s110*t011*t100*t101+(1/32)*t001*t011*t100*t101-(7/32)*r*t100^2*t101+(3/64)*s001*t100^2*t101-(1/32)*s011*t100^2*t101-(19/16)*r*s100*t101^2-(7/32)*s001*s100*t101^2-(1/8)*s010*s100*t101^2+(1/8)*s011*s100*t101^2+(13/16)*r*s101*t101^2+(1/32)*s001*s101*t101^2+(1/8)*s010*s101*t101^2+(1/8)*s011*s101*t101^2-(19/16)*r*s110*t101^2-(7/32)*s001*s110*t101^2-(1/8)*s010*s110*t101^2+(1/8)*s011*s110*t101^2+(13/16)*r*s111*t101^2+(1/32)*s001*s111*t101^2+(1/8)*s010*s111*t101^2+(1/8)*s011*s111*t101^2+(5/32)*r*t001*t101^2+(7/64)*s001*t001*t101^2-(1/32)*s011*t001*t101^2-(3/32)*r*t010*t101^2+(1/64)*s001*t010*t101^2-(1/16)*s010*t010*t101^2+(3/32)*r*t011*t101^2+(5/64)*s001*t011*t101^2-(1/32)*s010*t011*t101^2+(3/32)*s100*t100*t101^2-(1/32)*s101*t100*t101^2+(3/32)*s110*t100*t101^2-(1/32)*s111*t100*t101^2-(1/32)*r*t101^3-(3/64)*s001*t101^3+(1/32)*s011*t101^3-(27/2)*r^3*t110+(27/4)*r^2*s001*t110-(9/8)*r*s001^2*t110+(1/16)*s001^3*t110-3*r^2*s010*t110-r*s001*s010*t110-(1/4)*s001^2*s010*t110+(19/8)*r*s010^2*t110-(1/16)*s001*s010^2*t110+(1/4)*s010^3*t110+6*r^2*s011*t110+2*r*s001*s011*t110-(13/4)*r*s010*s011*t110-(1/8)*s001*s010*s011*t110-s010^2*s011*t110+(19/8)*r*s011^2*t110-(1/16)*s001*s011^2*t110-(1/4)*s010*s011^2*t110+(11/8)*r*s100^2*t110-(1/16)*s001*s100^2*t110+(7/8)*s010*s100^2*t110-(7/8)*s011*s100^2*t110-(13/4)*r*s100*s101*t110+(7/8)*s001*s100*s101*t110+(1/4)*s010*s100*s101*t110-(1/4)*s011*s100*s101*t110+(11/8)*r*s101^2*t110-(1/16)*s001*s101^2*t110+(7/8)*s010*s101^2*t110-(7/8)*s011*s101^2*t110-(1/4)*r*s100*s110*t110+(7/8)*s001*s100*s110*t110-(3/4)*s010*s100*s110*t110+(1/4)*s011*s100*s110*t110-(5/4)*r*s101*s110*t110-(5/8)*s001*s101*s110*t110+(1/4)*s010*s101*s110*t110-(3/4)*s011*s101*s110*t110+(9/8)*r*s110^2*t110-(3/16)*s001*s110^2*t110-(1/4)*s010*s110^2*t110-(5/4)*r*s100*s111*t110-(5/8)*s001*s100*s111*t110+(1/4)*s010*s100*s111*t110-(3/4)*s011*s100*s111*t110-(1/4)*r*s101*s111*t110+(7/8)*s001*s101*s111*t110-(3/4)*s010*s101*s111*t110+(1/4)*s011*s101*s111*t110+(9/4)*r*s110*s111*t110-(3/8)*s001*s110*s111*t110+s010*s110*s111*t110+(1/2)*s011*s110*s111*t110+(9/8)*r*s111^2*t110-(3/16)*s001*s111^2*t110-(1/4)*s010*s111^2*t110-(5/4)*r*s100*t001*t110-(3/16)*s010*s100*t001*t110-(1/16)*s011*s100*t001*t110+(1/2)*r*s101*t001*t110+(1/8)*s001*s101*t001*t110+(7/16)*s010*s101*t001*t110-(11/16)*s011*s101*t001*t110+(3/8)*r*s110*t001*t110-(3/16)*s001*s110*t001*t110+(1/8)*s010*s110*t001*t110+(1/4)*s011*s110*t001*t110+(5/8)*r*s111*t001*t110+(3/16)*s001*s111*t001*t110-(1/8)*s011*s111*t001*t110-(3/32)*r*t001^2*t110+(1/64)*s001*t001^2*t110-(1/16)*s010*t001^2*t110-(3/8)*r*s100*t010*t110+(1/16)*s001*s100*t010*t110-(3/8)*r*s101*t010*t110+(1/16)*s001*s101*t010*t110-(3/8)*r*s110*t010*t110+(1/16)*s001*s110*t010*t110-(3/8)*r*s111*t010*t110+(1/16)*s001*s111*t010*t110+(3/8)*r*t001*t010*t110+(5/32)*s010*t001*t010*t110-(5/32)*s011*t001*t010*t110-(5/32)*r*t010^2*t110-(1/64)*s001*t010^2*t110-(1/32)*s010*t010^2*t110+(1/32)*s011*t010^2*t110-(5/4)*r*s100*t011*t110+(1/16)*s010*s100*t011*t110-(1/16)*s011*s100*t011*t110+(1/2)*r*s101*t011*t110+(1/8)*s001*s101*t011*t110+(7/16)*s010*s101*t011*t110-(7/16)*s011*s101*t011*t110+(3/8)*r*s110*t011*t110+(1/16)*s001*s110*t011*t110-(1/8)*s010*s110*t011*t110+(1/8)*r*s111*t011*t110-(5/16)*s001*s111*t011*t110+(1/4)*s010*s111*t011*t110+(1/8)*s011*s111*t011*t110-(1/16)*r*t001*t011*t110-(1/32)*s001*t001*t011*t110+(1/16)*s010*t001*t011*t110-(1/16)*s011*t001*t011*t110+(3/8)*r*t010*t011*t110+(5/32)*s010*t010*t011*t110-(1/32)*s011*t010*t011*t110-(11/32)*r*t011^2*t110+(1/64)*s001*t011^2*t110+(1/16)*s010*t011^2*t110-3*r^2*t100*t110+(1/2)*r*s001*t100*t110+(3/8)*r*s010*t100*t110+(3/16)*s001*s010*t100*t110-(9/8)*r*s011*t100*t110-(1/16)*s001*s011*t100*t110+(1/2)*s010*s011*t100*t110+(1/16)*s100^2*t100*t110+(1/8)*s100*s101*t100*t110+(1/16)*s101^2*t100*t110-(3/8)*s100*s110*t100*t110+(3/8)*s101*s110*t100*t110+(3/8)*s100*s111*t100*t110-(3/8)*s101*s111*t100*t110-(1/2)*s110*s111*t100*t110+(3/32)*s100*t001*t100*t110-(3/32)*s101*t001*t100*t110-(1/16)*s111*t001*t100*t110+(1/16)*s100*t010*t100*t110+(1/16)*s101*t010*t100*t110+(1/16)*s110*t010*t100*t110+(1/16)*s111*t010*t100*t110-(3/64)*t001*t010*t100*t110+(1/64)*t010^2*t100*t110+(5/32)*s100*t011*t100*t110-(1/32)*s101*t011*t100*t110-(1/16)*s110*t011*t100*t110-(1/64)*t010*t011*t100*t110+(3/32)*r*t100^2*t110-(1/64)*s001*t100^2*t110-(1/16)*s010*t100^2*t110+(1/2)*r*s100*t101*t110+(1/8)*s001*s100*t101*t110+(7/16)*s010*s100*t101*t110-(11/16)*s011*s100*t101*t110-(5/4)*r*s101*t101*t110-(3/16)*s010*s101*t101*t110-(1/16)*s011*s101*t101*t110+(5/8)*r*s110*t101*t110+(3/16)*s001*s110*t101*t110-(1/8)*s011*s110*t101*t110+(3/8)*r*s111*t101*t110-(3/16)*s001*s111*t101*t110+(1/8)*s010*s111*t101*t110+(1/4)*s011*s111*t101*t110-(11/16)*r*t001*t101*t110-(3/32)*s001*t001*t101*t110+(3/8)*r*t010*t101*t110+(5/32)*s010*t010*t101*t110-(5/32)*s011*t010*t101*t110-(7/16)*r*t011*t101*t110+(1/32)*s001*t011*t101*t110-(1/8)*s010*t011*t101*t110-(3/32)*s100*t100*t101*t110+(3/32)*s101*t100*t101*t110-(1/16)*s110*t100*t101*t110+(1/16)*t001*t100*t101*t110-(3/64)*t010*t100*t101*t110+(1/32)*t011*t100*t101*t110-(3/32)*r*t101^2*t110+(1/64)*s001*t101^2*t110-(1/16)*s010*t101^2*t110-(5/16)*r*s100*t110^2-(1/32)*s001*s100*t110^2+(3/16)*s010*s100*t110^2-(5/16)*s011*s100*t110^2-(5/16)*r*s101*t110^2-(1/32)*s001*s101*t110^2+(3/16)*s010*s101*t110^2-(5/16)*s011*s101*t110^2+(9/16)*r*s110*t110^2-(3/32)*s001*s110*t110^2+(1/8)*s010*s110*t110^2+(1/8)*s011*s110*t110^2+(9/16)*r*s111*t110^2-(3/32)*s001*s111*t110^2+(1/8)*s010*s111*t110^2+(1/8)*s011*s111*t110^2+(1/32)*r*t001*t110^2+(3/64)*s001*t001*t110^2-(1/32)*s011*t001*t110^2-(5/32)*r*t010*t110^2-(1/64)*s001*t010*t110^2-(1/32)*s010*t010*t110^2+(1/32)*s011*t010*t110^2-(1/32)*r*t011*t110^2+(1/64)*s001*t011*t110^2-(1/32)*s010*t011*t110^2-(1/32)*s110*t100*t110^2-(1/32)*s111*t100*t110^2+(1/64)*t010*t100*t110^2+(1/32)*r*t101*t110^2+(3/64)*s001*t101*t110^2-(1/32)*s011*t101*t110^2+(3/32)*r*t110^3-(1/64)*s001*t110^3+(1/16)*s010*t110^3+(9/2)*r^3*t111+(21/4)*r^2*s001*t111-(5/8)*r*s001^2*t111-(1/16)*s001^3*t111-(9/2)*r^2*s010*t111+(3/8)*s001^2*s010*t111-(25/8)*r*s010^2*t111+(9/16)*s001*s010^2*t111+(1/8)*s010^3*t111+(3/2)*r*s001*s011*t111-(15/4)*r*s010*s011*t111-(1/8)*s001*s010*s011*t111+(23/8)*r*s011^2*t111+(1/16)*s001*s011^2*t111-(1/8)*s010*s011^2*t111-(9/8)*r*s100^2*t111-(7/16)*s001*s100^2*t111-(1/8)*s010*s100^2*t111-(7/4)*r*s100*s101*t111-(1/8)*s001*s100*s101*t111+(1/2)*s010*s100*s101*t111+(1/4)*s011*s100*s101*t111+(7/8)*r*s101^2*t111+(1/16)*s001*s101^2*t111-(1/8)*s010*s101^2*t111-(1/2)*s011*s101^2*t111+(5/2)*r*s100*s110*t111+(1/2)*s001*s100*s110*t111+(9/8)*s010*s100*s110*t111+(3/8)*s011*s100*s110*t111-2*r*s101*s110*t111-(1/4)*s001*s101*s110*t111-(5/8)*s010*s101*s110*t111-(7/8)*s011*s101*s110*t111+(7/8)*r*s110^2*t111+(1/16)*s001*s110^2*t111-(1/8)*s010*s110^2*t111-(1/2)*s011*s110^2*t111-(9/4)*s001*s100*s111*t111+(19/8)*s010*s100*s111*t111-(7/8)*s011*s100*s111*t111+(5/2)*r*s101*s111*t111+(1/2)*s001*s101*s111*t111+(9/8)*s010*s101*s111*t111+(3/8)*s011*s101*s111*t111-(7/4)*r*s110*s111*t111-(1/8)*s001*s110*s111*t111+(1/2)*s010*s110*s111*t111+(1/4)*s011*s110*s111*t111-(9/8)*r*s111^2*t111-(7/16)*s001*s111^2*t111-(1/8)*s010*s111^2*t111-(3/8)*r*s100*t001*t111-(7/16)*s001*s100*t001*t111+(1/4)*s010*s100*t001*t111+(5/8)*r*s101*t001*t111+(9/16)*s001*s101*t001*t111-(1/4)*s011*s101*t001*t111+(1/8)*r*s110*t001*t111+(1/16)*s001*s110*t001*t111-(11/8)*r*s111*t001*t111+(5/16)*s001*s111*t001*t111-(1/2)*s010*s111*t001*t111+(3/32)*r*t001^2*t111+(5/64)*s001*t001^2*t111-(1/32)*s010*t001^2*t111+(3/8)*r*s100*t010*t111+(1/16)*s001*s100*t010*t111-(1/8)*s010*s100*t010*t111+(1/8)*r*s101*t010*t111-(5/16)*s001*s101*t010*t111+(1/4)*s010*s101*t010*t111+(1/8)*s011*s101*t010*t111-(5/4)*r*s110*t010*t111+(1/16)*s010*s110*t010*t111-(1/16)*s011*s110*t010*t111+(1/2)*r*s111*t010*t111+(1/8)*s001*s111*t010*t111+(7/16)*s010*s111*t010*t111-(7/16)*s011*s111*t010*t111-(1/16)*r*t001*t010*t111-(1/32)*s001*t001*t010*t111+(1/16)*s010*t001*t010*t111-(1/16)*s011*t001*t010*t111-(1/32)*r*t010^2*t111+(1/64)*s001*t010^2*t111-(1/32)*s010*t010^2*t111+(3/8)*r*s100*t011*t111-(1/16)*s001*s100*t011*t111-(3/8)*s010*s100*t011*t111+(1/8)*s011*s100*t011*t111+(3/8)*r*s101*t011*t111-(1/16)*s001*s101*t011*t111-(3/8)*s010*s101*t011*t111+(1/8)*s011*s101*t011*t111+(3/8)*r*s110*t011*t111-(1/16)*s001*s110*t011*t111-(3/8)*s010*s110*t011*t111+(1/8)*s011*s110*t011*t111+(3/8)*r*s111*t011*t111-(1/16)*s001*s111*t011*t111-(3/8)*s010*s111*t011*t111+(1/8)*s011*s111*t011*t111+(3/16)*r*t001*t011*t111-(7/32)*s001*t001*t011*t111-(1/16)*s010*t001*t011*t111+(9/16)*r*t010*t011*t111+(1/32)*s001*t010*t011*t111-(1/4)*s010*t010*t011*t111+(11/32)*r*t011^2*t111-(3/64)*s001*t011^2*t111-(1/32)*s010*t011^2*t111-(3/4)*r*s001*t100*t111+(17/8)*r*s010*t100*t111-(5/16)*s001*s010*t100*t111-(13/8)*r*s011*t100*t111+(1/16)*s001*s011*t100*t111+(1/8)*s010*s011*t100*t111+(1/4)*s100^2*t100*t111-(1/8)*s100*s101*t100*t111-(5/16)*s100*s110*t100*t111+(5/16)*s101*s110*t100*t111+(5/16)*s100*s111*t100*t111-(5/16)*s101*s111*t100*t111-(1/8)*s110*s111*t100*t111+(1/4)*s111^2*t100*t111+(1/8)*s111*t001*t100*t111-(1/16)*s100*t010*t100*t111+(5/32)*s110*t010*t100*t111-(1/32)*s111*t010*t100*t111+(1/8)*s100*t011*t100*t111+(1/8)*s101*t011*t100*t111+(1/8)*s110*t011*t100*t111+(1/8)*s111*t011*t100*t111+(1/32)*t001*t011*t100*t111+(7/32)*r*t100^2*t111+(1/64)*s001*t100^2*t111-(1/32)*s010*t100^2*t111-(11/8)*r*s100*t101*t111+(5/16)*s001*s100*t101*t111-(1/2)*s010*s100*t101*t111+(1/8)*r*s101*t101*t111+(1/16)*s001*s101*t101*t111+(5/8)*r*s110*t101*t111+(9/16)*s001*s110*t101*t111-(1/4)*s011*s110*t101*t111-(3/8)*r*s111*t101*t111-(7/16)*s001*s111*t101*t111+(1/4)*s010*s111*t101*t111-(7/16)*r*t001*t101*t111-(1/32)*s001*t001*t101*t111-(1/16)*s011*t001*t101*t111-(7/16)*r*t010*t101*t111+(1/32)*s001*t010*t101*t111-(1/8)*s010*t010*t101*t111+(3/16)*r*t011*t101*t111-(7/32)*s001*t011*t101*t111-(1/16)*s010*t011*t101*t111+(1/8)*s100*t100*t101*t111+(1/32)*t001*t100*t101*t111+(1/32)*t010*t100*t101*t111+(1/32)*t011*t100*t101*t111+(3/32)*r*t101^2*t111+(5/64)*s001*t101^2*t111-(1/32)*s010*t101^2*t111+(1/2)*r*s100*t110*t111+(1/8)*s001*s100*t110*t111+(7/16)*s010*s100*t110*t111-(7/16)*s011*s100*t110*t111-(5/4)*r*s101*t110*t111+(1/16)*s010*s101*t110*t111-(1/16)*s011*s101*t110*t111+(1/8)*r*s110*t110*t111-(5/16)*s001*s110*t110*t111+(1/4)*s010*s110*t110*t111+(1/8)*s011*s110*t110*t111+(3/8)*r*s111*t110*t111+(1/16)*s001*s111*t110*t111-(1/8)*s010*s111*t110*t111-(7/16)*r*t001*t110*t111+(1/32)*s001*t001*t110*t111-(1/8)*s010*t001*t110*t111+(3/8)*r*t010*t110*t111+(5/32)*s010*t010*t110*t111-(1/32)*s011*t010*t110*t111+(9/16)*r*t011*t110*t111+(1/32)*s001*t011*t110*t111-(1/4)*s010*t011*t110*t111-(1/32)*s100*t100*t110*t111+(5/32)*s101*t100*t110*t111-(1/16)*s111*t100*t110*t111+(1/32)*t001*t100*t110*t111-(1/64)*t010*t100*t110*t111-(1/16)*r*t101*t110*t111-(1/32)*s001*t101*t110*t111+(1/16)*s010*t101*t110*t111-(1/16)*s011*t101*t110*t111-(1/32)*r*t110^2*t111+(1/64)*s001*t110^2*t111-(1/32)*s010*t110^2*t111-(3/16)*r*s100*t111^2+(17/32)*s001*s100*t111^2-(1/8)*s010*s100*t111^2-(1/8)*s011*s100*t111^2-(11/16)*r*s101*t111^2+(1/32)*s001*s101*t111^2+(1/8)*s010*s101*t111^2-(1/8)*s011*s101*t111^2-(11/16)*r*s110*t111^2+(1/32)*s001*s110*t111^2+(1/8)*s010*s110*t111^2-(1/8)*s011*s110*t111^2-(3/16)*r*s111*t111^2+(17/32)*s001*s111*t111^2-(1/8)*s010*s111*t111^2-(1/8)*s011*s111*t111^2-(11/32)*r*t001*t111^2+(7/64)*s001*t001*t111^2-(1/32)*s011*t001*t111^2-(11/32)*r*t010*t111^2+(1/64)*s001*t010*t111^2+(1/16)*s010*t010*t111^2+(11/32)*r*t011*t111^2-(3/64)*s001*t011*t111^2-(1/32)*s010*t011*t111^2-(1/32)*s100*t100*t111^2-(1/32)*s101*t100*t111^2-(1/32)*s110*t100*t111^2-(1/32)*s111*t100*t111^2-(11/32)*r*t101*t111^2+(7/64)*s001*t101*t111^2-(1/32)*s011*t101*t111^2-(11/32)*r*t110*t111^2+(1/64)*s001*t110*t111^2+(1/16)*s010*t110*t111^2-(15/32)*r*t111^3-(1/64)*s001*t111^3+(1/32)*s010*t111^3,
 -18*r^3*s100+3*r^2*s001*s100-(3/2)*r*s001^2*s100+(1/4)*s001^3*s100+(9/2)*r^2*s010*s100-(1/2)*r*s001*s010*s100+(5/8)*s001^2*s010*s100+(7/2)*r*s010^2*s100-(1/4)*s001*s010^2*s100-(5/8)*s010^3*s100-(21/2)*r^2*s011*s100+(5/2)*r*s001*s011*s100-(1/8)*s001^2*s011*s100-r*s010*s011*s100+(1/2)*s001*s010*s011*s100+(23/8)*s010^2*s011*s100+(3/2)*r*s011^2*s100-(1/4)*s001*s011^2*s100-(19/8)*s010*s011^2*s100+(1/8)*s011^3*s100-(3/2)*r*s100^3-(1/4)*s001*s100^3+(5/8)*s010*s100^3-(1/8)*s011*s100^3-18*r^3*s101+3*r^2*s001*s101-(3/2)*r*s001^2*s101+(1/4)*s001^3*s101+(9/2)*r^2*s010*s101-(1/2)*r*s001*s010*s101+(5/8)*s001^2*s010*s101+(7/2)*r*s010^2*s101-(1/4)*s001*s010^2*s101-(5/8)*s010^3*s101-(21/2)*r^2*s011*s101+(5/2)*r*s001*s011*s101-(1/8)*s001^2*s011*s101-r*s010*s011*s101+(1/2)*s001*s010*s011*s101+(23/8)*s010^2*s011*s101+(3/2)*r*s011^2*s101-(1/4)*s001*s011^2*s101-(19/8)*s010*s011^2*s101+(1/8)*s011^3*s101+(11/2)*r*s100^2*s101+(1/4)*s001*s100^2*s101-(17/8)*s010*s100^2*s101+(13/8)*s011*s100^2*s101+(11/2)*r*s100*s101^2+(1/4)*s001*s100*s101^2-(17/8)*s010*s100*s101^2+(13/8)*s011*s100*s101^2-(3/2)*r*s101^3-(1/4)*s001*s101^3+(5/8)*s010*s101^3-(1/8)*s011*s101^3+18*r^3*s110-3*r^2*s001*s110+(3/2)*r*s001^2*s110-(1/4)*s001^3*s110-(9/2)*r^2*s010*s110+(1/2)*r*s001*s010*s110-(5/8)*s001^2*s010*s110-(7/2)*r*s010^2*s110+(1/4)*s001*s010^2*s110+(5/8)*s010^3*s110+(21/2)*r^2*s011*s110-(5/2)*r*s001*s011*s110+(1/8)*s001^2*s011*s110+r*s010*s011*s110-(1/2)*s001*s010*s011*s110-(23/8)*s010^2*s011*s110-(3/2)*r*s011^2*s110+(1/4)*s001*s011^2*s110+(19/8)*s010*s011^2*s110-(1/8)*s011^3*s110-2*r*s100^2*s110+(1/2)*s001*s100^2*s110+(11/8)*s010*s100^2*s110+(5/8)*s011*s100^2*s110+3*r*s100*s101*s110-(3/2)*s001*s100*s101*s110-(11/4)*s010*s100*s101*s110-(9/4)*s011*s100*s101*s110-r*s101^2*s110-s001*s101^2*s110-(1/8)*s010*s101^2*s110-(7/8)*s011*s101^2*s110+2*r*s100*s110^2-(1/2)*s001*s100*s110^2-(11/8)*s010*s100*s110^2-(5/8)*s011*s100*s110^2+r*s101*s110^2+s001*s101*s110^2+(1/8)*s010*s101*s110^2+(7/8)*s011*s101*s110^2+(3/2)*r*s110^3+(1/4)*s001*s110^3-(5/8)*s010*s110^3+(1/8)*s011*s110^3+18*r^3*s111-3*r^2*s001*s111+(3/2)*r*s001^2*s111-(1/4)*s001^3*s111-(9/2)*r^2*s010*s111+(1/2)*r*s001*s010*s111-(5/8)*s001^2*s010*s111-(7/2)*r*s010^2*s111+(1/4)*s001*s010^2*s111+(5/8)*s010^3*s111+(21/2)*r^2*s011*s111-(5/2)*r*s001*s011*s111+(1/8)*s001^2*s011*s111+r*s010*s011*s111-(1/2)*s001*s010*s011*s111-(23/8)*s010^2*s011*s111-(3/2)*r*s011^2*s111+(1/4)*s001*s011^2*s111+(19/8)*s010*s011^2*s111-(1/8)*s011^3*s111-r*s100^2*s111-s001*s100^2*s111-(1/8)*s010*s100^2*s111-(7/8)*s011*s100^2*s111+3*r*s100*s101*s111-(3/2)*s001*s100*s101*s111-(11/4)*s010*s100*s101*s111-(9/4)*s011*s100*s101*s111-2*r*s101^2*s111+(1/2)*s001*s101^2*s111+(11/8)*s010*s101^2*s111+(5/8)*s011*s101^2*s111-3*r*s100*s110*s111+(3/2)*s001*s100*s110*s111+(11/4)*s010*s100*s110*s111+(9/4)*s011*s100*s110*s111-3*r*s101*s110*s111+(3/2)*s001*s101*s110*s111+(11/4)*s010*s101*s110*s111+(9/4)*s011*s101*s110*s111-(11/2)*r*s110^2*s111-(1/4)*s001*s110^2*s111+(17/8)*s010*s110^2*s111-(13/8)*s011*s110^2*s111+r*s100*s111^2+s001*s100*s111^2+(1/8)*s010*s100*s111^2+(7/8)*s011*s100*s111^2+2*r*s101*s111^2-(1/2)*s001*s101*s111^2-(11/8)*s010*s101*s111^2-(5/8)*s011*s101*s111^2-(11/2)*r*s110*s111^2-(1/4)*s001*s110*s111^2+(17/8)*s010*s110*s111^2-(13/8)*s011*s110*s111^2+(3/2)*r*s111^3+(1/4)*s001*s111^3-(5/8)*s010*s111^3+(1/8)*s011*s111^3-(9/2)*r^2*s001*t001+(1/8)*s001^3*t001-(21/4)*r^2*s010*t001+(11/4)*r*s001*s010*t001-(1/16)*s001^2*s010*t001+(5/2)*r*s010^2*t001-(1/8)*s001*s010^2*t001+(1/16)*s010^3*t001-(21/4)*r^2*s011*t001+(11/4)*r*s001*s011*t001-(1/16)*s001^2*s011*t001+(5/2)*r*s010*s011*t001-(1/2)*s001*s010*s011*t001-(1/16)*s010^2*s011*t001-(3/2)*r*s011^2*t001-(1/8)*s001*s011^2*t001-(1/16)*s010*s011^2*t001+(1/16)*s011^3*t001+(1/4)*r*s100^2*t001-(1/8)*s001*s100^2*t001-(3/16)*s010*s100^2*t001-(1/16)*s011*s100^2*t001+(3/4)*r*s100*s101*t001-(5/8)*s001*s100*s101*t001-(1/2)*s010*s100*s101*t001+(1/4)*s011*s100*s101*t001+r*s101^2*t001+(3/4)*s001*s101^2*t001-(1/16)*s010*s101^2*t001+(9/16)*s011*s101^2*t001-(15/4)*r*s100*s110*t001+(1/8)*s001*s100*s110*t001+2*s010*s100*s110*t001+(1/4)*s011*s100*s110*t001+(3/2)*r*s101*s110*t001+(1/4)*s001*s101*s110*t001-(5/8)*s010*s101*s110*t001+(1/8)*s011*s101*s110*t001+(1/4)*r*s110^2*t001-(1/8)*s001*s110^2*t001-(3/16)*s010*s110^2*t001-(1/16)*s011*s110^2*t001+(3/2)*r*s100*s111*t001+(1/4)*s001*s100*s111*t001-(5/8)*s010*s100*s111*t001+(1/8)*s011*s100*s111*t001+(11/4)*r*s101*s111*t001-(13/8)*s001*s101*s111*t001-(9/4)*s010*s101*s111*t001-s011*s101*s111*t001+(3/4)*r*s110*s111*t001-(5/8)*s001*s110*s111*t001-(1/2)*s010*s110*s111*t001+(1/4)*s011*s110*s111*t001+r*s111^2*t001+(3/4)*s001*s111^2*t001-(1/16)*s010*s111^2*t001+(9/16)*s011*s111^2*t001+(5/8)*r*s100*t001^2+(1/16)*s001*s100*t001^2-(9/32)*s010*s100*t001^2+(1/32)*s011*s100*t001^2-(3/4)*r*s101*t001^2-(3/8)*s001*s101*t001^2+(5/32)*s010*s101*t001^2-(9/32)*s011*s101*t001^2-(5/8)*r*s110*t001^2-(1/16)*s001*s110*t001^2+(9/32)*s010*s110*t001^2-(1/32)*s011*s110*t001^2+(3/4)*r*s111*t001^2+(3/8)*s001*s111*t001^2-(5/32)*s010*s111*t001^2+(9/32)*s011*s111*t001^2+(1/16)*r*t001^3+(1/32)*s001*t001^3-(1/64)*s010*t001^3+(1/64)*s011*t001^3+9*r^3*t010-(3/2)*r^2*s001*t010+(3/4)*r*s001^2*t010-(1/8)*s001^3*t010-(9/4)*r^2*s010*t010+(1/4)*r*s001*s010*t010-(5/16)*s001^2*s010*t010-(7/4)*r*s010^2*t010+(1/8)*s001*s010^2*t010+(5/16)*s010^3*t010+(21/4)*r^2*s011*t010-(5/4)*r*s001*s011*t010+(1/16)*s001^2*s011*t010+(1/2)*r*s010*s011*t010-(1/4)*s001*s010*s011*t010-(23/16)*s010^2*s011*t010-(3/4)*r*s011^2*t010+(1/8)*s001*s011^2*t010+(19/16)*s010*s011^2*t010-(1/16)*s011^3*t010-(1/4)*r*s100^2*t010-(3/8)*s001*s100^2*t010-(5/16)*s010*s100^2*t010+(1/16)*s011*s100^2*t010-(3/2)*r*s100*s101*t010+(3/4)*s001*s100*s101*t010+(11/8)*s010*s100*s101*t010-(7/8)*s011*s100*s101*t010-(1/4)*r*s101^2*t010-(3/8)*s001*s101^2*t010-(5/16)*s010*s101^2*t010+(1/16)*s011*s101^2*t010+(3/4)*r*s100*s110*t010+(3/8)*s001*s100*s110*t010+(1/2)*s010*s100*s110*t010+(1/4)*s011*s100*s110*t010-(7/4)*r*s101*s110*t010+(1/8)*s001*s101*s110*t010+(1/4)*s010*s101*s110*t010-(5/4)*r*s110^2*t010+(1/8)*s001*s110^2*t010+(3/16)*s010*s110^2*t010-(7/16)*s011*s110^2*t010-(7/4)*r*s100*s111*t010+(1/8)*s001*s100*s111*t010+(1/4)*s010*s100*s111*t010+(3/4)*r*s101*s111*t010+(3/8)*s001*s101*s111*t010+(1/2)*s010*s101*s111*t010+(1/4)*s011*s101*s111*t010+(1/2)*r*s110*s111*t010-(1/4)*s001*s110*s111*t010+(3/8)*s010*s110*s111*t010+(1/8)*s011*s110*s111*t010-(5/4)*r*s111^2*t010+(1/8)*s001*s111^2*t010+(3/16)*s010*s111^2*t010-(7/16)*s011*s111^2*t010-(1/4)*s001*s100*t001*t010-(3/16)*s010*s100*t001*t010-(1/16)*s011*s100*t001*t010+(9/8)*r*s101*t001*t010+(1/16)*s001*s101*t001*t010-(1/8)*s011*s101*t001*t010+(1/2)*r*s110*t001*t010-(1/16)*s010*s110*t001*t010+(5/16)*s011*s110*t001*t010-(13/8)*r*s111*t001*t010+(3/16)*s001*s111*t001*t010+(1/4)*s010*s111*t001*t010-(1/8)*s011*s111*t001*t010+(3/16)*r*t001^2*t010-(1/32)*s001*t001^2*t010-(5/64)*s010*t001^2*t010-(3/64)*s011*t001^2*t010+(1/8)*r*s100*t010^2-(1/16)*s001*s100*t010^2-(5/32)*s010*s100*t010^2+(1/32)*s011*s100*t010^2+(1/8)*r*s101*t010^2-(1/16)*s001*s101*t010^2-(5/32)*s010*s101*t010^2+(1/32)*s011*s101*t010^2-(1/8)*r*s110*t010^2+(1/16)*s001*s110*t010^2+(5/32)*s010*s110*t010^2-(1/32)*s011*s110*t010^2-(1/8)*r*s111*t010^2+(1/16)*s001*s111*t010^2+(5/32)*s010*s111*t010^2-(1/32)*s011*s111*t010^2+(1/16)*r*t001*t010^2-(1/32)*s001*t001*t010^2+(1/64)*s010*t001*t010^2-(5/64)*s011*t001*t010^2-(1/16)*r*t010^3+(1/32)*s001*t010^3+(5/64)*s010*t010^3-(1/64)*s011*t010^3+(9/2)*r^2*s001*t011-(1/8)*s001^3*t011+(21/4)*r^2*s010*t011-(11/4)*r*s001*s010*t011+(1/16)*s001^2*s010*t011-(5/2)*r*s010^2*t011+(1/8)*s001*s010^2*t011-(1/16)*s010^3*t011+(21/4)*r^2*s011*t011-(11/4)*r*s001*s011*t011+(1/16)*s001^2*s011*t011-(5/2)*r*s010*s011*t011+(1/2)*s001*s010*s011*t011+(1/16)*s010^2*s011*t011+(3/2)*r*s011^2*t011+(1/8)*s001*s011^2*t011+(1/16)*s010*s011^2*t011-(1/16)*s011^3*t011-(1/4)*r*s100^2*t011+(1/8)*s001*s100^2*t011+(1/16)*s010*s100^2*t011+(3/16)*s011*s100^2*t011-(11/4)*r*s100*s101*t011-(3/8)*s001*s100*s101*t011-(1/4)*s010*s100*s101*t011+(1/2)*s011*s100*s101*t011+r*s101^2*t011+(1/4)*s001*s101^2*t011-(9/16)*s010*s101^2*t011+(1/16)*s011*s101^2*t011-(3/2)*r*s100*s110*t011-(1/4)*s001*s100*s110*t011+(7/8)*s010*s100*s110*t011-(3/8)*s011*s100*s110*t011-(11/4)*r*s101*s110*t011+(13/8)*s001*s101*s110*t011+3*s010*s101*s110*t011-(7/4)*s011*s101*s110*t011+r*s110^2*t011+(1/4)*s001*s110^2*t011-(9/16)*s010*s110^2*t011+(1/16)*s011*s110^2*t011+(15/4)*r*s100*s111*t011-(1/8)*s001*s100*s111*t011-(1/4)*s010*s100*s111*t011-(3/2)*r*s101*s111*t011-(1/4)*s001*s101*s111*t011+(7/8)*s010*s101*s111*t011-(3/8)*s011*s101*s111*t011-(11/4)*r*s110*s111*t011-(3/8)*s001*s110*s111*t011-(1/4)*s010*s110*s111*t011+(1/2)*s011*s110*s111*t011-(1/4)*r*s111^2*t011+(1/8)*s001*s111^2*t011+(1/16)*s010*s111^2*t011+(3/16)*s011*s111^2*t011+(1/4)*s001*s100*t001*t011+(3/16)*s010*s100*t001*t011+(1/16)*s011*s100*t001*t011+(1/2)*r*s101*t001*t011-(1/2)*s001*s101*t001*t011-(13/16)*s010*s101*t001*t011+(9/16)*s011*s101*t001*t011-(5/8)*r*s110*t001*t011-(5/16)*s001*s110*t001*t011+(1/8)*s010*s110*t001*t011+(9/8)*r*s111*t001*t011+(1/16)*s001*s111*t001*t011-(1/8)*s011*s111*t001*t011+(3/16)*r*t001^2*t011+(3/32)*s001*t001^2*t011+(1/64)*s010*t001^2*t011-(1/64)*s011*t001^2*t011-(1/2)*r*s100*t010*t011+(1/16)*s010*s100*t010*t011+(3/16)*s011*s100*t010*t011-(5/8)*r*s101*t010*t011+(3/16)*s001*s101*t010*t011+(1/8)*s010*s101*t010*t011+(13/8)*r*s110*t010*t011-(3/16)*s001*s110*t010*t011-(5/8)*s010*s110*t010*t011-(1/2)*r*s111*t010*t011+(7/16)*s010*s111*t010*t011-(3/16)*s011*s111*t010*t011-(1/4)*r*t001*t010*t011+(7/32)*s010*t001*t010*t011-(3/32)*s011*t001*t010*t011-(1/16)*r*t010^2*t011+(1/32)*s001*t010^2*t011+(5/64)*s010*t010^2*t011-(1/64)*s011*t010^2*t011+(1/8)*r*s100*t011^2+(1/16)*s001*s100*t011^2-(5/32)*s010*s100*t011^2+(5/32)*s011*s100*t011^2-r*s101*t011^2+(1/4)*s001*s101*t011^2+(13/32)*s010*s101*t011^2-(1/32)*s011*s101*t011^2+r*s110*t011^2-(1/4)*s001*s110*t011^2-(13/32)*s010*s110*t011^2+(1/32)*s011*s110*t011^2-(1/8)*r*s111*t011^2-(1/16)*s001*s111*t011^2+(5/32)*s010*s111*t011^2-(5/32)*s011*s111*t011^2+(1/16)*r*t001*t011^2+(1/32)*s001*t001*t011^2+(1/64)*s010*t001*t011^2-(1/64)*s011*t001*t011^2-(1/16)*r*t010*t011^2-(1/32)*s001*t010*t011^2-(1/64)*s010*t010*t011^2+(1/64)*s011*t010*t011^2-(1/16)*r*t011^3-(1/32)*s001*t011^3-(1/64)*s010*t011^3+(1/64)*s011*t011^3+r*s001*s100*t100+(1/4)*r*s010*s100*t100-(1/8)*s001*s010*s100*t100-(1/4)*r*s011*s100*t100+(1/8)*s001*s011*s100*t100+(1/2)*s010*s011*s100*t100+r*s001*s101*t100+(1/4)*r*s010*s101*t100-(1/8)*s001*s010*s101*t100-(1/4)*r*s011*s101*t100+(1/8)*s001*s011*s101*t100+(1/2)*s010*s011*s101*t100-(1/2)*s100^2*s101*t100-(1/2)*s100*s101^2*t100-r*s001*s110*t100-(1/4)*r*s010*s110*t100+(1/8)*s001*s010*s110*t100+(1/4)*r*s011*s110*t100-(1/8)*s001*s011*s110*t100-(1/2)*s010*s011*s110*t100-(1/8)*s100^2*s110*t100+(1/2)*s100*s101*s110*t100+(1/8)*s101^2*s110*t100+(1/8)*s100*s110^2*t100-(1/8)*s101*s110^2*t100-r*s001*s111*t100-(1/4)*r*s010*s111*t100+(1/8)*s001*s010*s111*t100+(1/4)*r*s011*s111*t100-(1/8)*s001*s011*s111*t100-(1/2)*s010*s011*s111*t100+(1/8)*s100^2*s111*t100+(1/2)*s100*s101*s111*t100-(1/8)*s101^2*s111*t100-(1/2)*s100*s110*s111*t100-(1/2)*s101*s110*s111*t100+(1/2)*s110^2*s111*t100-(1/8)*s100*s111^2*t100+(1/8)*s101*s111^2*t100+(1/2)*s110*s111^2*t100-3*r^2*t001*t100+(5/4)*r*s001*t001*t100+(13/8)*r*s010*t001*t100-(7/16)*s001*s010*t001*t100+(5/8)*r*s011*t001*t100+(1/16)*s001*s011*t001*t100-(1/8)*s010*s011*t001*t100-(3/16)*s100*s101*t001*t100-(1/16)*s101^2*t001*t100-(1/16)*s100*s110*t001*t100+(1/16)*s101*s111*t001*t100-(3/16)*s110*s111*t001*t100-(1/16)*s111^2*t001*t100+(1/32)*s101*t001^2*t100-(1/32)*s111*t001^2*t100-(1/2)*r*s001*t010*t100-(1/8)*r*s010*t010*t100+(1/16)*s001*s010*t010*t100+(1/8)*r*s011*t010*t100-(1/16)*s001*s011*t010*t100-(1/4)*s010*s011*t010*t100+(1/4)*s100*s101*t010*t100-(3/16)*s100*s110*t010*t100+(3/16)*s101*s110*t010*t100+(1/4)*s110^2*t010*t100+(3/16)*s100*s111*t010*t100-(3/16)*s101*s111*t010*t100-(1/4)*s110*s111*t010*t100+(1/4)*s111^2*t010*t100-(3/32)*s101*t001*t010*t100-(1/8)*s110*t001*t010*t100+(7/32)*s111*t001*t010*t100+3*r^2*t011*t100-(5/4)*r*s001*t011*t100-(13/8)*r*s010*t011*t100+(7/16)*s001*s010*t011*t100-(5/8)*r*s011*t011*t100-(1/16)*s001*s011*t011*t100+(1/8)*s010*s011*t011*t100+(3/16)*s100*s101*t011*t100+(1/16)*s101^2*t011*t100+(7/16)*s101*s110*t011*t100+(1/16)*s110^2*t011*t100-(7/16)*s100*s111*t011*t100+(3/16)*s110*s111*t011*t100-(1/8)*s101*t001*t011*t100-(1/32)*s110*t001*t011*t100-(3/32)*s111*t001*t011*t100+(3/32)*s101*t010*t011*t100-(3/32)*s110*t010*t011*t100+(3/32)*s101*t011^2*t100-(3/32)*s110*t011^2*t100+(1/8)*r*s100*t100^2-(1/16)*s001*s100*t100^2+(5/32)*s010*s100*t100^2-(1/32)*s011*s100*t100^2+(1/8)*r*s101*t100^2-(1/16)*s001*s101*t100^2+(5/32)*s010*s101*t100^2-(1/32)*s011*s101*t100^2-(1/8)*r*s110*t100^2+(1/16)*s001*s110*t100^2-(5/32)*s010*s110*t100^2+(1/32)*s011*s110*t100^2-(1/8)*r*s111*t100^2+(1/16)*s001*s111*t100^2-(5/32)*s010*s111*t100^2+(1/32)*s011*s111*t100^2+(1/4)*r*t001*t100^2-(1/32)*s001*t001*t100^2-(1/64)*s010*t001*t100^2-(1/64)*s011*t001*t100^2-(1/16)*r*t010*t100^2+(1/32)*s001*t010*t100^2-(5/64)*s010*t010*t100^2+(1/64)*s011*t010*t100^2-(1/4)*r*t011*t100^2+(1/32)*s001*t011*t100^2+(1/64)*s010*t011*t100^2+(1/64)*s011*t011*t100^2+(9/2)*r^2*s001*t101-(1/8)*s001^3*t101+(21/4)*r^2*s010*t101-(11/4)*r*s001*s010*t101+(1/16)*s001^2*s010*t101-(5/2)*r*s010^2*t101+(1/8)*s001*s010^2*t101-(1/16)*s010^3*t101+(21/4)*r^2*s011*t101-(11/4)*r*s001*s011*t101+(1/16)*s001^2*s011*t101-(5/2)*r*s010*s011*t101+(1/2)*s001*s010*s011*t101+(1/16)*s010^2*s011*t101+(3/2)*r*s011^2*t101+(1/8)*s001*s011^2*t101+(1/16)*s010*s011^2*t101-(1/16)*s011^3*t101-r*s100^2*t101-(3/4)*s001*s100^2*t101+(1/16)*s010*s100^2*t101-(9/16)*s011*s100^2*t101-(3/4)*r*s100*s101*t101+(5/8)*s001*s100*s101*t101+(1/2)*s010*s100*s101*t101-(1/4)*s011*s100*s101*t101-(1/4)*r*s101^2*t101+(1/8)*s001*s101^2*t101+(3/16)*s010*s101^2*t101+(1/16)*s011*s101^2*t101-(11/4)*r*s100*s110*t101+(13/8)*s001*s100*s110*t101+(9/4)*s010*s100*s110*t101+s011*s100*s110*t101-(3/2)*r*s101*s110*t101-(1/4)*s001*s101*s110*t101+(5/8)*s010*s101*s110*t101-(1/8)*s011*s101*s110*t101-r*s110^2*t101-(3/4)*s001*s110^2*t101+(1/16)*s010*s110^2*t101-(9/16)*s011*s110^2*t101-(3/2)*r*s100*s111*t101-(1/4)*s001*s100*s111*t101+(5/8)*s010*s100*s111*t101-(1/8)*s011*s100*s111*t101+(15/4)*r*s101*s111*t101-(1/8)*s001*s101*s111*t101-2*s010*s101*s111*t101-(1/4)*s011*s101*s111*t101-(3/4)*r*s110*s111*t101+(5/8)*s001*s110*s111*t101+(1/2)*s010*s110*s111*t101-(1/4)*s011*s110*s111*t101-(1/4)*r*s111^2*t101+(1/8)*s001*s111^2*t101+(3/16)*s010*s111^2*t101+(1/16)*s011*s111^2*t101-(1/16)*s010*s100*t001*t101-(3/16)*s011*s100*t001*t101-(1/16)*s010*s101*t001*t101-(3/16)*s011*s101*t001*t101+(1/16)*s010*s110*t001*t101+(3/16)*s011*s110*t001*t101+(1/16)*s010*s111*t001*t101+(3/16)*s011*s111*t001*t101+(1/8)*r*t001^2*t101+(3/16)*s001*t001^2*t101+(1/64)*s010*t001^2*t101+(3/64)*s011*t001^2*t101-(9/8)*r*s100*t010*t101-(1/16)*s001*s100*t010*t101+(1/8)*s011*s100*t010*t101+(1/4)*s001*s101*t010*t101+(3/16)*s010*s101*t010*t101+(1/16)*s011*s101*t010*t101+(13/8)*r*s110*t010*t101-(3/16)*s001*s110*t010*t101-(1/4)*s010*s110*t010*t101+(1/8)*s011*s110*t010*t101-(1/2)*r*s111*t010*t101+(1/16)*s010*s111*t010*t101-(5/16)*s011*s111*t010*t101-(13/16)*r*t001*t010*t101-(1/32)*s001*t001*t010*t101+(1/16)*s011*t001*t010*t101-(1/16)*r*t010^2*t101+(1/32)*s001*t010^2*t101-(1/64)*s010*t010^2*t101+(5/64)*s011*t010^2*t101+(9/8)*r*s100*t011*t101+(1/16)*s001*s100*t011*t101-(1/8)*s011*s100*t011*t101-(5/8)*r*s101*t011*t101-(5/16)*s001*s101*t011*t101+(1/8)*s010*s101*t011*t101+(1/2)*r*s110*t011*t101-(1/2)*s001*s110*t011*t101-(13/16)*s010*s110*t011*t101+(9/16)*s011*s110*t011*t101+(1/4)*s001*s111*t011*t101+(3/16)*s010*s111*t011*t101+(1/16)*s011*s111*t011*t101+(5/16)*r*t001*t011*t101+(1/32)*s001*t001*t011*t101-(1/16)*s011*t001*t011*t101-(1/4)*r*t010*t011*t101+(1/32)*s010*t010*t011*t101+(3/32)*s011*t010*t011*t101-(1/16)*r*t011^2*t101-(1/32)*s001*t011^2*t101-(1/64)*s010*t011^2*t101+(1/64)*s011*t011^2*t101+3*r^2*t100*t101-(5/4)*r*s001*t100*t101-(13/8)*r*s010*t100*t101+(7/16)*s001*s010*t100*t101-(5/8)*r*s011*t100*t101-(1/16)*s001*s011*t100*t101+(1/8)*s010*s011*t100*t101+(1/16)*s100^2*t100*t101+(3/16)*s100*s101*t100*t101-(1/16)*s100*s110*t100*t101+(1/16)*s110^2*t100*t101+(1/16)*s101*s111*t100*t101+(3/16)*s110*s111*t100*t101+(1/16)*s100*t001*t100*t101+(1/16)*s101*t001*t100*t101-(1/16)*s110*t001*t100*t101-(1/16)*s111*t001*t100*t101+(1/64)*t001^2*t100*t101+(3/32)*s100*t010*t100*t101-(7/32)*s110*t010*t100*t101+(1/8)*s111*t010*t100*t101+(5/64)*t001*t010*t100*t101-(3/32)*s100*t011*t100*t101-(1/32)*s101*t011*t100*t101-(1/8)*s110*t011*t100*t101-(1/64)*t001*t011*t100*t101-(1/4)*r*t100^2*t101+(1/32)*s001*t100^2*t101+(1/64)*s010*t100^2*t101+(1/64)*s011*t100^2*t101-(3/4)*r*s100*t101^2-(3/8)*s001*s100*t101^2+(5/32)*s010*s100*t101^2-(9/32)*s011*s100*t101^2+(5/8)*r*s101*t101^2+(1/16)*s001*s101*t101^2-(9/32)*s010*s101*t101^2+(1/32)*s011*s101*t101^2+(3/4)*r*s110*t101^2+(3/8)*s001*s110*t101^2-(5/32)*s010*s110*t101^2+(9/32)*s011*s110*t101^2-(5/8)*r*s111*t101^2-(1/16)*s001*s111*t101^2+(9/32)*s010*s111*t101^2-(1/32)*s011*s111*t101^2-(1/8)*r*t001*t101^2-(3/16)*s001*t001*t101^2-(1/64)*s010*t001*t101^2-(3/64)*s011*t001*t101^2+(3/16)*r*t010*t101^2-(1/32)*s001*t010*t101^2-(5/64)*s010*t010*t101^2-(3/64)*s011*t010*t101^2+(3/16)*r*t011*t101^2+(3/32)*s001*t011*t101^2+(1/64)*s010*t011*t101^2-(1/64)*s011*t011*t101^2+(1/32)*s100*t100*t101^2-(1/32)*s110*t100*t101^2-(1/64)*t001*t100*t101^2-(1/16)*r*t101^3-(1/32)*s001*t101^3+(1/64)*s010*t101^3-(1/64)*s011*t101^3+9*r^3*t110-(3/2)*r^2*s001*t110+(3/4)*r*s001^2*t110-(1/8)*s001^3*t110-(9/4)*r^2*s010*t110+(1/4)*r*s001*s010*t110-(5/16)*s001^2*s010*t110-(7/4)*r*s010^2*t110+(1/8)*s001*s010^2*t110+(5/16)*s010^3*t110+(21/4)*r^2*s011*t110-(5/4)*r*s001*s011*t110+(1/16)*s001^2*s011*t110+(1/2)*r*s010*s011*t110-(1/4)*s001*s010*s011*t110-(23/16)*s010^2*s011*t110-(3/4)*r*s011^2*t110+(1/8)*s001*s011^2*t110+(19/16)*s010*s011^2*t110-(1/16)*s011^3*t110-(5/4)*r*s100^2*t110+(1/8)*s001*s100^2*t110+(3/16)*s010*s100^2*t110-(7/16)*s011*s100^2*t110+(1/2)*r*s100*s101*t110-(1/4)*s001*s100*s101*t110+(3/8)*s010*s100*s101*t110+(1/8)*s011*s100*s101*t110-(5/4)*r*s101^2*t110+(1/8)*s001*s101^2*t110+(3/16)*s010*s101^2*t110-(7/16)*s011*s101^2*t110+(3/4)*r*s100*s110*t110+(3/8)*s001*s100*s110*t110+(1/2)*s010*s100*s110*t110+(1/4)*s011*s100*s110*t110-(7/4)*r*s101*s110*t110+(1/8)*s001*s101*s110*t110+(1/4)*s010*s101*s110*t110-(1/4)*r*s110^2*t110-(3/8)*s001*s110^2*t110-(5/16)*s010*s110^2*t110+(1/16)*s011*s110^2*t110-(7/4)*r*s100*s111*t110+(1/8)*s001*s100*s111*t110+(1/4)*s010*s100*s111*t110+(3/4)*r*s101*s111*t110+(3/8)*s001*s101*s111*t110+(1/2)*s010*s101*s111*t110+(1/4)*s011*s101*s111*t110-(3/2)*r*s110*s111*t110+(3/4)*s001*s110*s111*t110+(11/8)*s010*s110*s111*t110-(7/8)*s011*s110*s111*t110-(1/4)*r*s111^2*t110-(3/8)*s001*s111^2*t110-(5/16)*s010*s111^2*t110+(1/16)*s011*s111^2*t110-(1/2)*r*s100*t001*t110+(1/16)*s010*s100*t001*t110-(5/16)*s011*s100*t001*t110+(13/8)*r*s101*t001*t110-(3/16)*s001*s101*t001*t110-(1/4)*s010*s101*t001*t110+(1/8)*s011*s101*t001*t110+(1/4)*s001*s110*t001*t110+(3/16)*s010*s110*t001*t110+(1/16)*s011*s110*t001*t110-(9/8)*r*s111*t001*t110-(1/16)*s001*s111*t001*t110+(1/8)*s011*s111*t001*t110+(3/16)*r*t001^2*t110-(1/32)*s001*t001^2*t110-(5/64)*s010*t001^2*t110-(3/64)*s011*t001^2*t110-(1/2)*r*s100*t010*t110+(1/16)*s010*s100*t010*t110-(1/16)*s011*s100*t010*t110-(1/2)*r*s101*t010*t110+(1/16)*s010*s101*t010*t110-(1/16)*s011*s101*t010*t110+(1/2)*r*s110*t010*t110-(1/16)*s010*s110*t010*t110+(1/16)*s011*s110*t010*t110+(1/2)*r*s111*t010*t110-(1/16)*s010*s111*t010*t110+(1/16)*s011*s111*t010*t110-(1/4)*r*t001*t010*t110+(7/32)*s010*t001*t010*t110-(7/32)*s011*t001*t010*t110+(3/16)*r*t010^2*t110+(1/32)*s001*t010^2*t110+(3/64)*s010*t010^2*t110+(1/64)*s011*t010^2*t110+(1/2)*r*s100*t011*t110-(7/16)*s010*s100*t011*t110+(3/16)*s011*s100*t011*t110-(13/8)*r*s101*t011*t110+(3/16)*s001*s101*t011*t110+(5/8)*s010*s101*t011*t110+(5/8)*r*s110*t011*t110-(3/16)*s001*s110*t011*t110-(1/8)*s010*s110*t011*t110+(1/2)*r*s111*t011*t110-(1/16)*s010*s111*t011*t110-(3/16)*s011*s111*t011*t110+(1/4)*r*t001*t011*t110-(1/32)*s010*t001*t011*t110-(3/32)*s011*t001*t011*t110+(1/4)*r*t010*t011*t110-(1/32)*s010*t010*t011*t110+(1/32)*s011*t010*t011*t110-(1/16)*r*t011^2*t110-(1/32)*s001*t011^2*t110-(1/64)*s010*t011^2*t110+(1/64)*s011*t011^2*t110-(1/2)*r*s001*t100*t110-(1/8)*r*s010*t100*t110+(1/16)*s001*s010*t100*t110+(1/8)*r*s011*t100*t110-(1/16)*s001*s011*t100*t110-(1/4)*s010*s011*t100*t110+(1/4)*s100^2*t100*t110-(1/4)*s100*s101*t100*t110+(1/4)*s101^2*t100*t110-(3/16)*s100*s110*t100*t110+(3/16)*s101*s110*t100*t110+(3/16)*s100*s111*t100*t110-(3/16)*s101*s111*t100*t110+(1/4)*s110*s111*t100*t110+(1/8)*s100*t001*t100*t110-(7/32)*s101*t001*t100*t110+(3/32)*s111*t001*t100*t110+(1/16)*s100*t010*t100*t110+(1/16)*s101*t010*t100*t110-(1/16)*s110*t010*t100*t110-(1/16)*s111*t010*t100*t110+(1/32)*t001*t010*t100*t110-(1/32)*t010^2*t100*t110+(3/32)*s101*t011*t100*t110-(3/32)*s110*t011*t100*t110-(1/32)*t010*t011*t100*t110-(1/16)*r*t100^2*t110+(1/32)*s001*t100^2*t110-(5/64)*s010*t100^2*t110+(1/64)*s011*t100^2*t110-(13/8)*r*s100*t101*t110+(3/16)*s001*s100*t101*t110+(1/4)*s010*s100*t101*t110-(1/8)*s011*s100*t101*t110+(1/2)*r*s101*t101*t110-(1/16)*s010*s101*t101*t110+(5/16)*s011*s101*t101*t110+(9/8)*r*s110*t101*t110+(1/16)*s001*s110*t101*t110-(1/8)*s011*s110*t101*t110-(1/4)*s001*s111*t101*t110-(3/16)*s010*s111*t101*t110-(1/16)*s011*s111*t101*t110-(13/16)*r*t001*t101*t110-(1/32)*s001*t001*t101*t110+(1/16)*s011*t001*t101*t110+(1/4)*r*t010*t101*t110-(7/32)*s010*t010*t101*t110+(7/32)*s011*t010*t101*t110+(1/4)*r*t011*t101*t110-(7/32)*s010*t011*t101*t110+(3/32)*s011*t011*t101*t110+(7/32)*s100*t100*t101*t110-(1/8)*s101*t100*t101*t110-(3/32)*s110*t100*t101*t110+(5/64)*t001*t100*t101*t110-(1/32)*t010*t100*t101*t110+(3/16)*r*t101^2*t110-(1/32)*s001*t101^2*t110-(5/64)*s010*t101^2*t110-(3/64)*s011*t101^2*t110+(1/8)*r*s100*t110^2-(1/16)*s001*s100*t110^2-(5/32)*s010*s100*t110^2+(1/32)*s011*s100*t110^2+(1/8)*r*s101*t110^2-(1/16)*s001*s101*t110^2-(5/32)*s010*s101*t110^2+(1/32)*s011*s101*t110^2-(1/8)*r*s110*t110^2+(1/16)*s001*s110*t110^2+(5/32)*s010*s110*t110^2-(1/32)*s011*s110*t110^2-(1/8)*r*s111*t110^2+(1/16)*s001*s111*t110^2+(5/32)*s010*s111*t110^2-(1/32)*s011*s111*t110^2+(1/16)*r*t001*t110^2-(1/32)*s001*t001*t110^2+(1/64)*s010*t001*t110^2-(5/64)*s011*t001*t110^2+(3/16)*r*t010*t110^2+(1/32)*s001*t010*t110^2+(3/64)*s010*t010*t110^2+(1/64)*s011*t010*t110^2-(1/16)*r*t011*t110^2+(1/32)*s001*t011*t110^2+(5/64)*s010*t011*t110^2-(1/64)*s011*t011*t110^2-(1/32)*t010*t100*t110^2-(1/16)*r*t101*t110^2+(1/32)*s001*t101*t110^2-(1/64)*s010*t101*t110^2+(5/64)*s011*t101*t110^2-(1/16)*r*t110^3+(1/32)*s001*t110^3+(5/64)*s010*t110^3-(1/64)*s011*t110^3-(9/2)*r^2*s001*t111+(1/8)*s001^3*t111-(21/4)*r^2*s010*t111+(11/4)*r*s001*s010*t111-(1/16)*s001^2*s010*t111+(5/2)*r*s010^2*t111-(1/8)*s001*s010^2*t111+(1/16)*s010^3*t111-(21/4)*r^2*s011*t111+(11/4)*r*s001*s011*t111-(1/16)*s001^2*s011*t111+(5/2)*r*s010*s011*t111-(1/2)*s001*s010*s011*t111-(1/16)*s010^2*s011*t111-(3/2)*r*s011^2*t111-(1/8)*s001*s011^2*t111-(1/16)*s010*s011^2*t111+(1/16)*s011^3*t111-r*s100^2*t111-(1/4)*s001*s100^2*t111+(9/16)*s010*s100^2*t111-(1/16)*s011*s100^2*t111+(11/4)*r*s100*s101*t111+(3/8)*s001*s100*s101*t111+(1/4)*s010*s100*s101*t111-(1/2)*s011*s100*s101*t111+(1/4)*r*s101^2*t111-(1/8)*s001*s101^2*t111-(1/16)*s010*s101^2*t111-(3/16)*s011*s101^2*t111+(3/2)*r*s100*s110*t111+(1/4)*s001*s100*s110*t111-(7/8)*s010*s100*s110*t111+(3/8)*s011*s100*s110*t111-(15/4)*r*s101*s110*t111+(1/8)*s001*s101*s110*t111+(1/4)*s010*s101*s110*t111+(1/4)*r*s110^2*t111-(1/8)*s001*s110^2*t111-(1/16)*s010*s110^2*t111-(3/16)*s011*s110^2*t111+(11/4)*r*s100*s111*t111-(13/8)*s001*s100*s111*t111-3*s010*s100*s111*t111+(7/4)*s011*s100*s111*t111+(3/2)*r*s101*s111*t111+(1/4)*s001*s101*s111*t111-(7/8)*s010*s101*s111*t111+(3/8)*s011*s101*s111*t111+(11/4)*r*s110*s111*t111+(3/8)*s001*s110*s111*t111+(1/4)*s010*s110*s111*t111-(1/2)*s011*s110*s111*t111-r*s111^2*t111-(1/4)*s001*s111^2*t111+(9/16)*s010*s111^2*t111-(1/16)*s011*s111^2*t111-(5/8)*r*s100*t001*t111-(5/16)*s001*s100*t001*t111+(1/8)*s010*s100*t001*t111+(9/8)*r*s101*t001*t111+(1/16)*s001*s101*t001*t111-(1/8)*s011*s101*t001*t111+(1/4)*s001*s110*t001*t111+(3/16)*s010*s110*t001*t111+(1/16)*s011*s110*t001*t111+(1/2)*r*s111*t001*t111-(1/2)*s001*s111*t001*t111-(13/16)*s010*s111*t001*t111+(9/16)*s011*s111*t001*t111-(3/16)*r*t001^2*t111-(3/32)*s001*t001^2*t111-(1/64)*s010*t001^2*t111+(1/64)*s011*t001^2*t111+(5/8)*r*s100*t010*t111-(3/16)*s001*s100*t010*t111-(1/8)*s010*s100*t010*t111+(1/2)*r*s101*t010*t111-(1/16)*s010*s101*t010*t111-(3/16)*s011*s101*t010*t111+(1/2)*r*s110*t010*t111-(7/16)*s010*s110*t010*t111+(3/16)*s011*s110*t010*t111-(13/8)*r*s111*t010*t111+(3/16)*s001*s111*t010*t111+(5/8)*s010*s111*t010*t111-(1/4)*r*t001*t010*t111+(1/32)*s010*t001*t010*t111+(3/32)*s011*t001*t010*t111+(1/16)*r*t010^2*t111-(1/32)*s001*t010^2*t111-(5/64)*s010*t010^2*t111+(1/64)*s011*t010^2*t111+(1/2)*r*s100*t011*t111-(1/4)*s001*s100*t011*t111-(1/16)*s010*s100*t011*t111-(3/16)*s011*s100*t011*t111+(1/2)*r*s101*t011*t111-(1/4)*s001*s101*t011*t111-(1/16)*s010*s101*t011*t111-(3/16)*s011*s101*t011*t111-(1/2)*r*s110*t011*t111+(1/4)*s001*s110*t011*t111+(1/16)*s010*s110*t011*t111+(3/16)*s011*s110*t011*t111-(1/2)*r*s111*t011*t111+(1/4)*s001*s111*t011*t111+(1/16)*s010*s111*t011*t111+(3/16)*s011*s111*t011*t111-(5/16)*r*t001*t011*t111-(1/32)*s001*t001*t011*t111+(1/16)*s010*t001*t011*t111+(5/16)*r*t010*t011*t111+(1/32)*s001*t010*t011*t111-(1/16)*s010*t010*t011*t111+(3/8)*r*t011^2*t111+(1/16)*s001*t011^2*t111-(3/64)*s010*t011^2*t111-(1/64)*s011*t011^2*t111-3*r^2*t100*t111+(5/4)*r*s001*t100*t111+(13/8)*r*s010*t100*t111-(7/16)*s001*s010*t100*t111+(5/8)*r*s011*t100*t111+(1/16)*s001*s011*t100*t111-(1/8)*s010*s011*t100*t111-(1/16)*s100^2*t100*t111-(3/16)*s100*s101*t100*t111+(7/16)*s101*s110*t100*t111-(7/16)*s100*s111*t100*t111-(3/16)*s110*s111*t100*t111-(1/16)*s111^2*t100*t111-(1/32)*s100*t001*t100*t111-(3/32)*s101*t001*t100*t111-(1/8)*s111*t001*t100*t111-(3/32)*s100*t010*t100*t111+(3/32)*s111*t010*t100*t111-(1/16)*s100*t011*t100*t111-(1/16)*s101*t011*t100*t111+(1/16)*s110*t011*t100*t111+(1/16)*s111*t011*t100*t111+(1/64)*t001*t011*t100*t111-(1/64)*t010*t011*t100*t111-(1/64)*t011^2*t100*t111+(1/4)*r*t100^2*t111-(1/32)*s001*t100^2*t111-(1/64)*s010*t100^2*t111-(1/64)*s011*t100^2*t111+(1/2)*r*s100*t101*t111-(1/2)*s001*s100*t101*t111-(13/16)*s010*s100*t101*t111+(9/16)*s011*s100*t101*t111+(1/4)*s001*s101*t101*t111+(3/16)*s010*s101*t101*t111+(1/16)*s011*s101*t101*t111+(9/8)*r*s110*t101*t111+(1/16)*s001*s110*t101*t111-(1/8)*s011*s110*t101*t111-(5/8)*r*s111*t101*t111-(5/16)*s001*s111*t101*t111+(1/8)*s010*s111*t101*t111-(5/16)*r*t001*t101*t111-(1/32)*s001*t001*t101*t111+(1/16)*s011*t001*t101*t111-(1/4)*r*t010*t101*t111+(7/32)*s010*t010*t101*t111-(3/32)*s011*t010*t101*t111+(5/16)*r*t011*t101*t111+(1/32)*s001*t011*t101*t111-(1/16)*s010*t011*t101*t111-(1/8)*s100*t100*t101*t111-(3/32)*s110*t100*t101*t111-(1/32)*s111*t100*t101*t111+(1/64)*t001*t100*t101*t111-(1/64)*t011*t100*t101*t111-(3/16)*r*t101^2*t111-(3/32)*s001*t101^2*t111-(1/64)*s010*t101^2*t111+(1/64)*s011*t101^2*t111+(13/8)*r*s100*t110*t111-(3/16)*s001*s100*t110*t111-(5/8)*s010*s100*t110*t111-(1/2)*r*s101*t110*t111+(7/16)*s010*s101*t110*t111-(3/16)*s011*s101*t110*t111-(1/2)*r*s110*t110*t111+(1/16)*s010*s110*t110*t111+(3/16)*s011*s110*t110*t111-(5/8)*r*s111*t110*t111+(3/16)*s001*s111*t110*t111+(1/8)*s010*s111*t110*t111+(1/4)*r*t001*t110*t111-(7/32)*s010*t001*t110*t111+(3/32)*s011*t001*t110*t111-(1/4)*r*t010*t110*t111+(1/32)*s010*t010*t110*t111-(1/32)*s011*t010*t110*t111+(5/16)*r*t011*t110*t111+(1/32)*s001*t011*t110*t111-(1/16)*s010*t011*t110*t111-(3/32)*s100*t100*t110*t111+(3/32)*s111*t100*t110*t111+(1/32)*t010*t100*t110*t111-(1/64)*t011*t100*t110*t111+(1/4)*r*t101*t110*t111-(1/32)*s010*t101*t110*t111-(3/32)*s011*t101*t110*t111+(1/16)*r*t110^2*t111-(1/32)*s001*t110^2*t111-(5/64)*s010*t110^2*t111+(1/64)*s011*t110^2*t111-r*s100*t111^2+(1/4)*s001*s100*t111^2+(13/32)*s010*s100*t111^2-(1/32)*s011*s100*t111^2+(1/8)*r*s101*t111^2+(1/16)*s001*s101*t111^2-(5/32)*s010*s101*t111^2+(5/32)*s011*s101*t111^2-(1/8)*r*s110*t111^2-(1/16)*s001*s110*t111^2+(5/32)*s010*s110*t111^2-(5/32)*s011*s110*t111^2+r*s111*t111^2-(1/4)*s001*s111*t111^2-(13/32)*s010*s111*t111^2+(1/32)*s011*s111*t111^2+(1/16)*r*t001*t111^2+(1/32)*s001*t001*t111^2+(1/64)*s010*t001*t111^2-(1/64)*s011*t001*t111^2-(1/16)*r*t010*t111^2-(1/32)*s001*t010*t111^2-(1/64)*s010*t010*t111^2+(1/64)*s011*t010*t111^2-(3/8)*r*t011*t111^2-(1/16)*s001*t011*t111^2+(3/64)*s010*t011*t111^2+(1/64)*s011*t011*t111^2+(3/32)*s100*t100*t111^2-(3/32)*s111*t100*t111^2+(1/64)*t011*t100*t111^2-(1/16)*r*t101*t111^2-(1/32)*s001*t101*t111^2-(1/64)*s010*t101*t111^2+(1/64)*s011*t101*t111^2-(1/16)*r*t110*t111^2-(1/32)*s001*t110*t111^2-(1/64)*s010*t110*t111^2+(1/64)*s011*t110*t111^2+(1/16)*r*t111^3+(1/32)*s001*t111^3+(1/64)*s010*t111^3-(1/64)*s011*t111^3,
 -54*r^3*s001-27*r^2*s001^2+(3/2)*r*s001^3+(3/4)*s001^4+27*r^2*s001*s010+9*r*s001^2*s010-(1/4)*s001^3*s010-(9/2)*r*s001*s010^2-(3/4)*s001^2*s010^2+(1/4)*s001*s010^3+54*r^3*s011-(45/2)*r*s001^2*s011-(5/2)*s001^3*s011-27*r^2*s010*s011+(15/4)*s001^2*s010*s011+(9/2)*r*s010^2*s011-(1/4)*s010^3*s011+27*r^2*s011^2+(45/2)*r*s001*s011^2-9*r*s010*s011^2-(15/4)*s001*s010*s011^2+(3/4)*s010^2*s011^2-(3/2)*r*s011^3+(5/2)*s001*s011^3+(1/4)*s010*s011^3-(3/4)*s011^4-6*r^2*s100^2+(21/2)*r*s001*s100^2-(1/4)*s001^2*s100^2+2*r*s010*s100^2-(11/4)*s001*s010*s100^2+(1/2)*s010^2*s100^2-(13/2)*r*s011*s100^2-s001*s011*s100^2+(3/4)*s010*s011*s100^2+(5/4)*s011^2*s100^2-(1/2)*s100^4-18*r^2*s100*s101+19*r*s001*s100*s101-2*r*s010*s100*s101-(13/2)*s001*s010*s100*s101-(1/2)*s010^2*s100*s101+9*r*s011*s100*s101+11*s001*s011*s100*s101-(7/2)*s010*s011*s100*s101-s011^2*s100*s101-6*r^2*s101^2+(21/2)*r*s001*s101^2-(1/4)*s001^2*s101^2+2*r*s010*s101^2-(11/4)*s001*s010*s101^2+(1/2)*s010^2*s101^2-(13/2)*r*s011*s101^2-s001*s011*s101^2+(3/4)*s010*s011*s101^2+(5/4)*s011^2*s101^2+s100^2*s101^2-(1/2)*s101^4-12*r^2*s100*s110-3*r*s001*s100*s110+(7/2)*s001^2*s100*s110+4*r*s010*s100*s110-(3/2)*s001*s010*s100*s110+s010^2*s100*s110+11*r*s011*s100*s110-2*s001*s011*s100*s110-(5/2)*s010*s011*s100*s110-(3/2)*s011^2*s100*s110-6*r^2*s101*s110-r*s001*s101*s110+3*s001^2*s101*s110+10*r*s010*s101*s110-(1/2)*s001*s010*s101*s110+(5/2)*s010^2*s101*s110-11*r*s011*s101*s110-15*s001*s011*s101*s110+(5/2)*s010*s011*s101*s110+2*s011^2*s101*s110-6*r^2*s110^2+(21/2)*r*s001*s110^2-(1/4)*s001^2*s110^2+2*r*s010*s110^2-(11/4)*s001*s010*s110^2+(1/2)*s010^2*s110^2-(13/2)*r*s011*s110^2-s001*s011*s110^2+(3/4)*s010*s011*s110^2+(5/4)*s011^2*s110^2+s100^2*s110^2+s101^2*s110^2-(1/2)*s110^4-6*r^2*s100*s111-r*s001*s100*s111+3*s001^2*s100*s111+10*r*s010*s100*s111-(1/2)*s001*s010*s100*s111+(5/2)*s010^2*s100*s111-11*r*s011*s100*s111-15*s001*s011*s100*s111+(5/2)*s010*s011*s100*s111+2*s011^2*s100*s111-12*r^2*s101*s111-3*r*s001*s101*s111+(7/2)*s001^2*s101*s111+4*r*s010*s101*s111-(3/2)*s001*s010*s101*s111+s010^2*s101*s111+11*r*s011*s101*s111-2*s001*s011*s101*s111-(5/2)*s010*s011*s101*s111-(3/2)*s011^2*s101*s111-18*r^2*s110*s111+19*r*s001*s110*s111-2*r*s010*s110*s111-(13/2)*s001*s010*s110*s111-(1/2)*s010^2*s110*s111+9*r*s011*s110*s111+11*s001*s011*s110*s111-(7/2)*s010*s011*s110*s111-s011^2*s110*s111-4*s100*s101*s110*s111-6*r^2*s111^2+(21/2)*r*s001*s111^2-(1/4)*s001^2*s111^2+2*r*s010*s111^2-(11/4)*s001*s010*s111^2+(1/2)*s010^2*s111^2-(13/2)*r*s011*s111^2-s001*s011*s111^2+(3/4)*s010*s011*s111^2+(5/4)*s011^2*s111^2+s100^2*s111^2+s101^2*s111^2+s110^2*s111^2-(1/2)*s111^4+3*r^2*s100*t001-7*r*s001*s100*t001-(1/4)*s001^2*s100*t001-3*r*s010*s100*t001+(3/2)*s001*s010*s100*t001-(1/4)*s010^2*s100*t001-7*r*s011*s100*t001+(3/2)*s001*s011*s100*t001+(3/2)*s010*s011*s100*t001-(1/4)*s011^2*s100*t001+(1/4)*s100^3*t001+21*r^2*s101*t001-r*s001*s101*t001-(7/4)*s001^2*s101*t001-9*r*s010*s101*t001+(1/2)*s001*s010*s101*t001+(1/4)*s010^2*s101*t001-r*s011*s101*t001+(13/2)*s001*s011*s101*t001+(1/2)*s010*s011*s101*t001-(7/4)*s011^2*s101*t001+(1/4)*s100^2*s101*t001-(1/4)*s100*s101^2*t001-(1/4)*s101^3*t001+3*r^2*s110*t001-7*r*s001*s110*t001-(1/4)*s001^2*s110*t001-3*r*s010*s110*t001+(3/2)*s001*s010*s110*t001-(1/4)*s010^2*s110*t001-7*r*s011*s110*t001+(3/2)*s001*s011*s110*t001+(3/2)*s010*s011*s110*t001-(1/4)*s011^2*s110*t001-(5/4)*s100^2*s110*t001+(1/2)*s100*s101*s110*t001-(1/4)*s101^2*s110*t001-(5/4)*s100*s110^2*t001+(1/4)*s101*s110^2*t001+(1/4)*s110^3*t001+21*r^2*s111*t001-r*s001*s111*t001-(7/4)*s001^2*s111*t001-9*r*s010*s111*t001+(1/2)*s001*s010*s111*t001+(1/4)*s010^2*s111*t001-r*s011*s111*t001+(13/2)*s001*s011*s111*t001+(1/2)*s010*s011*s111*t001-(7/4)*s011^2*s111*t001+(1/4)*s100^2*s111*t001+(3/2)*s100*s101*s111*t001-(3/4)*s101^2*s111*t001+(1/2)*s100*s110*s111*t001+(3/2)*s101*s110*s111*t001+(1/4)*s110^2*s111*t001-(1/4)*s100*s111^2*t001-(3/4)*s101*s111^2*t001-(1/4)*s110*s111^2*t001-(1/4)*s111^3*t001+(7/8)*r*s001*t001^2+(3/16)*s001^2*t001^2+r*s010*t001^2-(1/16)*s001*s010*t001^2-(7/8)*r*s011*t001^2-(1/2)*s001*s011*t001^2+(1/16)*s010*s011*t001^2-(3/16)*s011^2*t001^2+(1/8)*s100^2*t001^2-(1/8)*s101^2*t001^2+(3/4)*s100*s110*t001^2+(1/8)*s110^2*t001^2-(3/4)*s101*s111*t001^2-(1/8)*s111^2*t001^2-(1/16)*s100*t001^3-(1/16)*s101*t001^3-(1/16)*s110*t001^3-(1/16)*s111*t001^3+3*r^2*s100*t010+r*s001*s100*t010-(1/4)*s001^2*s100*t010+(3/2)*r*s010*s100*t010+(3/4)*s001*s010*s100*t010-(1/2)*r*s011*s100*t010-(1/4)*s001*s011*s100*t010+3*r^2*s101*t010+r*s001*s101*t010-(1/4)*s001^2*s101*t010+(3/2)*r*s010*s101*t010+(3/4)*s001*s010*s101*t010-(1/2)*r*s011*s101*t010-(1/4)*s001*s011*s101*t010-(3/2)*r*s010*s110*t010+(1/4)*s001*s010*s110*t010-(3/4)*s010^2*s110*t010-(3/2)*r*s011*s110*t010+(1/4)*s001*s011*s110*t010-(1/2)*s010*s011*s110*t010+(1/4)*s011^2*s110*t010-(3/2)*r*s010*s111*t010+(1/4)*s001*s010*s111*t010-(3/4)*s010^2*s111*t010-(3/2)*r*s011*s111*t010+(1/4)*s001*s011*s111*t010-(1/2)*s010*s011*s111*t010+(1/4)*s011^2*s111*t010+(3/2)*r^2*t001*t010-(1/4)*r*s001*t001*t010+(3/4)*r*s010*t001*t010+(1/2)*r*s011*t001*t010-(1/8)*s001*s011*t001*t010+(3/8)*s010*s011*t001*t010-(1/8)*s011^2*t001*t010+(9/2)*r^2*t010^2-(13/8)*r*s001*t010^2-(3/16)*s001^2*t010^2-(7/4)*r*s010*t010^2+(1/16)*s001*s010*t010^2+(19/8)*r*s011*t010^2+(5/8)*s001*s011*t010^2+(1/16)*s010*s011*t010^2-(3/16)*s011^2*t010^2+(1/8)*s100^2*t010^2-(1/4)*s100*s101*t010^2+(1/8)*s101^2*t010^2-(1/8)*s110^2*t010^2+(1/4)*s110*s111*t010^2-(1/8)*s111^2*t010^2-(1/16)*s100*t001*t010^2+(1/16)*s101*t001*t010^2+(1/16)*s110*t001*t010^2-(1/16)*s111*t001*t010^2-3*r^2*s100*t011+(1/2)*r*s001*s100*t011-(3/2)*r*s010*s100*t011-r*s011*s100*t011+(1/4)*s001*s011*s100*t011-(3/4)*s010*s011*s100*t011+(1/4)*s011^2*s100*t011+(3/2)*r*s001*s101*t011-(1/4)*s001^2*s101*t011+(3/2)*r*s010*s101*t011+(1/2)*s001*s010*s101*t011+(3/4)*s010^2*s101*t011-(1/4)*s001*s011*s101*t011-(1/4)*s010*s011*s101*t011+(3/2)*r*s001*s110*t011-(1/4)*s001^2*s110*t011+(3/2)*r*s010*s110*t011+(1/2)*s001*s010*s110*t011+(3/4)*s010^2*s110*t011-(1/4)*s001*s011*s110*t011-(1/4)*s010*s011*s110*t011-3*r^2*s111*t011+(1/2)*r*s001*s111*t011-(3/2)*r*s010*s111*t011-r*s011*s111*t011+(1/4)*s001*s011*s111*t011-(3/4)*s010*s011*s111*t011+(1/4)*s011^2*s111*t011-(3/2)*r^2*t001*t011-(1/2)*r*s001*t001*t011+(1/8)*s001^2*t001*t011-(3/4)*r*s010*t001*t011-(3/8)*s001*s010*t001*t011+(1/4)*r*s011*t001*t011+(1/8)*s001*s011*t001*t011+4*r*s001*t010*t011-s001*s010*t010*t011+4*r*s011*t010*t011-s010*s011*t010*t011+(1/2)*s100*s110*t010*t011-(1/2)*s101*s110*t010*t011+(1/2)*s110^2*t010*t011-(1/2)*s110*s111*t010*t011-(1/8)*s100*t001*t010*t011+(1/8)*s101*t001*t010*t011-(3/8)*s110*t001*t010*t011+(1/8)*s111*t001*t010*t011+(1/16)*t001^2*t010*t011-(9/2)*r^2*t011^2-(19/8)*r*s001*t011^2+(3/16)*s001^2*t011^2+(7/4)*r*s010*t011^2+(15/16)*s001*s010*t011^2-(3/8)*r*s011*t011^2-(5/8)*s001*s011*t011^2-(1/16)*s010*s011*t011^2+(3/16)*s011^2*t011^2+(1/8)*s100^2*t011^2-(1/8)*s101^2*t011^2+(1/4)*s101*s110*t011^2-(1/8)*s110^2*t011^2-(1/4)*s100*s111*t011^2+(1/8)*s111^2*t011^2-(1/16)*s100*t001*t011^2-(1/16)*s101*t001*t011^2+(1/16)*s110*t001*t011^2+(1/16)*s111*t001*t011^2+(27/2)*r^2*s001*t100+(9/2)*r*s001^2*t100-(1/8)*s001^3*t100-(9/2)*r*s001*s010*t100-(3/4)*s001^2*s010*t100+(3/8)*s001*s010^2*t100-(27/2)*r^2*s011*t100+(15/8)*s001^2*s011*t100+(9/2)*r*s010*s011*t100-(3/8)*s010^2*s011*t100-(9/2)*r*s011^2*t100-(15/8)*s001*s011^2*t100+(3/4)*s010*s011^2*t100+(1/8)*s011^3*t100+(1/8)*s001*s100^2*t100-(1/8)*s011*s100^2*t100-7*r*s100*s101*t100-(9/4)*s001*s100*s101*t100+(1/2)*s010*s100*s101*t100-(3/4)*s011*s100*s101*t100+(1/8)*s001*s101^2*t100-(1/8)*s011*s101^2*t100-(7/4)*s001*s100*s110*t100+(7/4)*s011*s100*s110*t100+7*r*s101*s110*t100+(3/4)*s001*s101*s110*t100-(1/2)*s010*s101*s110*t100+(9/4)*s011*s101*s110*t100+(1/8)*s001*s110^2*t100-(1/8)*s011*s110^2*t100+7*r*s100*s111*t100+(3/4)*s001*s100*s111*t100-(1/2)*s010*s100*s111*t100+(9/4)*s011*s100*s111*t100-(7/4)*s001*s101*s111*t100+(7/4)*s011*s101*s111*t100-7*r*s110*s111*t100-(9/4)*s001*s110*s111*t100+(1/2)*s010*s110*s111*t100-(3/4)*s011*s110*s111*t100+(1/8)*s001*s111^2*t100-(1/8)*s011*s111^2*t100+4*r*s100*t001*t100-(1/2)*s010*s100*t001*t100+r*s101*t001*t100-(1/2)*s001*s101*t001*t100-(1/2)*s011*s101*t001*t100+4*r*s110*t001*t100-(1/2)*s010*s110*t001*t100+r*s111*t001*t100-(1/2)*s001*s111*t001*t100-(1/2)*s011*s111*t001*t100-(1/2)*r*t001^2*t100-(1/32)*s001*t001^2*t100+(1/32)*s011*t001^2*t100-(1/4)*r*s100*t010*t100-(1/8)*s001*s100*t010*t100-(1/4)*r*s101*t010*t100-(1/8)*s001*s101*t010*t100-(3/4)*r*s110*t010*t100+(1/8)*s001*s110*t010*t100-(1/4)*s010*s110*t010*t100+(1/4)*s011*s110*t010*t100-(3/4)*r*s111*t010*t100+(1/8)*s001*s111*t010*t100-(1/4)*s010*s111*t010*t100+(1/4)*s011*s111*t010*t100-(1/8)*r*t001*t010*t100-(1/16)*s011*t001*t010*t100+(1/8)*r*t010^2*t100+(1/32)*s001*t010^2*t100+(1/32)*s011*t010^2*t100+(1/4)*r*s100*t011*t100+(1/8)*s011*s100*t011*t100+(3/4)*r*s101*t011*t100-(1/4)*s001*s101*t011*t100+(1/4)*s010*s101*t011*t100-(1/8)*s011*s101*t011*t100+(3/4)*r*s110*t011*t100-(1/4)*s001*s110*t011*t100+(1/4)*s010*s110*t011*t100-(1/8)*s011*s110*t011*t100+(1/4)*r*s111*t011*t100+(1/8)*s011*s111*t011*t100+(1/8)*r*t001*t011*t100+(1/16)*s001*t001*t011*t100-(5/2)*r*t010*t011*t100+(1/4)*s010*t010*t011*t100+(7/8)*r*t011^2*t100-(1/32)*s001*t011^2*t100-(1/32)*s011*t011^2*t100-(9/8)*r*s001*t100^2-(3/16)*s001^2*t100^2+(3/16)*s001*s010*t100^2+(9/8)*r*s011*t100^2-(3/16)*s010*s011*t100^2+(3/16)*s011^2*t100^2-(1/8)*s100^2*t100^2+(3/8)*s100*s101*t100^2-(1/8)*s101^2*t100^2-(1/4)*s100*s110*t100^2-(7/8)*s101*s110*t100^2-(1/8)*s110^2*t100^2-(7/8)*s100*s111*t100^2-(1/4)*s101*s111*t100^2+(3/8)*s110*s111*t100^2-(1/8)*s111^2*t100^2+(1/16)*s100*t001*t100^2+(3/16)*s101*t001*t100^2+(1/16)*s110*t001*t100^2+(3/16)*s111*t001*t100^2+(1/16)*s110*t010*t100^2+(1/16)*s111*t010*t100^2-(1/16)*s101*t011*t100^2-(1/16)*s110*t011*t100^2+(1/32)*s001*t100^3-(1/32)*s011*t100^3+21*r^2*s100*t101-r*s001*s100*t101-(7/4)*s001^2*s100*t101-9*r*s010*s100*t101+(1/2)*s001*s010*s100*t101+(1/4)*s010^2*s100*t101-r*s011*s100*t101+(13/2)*s001*s011*s100*t101+(1/2)*s010*s011*s100*t101-(7/4)*s011^2*s100*t101-(1/4)*s100^3*t101+3*r^2*s101*t101-7*r*s001*s101*t101-(1/4)*s001^2*s101*t101-3*r*s010*s101*t101+(3/2)*s001*s010*s101*t101-(1/4)*s010^2*s101*t101-7*r*s011*s101*t101+(3/2)*s001*s011*s101*t101+(3/2)*s010*s011*s101*t101-(1/4)*s011^2*s101*t101-(1/4)*s100^2*s101*t101+(1/4)*s100*s101^2*t101+(1/4)*s101^3*t101+21*r^2*s110*t101-r*s001*s110*t101-(7/4)*s001^2*s110*t101-9*r*s010*s110*t101+(1/2)*s001*s010*s110*t101+(1/4)*s010^2*s110*t101-r*s011*s110*t101+(13/2)*s001*s011*s110*t101+(1/2)*s010*s011*s110*t101-(7/4)*s011^2*s110*t101-(3/4)*s100^2*s110*t101+(3/2)*s100*s101*s110*t101+(1/4)*s101^2*s110*t101-(3/4)*s100*s110^2*t101-(1/4)*s101*s110^2*t101-(1/4)*s110^3*t101+3*r^2*s111*t101-7*r*s001*s111*t101-(1/4)*s001^2*s111*t101-3*r*s010*s111*t101+(3/2)*s001*s010*s111*t101-(1/4)*s010^2*s111*t101-7*r*s011*s111*t101+(3/2)*s001*s011*s111*t101+(3/2)*s010*s011*s111*t101-(1/4)*s011^2*s111*t101-(1/4)*s100^2*s111*t101+(1/2)*s100*s101*s111*t101-(5/4)*s101^2*s111*t101+(3/2)*s100*s110*s111*t101+(1/2)*s101*s110*s111*t101-(1/4)*s110^2*s111*t101+(1/4)*s100*s111^2*t101-(5/4)*s101*s111^2*t101+(1/4)*s110*s111^2*t101+(1/4)*s111^3*t101+(7/4)*r*s001*t001*t101+(3/8)*s001^2*t001*t101+2*r*s010*t001*t101-(1/8)*s001*s010*t001*t101-(7/4)*r*s011*t001*t101-s001*s011*t001*t101+(1/8)*s010*s011*t001*t101-(3/8)*s011^2*t001*t101+(1/16)*s100*t001^2*t101+(1/16)*s101*t001^2*t101+(1/16)*s110*t001^2*t101+(1/16)*s111*t001^2*t101+(3/2)*r^2*t010*t101-(1/4)*r*s001*t010*t101+(3/4)*r*s010*t010*t101+(1/2)*r*s011*t010*t101-(1/8)*s001*s011*t010*t101+(3/8)*s010*s011*t010*t101-(1/8)*s011^2*t010*t101+(1/16)*s100*t010^2*t101-(1/16)*s101*t010^2*t101-(1/16)*s110*t010^2*t101+(1/16)*s111*t010^2*t101-(3/2)*r^2*t011*t101-(1/2)*r*s001*t011*t101+(1/8)*s001^2*t011*t101-(3/4)*r*s010*t011*t101-(3/8)*s001*s010*t011*t101+(1/4)*r*s011*t011*t101+(1/8)*s001*s011*t011*t101+(1/4)*s110*t010*t011*t101-(1/16)*t001*t010*t011*t101+(1/16)*s100*t011^2*t101+(1/16)*s101*t011^2*t101-(1/16)*s110*t011^2*t101-(1/16)*s111*t011^2*t101+r*s100*t100*t101-(1/2)*s001*s100*t100*t101-(1/2)*s011*s100*t100*t101+4*r*s101*t100*t101-(1/2)*s010*s101*t100*t101+r*s110*t100*t101-(1/2)*s001*s110*t100*t101-(1/2)*s011*s110*t100*t101+4*r*s111*t100*t101-(1/2)*s010*s111*t100*t101-r*t001*t100*t101-(1/16)*s001*t001*t100*t101+(1/16)*s011*t001*t100*t101-(1/8)*r*t010*t100*t101-(1/16)*s011*t010*t100*t101+(1/8)*r*t011*t100*t101+(1/16)*s001*t011*t100*t101+(3/16)*s100*t100^2*t101+(1/16)*s101*t100^2*t101+(3/16)*s110*t100^2*t101+(1/16)*s111*t100^2*t101+(7/8)*r*s001*t101^2+(3/16)*s001^2*t101^2+r*s010*t101^2-(1/16)*s001*s010*t101^2-(7/8)*r*s011*t101^2-(1/2)*s001*s011*t101^2+(1/16)*s010*s011*t101^2-(3/16)*s011^2*t101^2-(1/8)*s100^2*t101^2+(1/8)*s101^2*t101^2-(3/4)*s100*s110*t101^2-(1/8)*s110^2*t101^2+(3/4)*s101*s111*t101^2+(1/8)*s111^2*t101^2+(1/16)*s100*t001*t101^2+(1/16)*s101*t001*t101^2+(1/16)*s110*t001*t101^2+(1/16)*s111*t001*t101^2-(1/2)*r*t100*t101^2-(1/32)*s001*t100*t101^2+(1/32)*s011*t100*t101^2-(1/16)*s100*t101^3-(1/16)*s101*t101^3-(1/16)*s110*t101^3-(1/16)*s111*t101^3-(3/2)*r*s010*s100*t110+(1/4)*s001*s010*s100*t110-(3/4)*s010^2*s100*t110-(3/2)*r*s011*s100*t110+(1/4)*s001*s011*s100*t110-(1/2)*s010*s011*s100*t110+(1/4)*s011^2*s100*t110-(3/2)*r*s010*s101*t110+(1/4)*s001*s010*s101*t110-(3/4)*s010^2*s101*t110-(3/2)*r*s011*s101*t110+(1/4)*s001*s011*s101*t110-(1/2)*s010*s011*s101*t110+(1/4)*s011^2*s101*t110+3*r^2*s110*t110+r*s001*s110*t110-(1/4)*s001^2*s110*t110+(3/2)*r*s010*s110*t110+(3/4)*s001*s010*s110*t110-(1/2)*r*s011*s110*t110-(1/4)*s001*s011*s110*t110+3*r^2*s111*t110+r*s001*s111*t110-(1/4)*s001^2*s111*t110+(3/2)*r*s010*s111*t110+(3/4)*s001*s010*s111*t110-(1/2)*r*s011*s111*t110-(1/4)*s001*s011*s111*t110+(3/2)*r^2*t001*t110-(1/4)*r*s001*t001*t110+(3/4)*r*s010*t001*t110+(1/2)*r*s011*t001*t110-(1/8)*s001*s011*t001*t110+(3/8)*s010*s011*t001*t110-(1/8)*s011^2*t001*t110-(15/2)*r^2*t010*t110-(11/4)*r*s001*t010*t110+4*r*s010*t010*t110+(3/8)*s001*s010*t010*t110-(1/8)*s010^2*t010*t110-(3/4)*r*s011*t010*t110-s001*s011*t010*t110+(11/8)*s010*s011*t010*t110+s011^2*t010*t110+4*r*s001*t011*t110-s001*s010*t011*t110+4*r*s011*t011*t110-s010*s011*t011*t110-(1/2)*s100*s101*t011*t110+(1/2)*s101^2*t011*t110-(1/2)*s101*s110*t011*t110+(1/2)*s101*s111*t011*t110+(1/4)*s101*t001*t011*t110-(3/4)*r*s100*t100*t110+(1/8)*s001*s100*t100*t110-(1/4)*s010*s100*t100*t110+(1/4)*s011*s100*t100*t110-(3/4)*r*s101*t100*t110+(1/8)*s001*s101*t100*t110-(1/4)*s010*s101*t100*t110+(1/4)*s011*s101*t100*t110-(1/4)*r*s110*t100*t110-(1/8)*s001*s110*t100*t110-(1/4)*r*s111*t100*t110-(1/8)*s001*s111*t100*t110-(1/8)*r*t001*t100*t110-(1/16)*s011*t001*t100*t110+2*r*t010*t100*t110+(3/16)*s001*t010*t100*t110-(1/8)*s010*t010*t100*t110-(5/16)*s011*t010*t100*t110-(5/2)*r*t011*t100*t110+(1/4)*s010*t011*t100*t110+(1/16)*s100*t100^2*t110+(1/16)*s101*t100^2*t110-(1/32)*t010*t100^2*t110+(3/2)*r^2*t101*t110-(1/4)*r*s001*t101*t110+(3/4)*r*s010*t101*t110+(1/2)*r*s011*t101*t110-(1/8)*s001*s011*t101*t110+(3/8)*s010*s011*t101*t110-(1/8)*s011^2*t101*t110+(1/8)*s100*t011*t101*t110-(3/8)*s101*t011*t101*t110+(1/8)*s110*t011*t101*t110-(1/8)*s111*t011*t101*t110-(1/16)*t001*t011*t101*t110-(1/8)*r*t100*t101*t110-(1/16)*s011*t100*t101*t110+(1/16)*t011*t101^2*t110+(9/2)*r^2*t110^2-(13/8)*r*s001*t110^2-(3/16)*s001^2*t110^2-(7/4)*r*s010*t110^2+(1/16)*s001*s010*t110^2+(19/8)*r*s011*t110^2+(5/8)*s001*s011*t110^2+(1/16)*s010*s011*t110^2-(3/16)*s011^2*t110^2-(1/8)*s100^2*t110^2+(1/4)*s100*s101*t110^2-(1/8)*s101^2*t110^2+(1/8)*s110^2*t110^2-(1/4)*s110*s111*t110^2+(1/8)*s111^2*t110^2+(1/16)*s100*t001*t110^2-(1/16)*s101*t001*t110^2-(1/16)*s110*t001*t110^2+(1/16)*s111*t001*t110^2+(1/8)*r*t100*t110^2+(1/32)*s001*t100*t110^2+(1/32)*s011*t100*t110^2-(1/16)*s100*t101*t110^2+(1/16)*s101*t101*t110^2+(1/16)*s110*t101*t110^2-(1/16)*s111*t101*t110^2+(3/2)*r*s001*s100*t111-(1/4)*s001^2*s100*t111+(3/2)*r*s010*s100*t111+(1/2)*s001*s010*s100*t111+(3/4)*s010^2*s100*t111-(1/4)*s001*s011*s100*t111-(1/4)*s010*s011*s100*t111-3*r^2*s101*t111+(1/2)*r*s001*s101*t111-(3/2)*r*s010*s101*t111-r*s011*s101*t111+(1/4)*s001*s011*s101*t111-(3/4)*s010*s011*s101*t111+(1/4)*s011^2*s101*t111-3*r^2*s110*t111+(1/2)*r*s001*s110*t111-(3/2)*r*s010*s110*t111-r*s011*s110*t111+(1/4)*s001*s011*s110*t111-(3/4)*s010*s011*s110*t111+(1/4)*s011^2*s110*t111+(3/2)*r*s001*s111*t111-(1/4)*s001^2*s111*t111+(3/2)*r*s010*s111*t111+(1/2)*s001*s010*s111*t111+(3/4)*s010^2*s111*t111-(1/4)*s001*s011*s111*t111-(1/4)*s010*s011*s111*t111-(3/2)*r^2*t001*t111-(1/2)*r*s001*t001*t111+(1/8)*s001^2*t001*t111-(3/4)*r*s010*t001*t111-(3/8)*s001*s010*t001*t111+(1/4)*r*s011*t001*t111+(1/8)*s001*s011*t001*t111+4*r*s001*t010*t111-s001*s010*t010*t111+4*r*s011*t010*t111-s010*s011*t010*t111-(1/2)*s100*s111*t010*t111+(1/2)*s101*s111*t010*t111-(1/2)*s110*s111*t010*t111+(1/2)*s111^2*t010*t111+(1/4)*s111*t001*t010*t111+(15/2)*r^2*t011*t111+(3/4)*r*s001*t011*t111-s001^2*t011*t111-4*r*s010*t011*t111+(5/8)*s001*s010*t011*t111+(1/8)*s010^2*t011*t111-(5/4)*r*s011*t011*t111+s001*s011*t011*t111-(3/8)*s010*s011*t011*t111+(3/4)*r*s100*t100*t111-(1/4)*s001*s100*t100*t111+(1/4)*s010*s100*t100*t111-(1/8)*s011*s100*t100*t111+(1/4)*r*s101*t100*t111+(1/8)*s011*s101*t100*t111+(1/4)*r*s110*t100*t111+(1/8)*s011*s110*t100*t111+(3/4)*r*s111*t100*t111-(1/4)*s001*s111*t100*t111+(1/4)*s010*s111*t100*t111-(1/8)*s011*s111*t100*t111+(1/8)*r*t001*t100*t111+(1/16)*s001*t001*t100*t111-(5/2)*r*t010*t100*t111+(1/4)*s010*t010*t100*t111+(5/16)*s001*t011*t100*t111+(1/8)*s010*t011*t100*t111-(3/16)*s011*t011*t100*t111-(1/16)*s100*t100^2*t111-(1/16)*s111*t100^2*t111+(1/32)*t011*t100^2*t111-(3/2)*r^2*t101*t111-(1/2)*r*s001*t101*t111+(1/8)*s001^2*t101*t111-(3/4)*r*s010*t101*t111-(3/8)*s001*s010*t101*t111+(1/4)*r*s011*t101*t111+(1/8)*s001*s011*t101*t111+(1/8)*s100*t010*t101*t111-(1/8)*s101*t010*t101*t111+(1/8)*s110*t010*t101*t111-(3/8)*s111*t010*t101*t111-(1/16)*t001*t010*t101*t111+(1/8)*r*t100*t101*t111+(1/16)*s001*t100*t101*t111+(1/16)*t010*t101^2*t111+4*r*s001*t110*t111-s001*s010*t110*t111+4*r*s011*t110*t111-s010*s011*t110*t111+(1/2)*s100^2*t110*t111-(1/2)*s100*s101*t110*t111+(1/2)*s100*s110*t110*t111-(1/2)*s100*s111*t110*t111-(3/8)*s100*t001*t110*t111+(1/8)*s101*t001*t110*t111-(1/8)*s110*t001*t110*t111+(1/8)*s111*t001*t110*t111+(1/16)*t001^2*t110*t111-(5/2)*r*t100*t110*t111+(1/4)*s010*t100*t110*t111+(1/4)*s100*t101*t110*t111-(1/16)*t001*t101*t110*t111-(9/2)*r^2*t111^2-(19/8)*r*s001*t111^2+(3/16)*s001^2*t111^2+(7/4)*r*s010*t111^2+(15/16)*s001*s010*t111^2-(3/8)*r*s011*t111^2-(5/8)*s001*s011*t111^2-(1/16)*s010*s011*t111^2+(3/16)*s011^2*t111^2-(1/8)*s100^2*t111^2+(1/8)*s101^2*t111^2-(1/4)*s101*s110*t111^2+(1/8)*s110^2*t111^2+(1/4)*s100*s111*t111^2-(1/8)*s111^2*t111^2+(1/16)*s100*t001*t111^2+(1/16)*s101*t001*t111^2-(1/16)*s110*t001*t111^2-(1/16)*s111*t001*t111^2+(7/8)*r*t100*t111^2-(1/32)*s001*t100*t111^2-(1/32)*s011*t100*t111^2-(1/16)*s100*t101*t111^2-(1/16)*s101*t101*t111^2+(1/16)*s110*t101*t111^2+(1/16)*s111*t101*t111^2,
 2*s001^3*s010-2*s001*s010^3+2*s001^2*s010*s100+2*s010^3*s100-8*r*s001*s011*s100-2*s001*s010*s100^2-2*s010*s100^3+2*s001^2*s011*s101-2*s010^2*s011*s101+2*s011*s100^2*s101+8*r*s001*s100*s110-2*s001^2*s101*s110+2*s010^2*s101*s110-2*s100^2*s101*s110-2*s001^3*s111-2*s001*s010^2*s111+8*r*s010*s011*s111-2*s001^2*s100*s111+2*s010^2*s100*s111+2*s001*s100^2*s111+2*s100^3*s111-8*r*s010*s110*s111+2*s001*s010*s111^2-2*s010*s100*s111^2-2*s011*s101*s111^2+2*s101*s110*s111^2+2*s001*s111^3-2*s100*s111^3+(1/2)*s001*s010*t001^2-(1/2)*s100*s111*t001^2+9*r^2*s010*t010+(1/4)*s001^2*s010*t010-(1/4)*s010^3*t010-3*r*s001*s011*t010-(3/4)*s010*s011^2*t010-(1/2)*s001*s010*s100*t010+3*r*s011*s100*t010+(1/4)*s010*s100^2*t010+3*r*s010*s101*t010-(1/2)*s001*s011*s101*t010+(1/2)*s011*s100*s101*t010+(1/4)*s010*s101^2*t010+3*r*s001*s110*t010-(5/2)*s010*s011*s110*t010-3*r*s100*s110*t010+(1/2)*s001*s101*s110*t010-(1/2)*s100*s101*s110*t010-(3/4)*s010*s110^2*t010-9*r^2*s111*t010-(1/4)*s001^2*s111*t010+(3/4)*s010^2*s111*t010+(3/4)*s011^2*s111*t010+(1/2)*s001*s100*s111*t010-(1/4)*s100^2*s111*t010-3*r*s101*s111*t010-(1/4)*s101^2*s111*t010+(5/2)*s011*s110*s111*t010+(3/4)*s110^2*s111*t010-(3/4)*s010*s111^2*t010+(1/4)*s111^3*t010+(1/16)*s010*t001^2*t010+(3/16)*s111*t001^2*t010-(1/2)*s001*s010*t010^2+r*s011*t010^2+(1/2)*s010*s100*t010^2-r*s110*t010^2+(1/2)*s001*s111*t010^2-(1/2)*s100*s111*t010^2-(1/16)*s010*t010^3+(1/16)*s111*t010^3+(3/4)*s001*s010*t001*t011-(5/2)*r*s011*t001*t011+(1/4)*s010*s100*t001*t011-(3/4)*s011*s101*t001*t011+(5/2)*r*s110*t001*t011+(3/4)*s101*s110*t001*t011-(3/4)*s001*s111*t001*t011-(1/4)*s100*s111*t001*t011-(1/4)*s010*t001*t010*t011+(1/4)*s111*t001*t010*t011+(1/2)*s010*s100*t011^2-(1/2)*s001*s111*t011^2-(3/16)*s010*t010*t011^2-(1/16)*s111*t010*t011^2+(1/4)*s001*s010*t001*t100+(5/2)*r*s011*t001*t100-(1/4)*s010*s100*t001*t100+(3/4)*s011*s101*t001*t100-(5/2)*r*s110*t001*t100-(3/4)*s101*s110*t001*t100+(3/4)*s001*s111*t001*t100-(3/4)*s100*s111*t001*t100+(1/2)*s111*t001*t010*t100+(1/8)*s010*t010*t011*t100-(1/8)*s111*t010*t011*t100-(1/2)*s010*s100*t100^2+(1/2)*s001*s111*t100^2+(1/16)*s010*t010*t100^2+(3/16)*s111*t010*t100^2+9*r^2*s001*t101-(1/4)*s001^3*t101+(1/4)*s001*s010^2*t101-3*r*s010*s011*t101-(3/4)*s001*s011^2*t101-9*r^2*s100*t101+(3/4)*s001^2*s100*t101-(1/4)*s010^2*s100*t101+(3/4)*s011^2*s100*t101-(3/4)*s001*s100^2*t101+(1/4)*s100^3*t101+3*r*s001*s101*t101-(1/2)*s010*s011*s101*t101-3*r*s100*s101*t101+(1/4)*s001*s101^2*t101-(1/4)*s100*s101^2*t101+3*r*s010*s110*t101-(5/2)*s001*s011*s110*t101+(5/2)*s011*s100*s110*t101+(1/2)*s010*s101*s110*t101-(3/4)*s001*s110^2*t101+(3/4)*s100*s110^2*t101-(1/2)*s001*s010*s111*t101+3*r*s011*s111*t101+(1/2)*s010*s100*s111*t101+(1/2)*s011*s101*s111*t101-3*r*s110*s111*t101-(1/2)*s101*s110*s111*t101+(1/4)*s001*s111^2*t101-(1/4)*s100*s111^2*t101-(3/16)*s001*t001^2*t101-(1/16)*s100*t001^2*t101+2*s001*s100*t010*t101-2*s010*s111*t010*t101+(1/16)*s001*t010^2*t101-(1/16)*s100*t010^2*t101-(1/2)*s001*t001*t011*t101+(1/16)*t001*t010*t011*t101-(3/16)*s001*t011^2*t101-(1/16)*s100*t011^2*t101-(1/4)*s001*t001*t100*t101+(1/4)*s100*t001*t100*t101-(1/16)*t001*t010*t100*t101+(1/8)*s001*t011*t100*t101-(1/8)*s100*t011*t100*t101+(1/16)*s001*t100^2*t101+(3/16)*s100*t100^2*t101+(1/2)*s001*s010*t101^2-r*s011*t101^2-(1/2)*s010*s100*t101^2+r*s110*t101^2-(1/2)*s001*s111*t101^2+(1/2)*s100*s111*t101^2+(1/16)*s010*t010*t101^2-(1/16)*s111*t010*t101^2-(1/16)*s001*t101^3+(1/16)*s100*t101^3-(1/8)*s010*t001*t010*t110+(1/8)*s111*t001*t010*t110+(3/4)*s001*s010*t011*t110-(5/2)*r*s011*t011*t110-(3/4)*s010*s100*t011*t110-(3/4)*s011*s101*t011*t110+(5/2)*r*s110*t011*t110+(3/4)*s101*s110*t011*t110+(1/4)*s001*s111*t011*t110-(1/4)*s100*s111*t011*t110+(1/2)*s010*t010*t011*t110+(1/4)*s001*s010*t100*t110+(5/2)*r*s011*t100*t110+(3/4)*s010*s100*t100*t110+(3/4)*s011*s101*t100*t110-(5/2)*r*s110*t100*t110-(3/4)*s101*s110*t100*t110-(1/4)*s001*s111*t100*t110-(3/4)*s100*s111*t100*t110+(1/4)*s010*t010*t100*t110-(1/4)*s111*t010*t100*t110-(1/8)*s001*t001*t101*t110+(1/8)*s100*t001*t101*t110+(1/4)*s001*t011*t101*t110-(1/4)*s100*t011*t101*t110+(1/16)*t010*t011*t101*t110-(1/2)*s100*t100*t101*t110-(1/16)*t010*t100*t101*t110-(1/2)*s001*s010*t110^2+(1/2)*s100*s111*t110^2-(3/16)*s010*t010*t110^2-(1/16)*s111*t010*t110^2+(1/16)*s001*t101*t110^2+(3/16)*s100*t101*t110^2+2*r*s001^2*t111-2*r*s010^2*t111+2*r*s100^2*t111-2*s001*s100*s101*t111+2*s010*s101*s111*t111-2*r*s111^2*t111-(3/2)*r*s001*t010*t111+(1/4)*s010*s011*t010*t111+(3/2)*r*s100*t010*t111-(1/4)*s001*s101*t010*t111+(1/4)*s100*s101*t010*t111-(1/4)*s010*s110*t010*t111-(1/4)*s011*s111*t010*t111+(1/4)*s110*s111*t010*t111+(1/2)*r*t010^2*t111-(7/4)*r*t001*t011*t111-(1/8)*s101*t001*t011*t111+(7/4)*r*t001*t100*t111+(1/8)*s101*t001*t100*t111-(3/2)*r*s010*t101*t111+(1/4)*s001*s011*t101*t111-(1/4)*s011*s100*t101*t111-(1/4)*s010*s101*t101*t111-(1/4)*s001*s110*t101*t111+(1/4)*s100*s110*t101*t111+(3/2)*r*s111*t101*t111+(1/4)*s101*s111*t101*t111-(1/2)*r*t101^2*t111-(7/4)*r*t011*t110*t111-(1/8)*s101*t011*t110*t111+(7/4)*r*t100*t110*t111+(1/8)*s101*t100*t110*t111+(1/16)*s010*t010*t111^2-(1/16)*s111*t010*t111^2+(1/16)*s001*t101*t111^2-(1/16)*s100*t101*t111^2,
 -108*r^3*s010+11*r*s001^2*s010+3*r*s010^3+48*r^2*s001*s011-7*s001*s010^2*s011+3*r*s010*s011^2+26*r*s001*s010*s100-48*r^2*s011*s100-s010^2*s011*s100+11*r*s010*s100^2-54*r^2*s010*s101+(1/2)*s001^2*s010*s101+(1/2)*s010^3*s101+24*r*s001*s011*s101+(1/2)*s010*s011^2*s101+7*s001*s010*s100*s101-24*r*s011*s100*s101+(1/2)*s010*s100^2*s101-9*r*s010*s101^2-(1/2)*s010*s101^3-48*r^2*s001*s110-s001*s010^2*s110+26*r*s010*s011*s110+48*r^2*s100*s110-7*s010^2*s100*s110-24*r*s001*s101*s110+15*s010*s011*s101*s110+24*r*s100*s101*s110+3*r*s010*s110^2+(1/2)*s010*s101*s110^2+108*r^3*s111-11*r*s001^2*s111-9*r*s010^2*s111-2*s001*s010*s011*s111-3*r*s011^2*s111-26*r*s001*s100*s111+2*s010*s011*s100*s111-11*r*s100^2*s111+54*r^2*s101*s111-(1/2)*s001^2*s101*s111-(3/2)*s010^2*s101*s111-(1/2)*s011^2*s101*s111-7*s001*s100*s101*s111-(1/2)*s100^2*s101*s111+9*r*s101^2*s111+(1/2)*s101^3*s111+2*s001*s010*s110*s111-26*r*s011*s110*s111-2*s010*s100*s110*s111-15*s011*s101*s110*s111-3*r*s110^2*s111-(1/2)*s101*s110^2*s111+9*r*s010*s111^2+s001*s011*s111^2+7*s011*s100*s111^2+(3/2)*s010*s101*s111^2+7*s001*s110*s111^2+s100*s110*s111^2-3*r*s111^3-(1/2)*s101*s111^3+(1/4)*r*s010*t001^2+(1/2)*s001*s011*t001^2-(1/8)*s010*s101*t001^2-(1/2)*s100*s110*t001^2+(11/4)*r*s111*t001^2+(5/8)*s101*s111*t001^2+9*r*s001*s010*t010-24*r^2*s011*t010+(3/2)*s010^2*s011*t010-9*r*s010*s100*t010+(3/2)*s001*s010*s101*t010-12*r*s011*s101*t010-(3/2)*s010*s100*s101*t010+24*r^2*s110*t010-(3/2)*s010^2*s110*t010+12*r*s101*s110*t010-9*r*s001*s111*t010+9*s010*s011*s111*t010+9*r*s100*s111*t010-(3/2)*s001*s101*s111*t010+(3/2)*s100*s101*s111*t010-9*s010*s110*s111*t010+(3/2)*s011*s111^2*t010-(3/2)*s110*s111^2*t010-(1/4)*s011*t001^2*t010-(5/4)*r*s010*t010^2+(1/8)*s010*s101*t010^2+(5/4)*r*s111*t010^2-(1/8)*s101*s111*t010^2+(7/2)*r*s010*t001*t011+(1/2)*s001*s011*t001*t011+(1/2)*s011*s100*t001*t011+(1/4)*s010*s101*t001*t011-(1/2)*s001*s110*t001*t011-(1/2)*s100*s110*t001*t011-(7/2)*r*s111*t001*t011-(1/4)*s101*s111*t001*t011-(1/4)*s011*t001*t010*t011+(1/4)*s110*t001*t010*t011-(11/4)*r*s010*t011^2+(1/2)*s011*s100*t011^2-(5/8)*s010*s101*t011^2-(1/2)*s001*s110*t011^2-(1/4)*r*s111*t011^2+(1/8)*s101*s111*t011^2+(1/4)*s110*t010*t011^2+(1/2)*r*s010*t001*t100-(1/4)*s010*s101*t001*t100+(11/2)*r*s111*t001*t100+(5/4)*s101*s111*t001*t100+(1/4)*s011*t001*t010*t100-(1/4)*s110*t001*t010*t100-(5/2)*r*s010*t011*t100+(1/2)*s001*s011*t011*t100-(1/2)*s011*s100*t011*t100-(3/4)*s010*s101*t011*t100+(1/2)*s001*s110*t011*t100-(1/2)*s100*s110*t011*t100+(5/2)*r*s111*t011*t100+(3/4)*s101*s111*t011*t100-(1/2)*s110*t010*t011*t100+(1/4)*r*s010*t100^2-(1/2)*s001*s011*t100^2-(1/8)*s010*s101*t100^2+(1/2)*s100*s110*t100^2+(11/4)*r*s111*t100^2+(5/8)*s101*s111*t100^2+(1/4)*s110*t010*t100^2-54*r^3*t101+(11/2)*r*s001^2*t101+(9/2)*r*s010^2*t101-3*s001*s010*s011*t101+(19/2)*r*s011^2*t101+13*r*s001*s100*t101-s010*s011*s100*t101+(11/2)*r*s100^2*t101-27*r^2*s101*t101+(1/4)*s001^2*s101*t101+(3/4)*s010^2*s101*t101+(1/4)*s011^2*s101*t101+(7/2)*s001*s100*s101*t101+(1/4)*s100^2*s101*t101-(9/2)*r*s101^2*t101-(1/4)*s101^3*t101-s001*s010*s110*t101+13*r*s011*s110*t101-3*s010*s100*s110*t101-(1/2)*s011*s101*s110*t101+(19/2)*r*s110^2*t101+(1/4)*s101*s110^2*t101-9*r*s010*s111*t101-s001*s011*s111*t101-3*s011*s100*s111*t101-(3/2)*s010*s101*s111*t101-3*s001*s110*s111*t101-s100*s110*s111*t101+(9/2)*r*s111^2*t101+(3/4)*s101*s111^2*t101-(7/8)*r*t001^2*t101-(1/16)*s101*t001^2*t101+(9/2)*r*s001*t010*t101-(1/2)*s010*s011*t010*t101-(9/2)*r*s100*t010*t101+(3/4)*s001*s101*t010*t101-(3/4)*s100*s101*t010*t101+(1/2)*s010*s110*t010*t101+(1/2)*s011*s111*t010*t101-(1/2)*s110*s111*t010*t101-(5/8)*r*t010^2*t101+(1/16)*s101*t010^2*t101+(5/4)*r*t001*t011*t101+(3/8)*s101*t001*t011*t101-(7/8)*r*t011^2*t101-(1/16)*s101*t011^2*t101-(7/4)*r*t001*t100*t101-(1/8)*s101*t001*t100*t101-(7/4)*r*t011*t100*t101-(1/8)*s101*t011*t100*t101-(7/8)*r*t100^2*t101-(1/16)*s101*t100^2*t101+(9/4)*r*s010*t101^2+(1/4)*s001*s011*t101^2-(1/4)*s011*s100*t101^2+(3/8)*s010*s101*t101^2-(1/4)*s001*s110*t101^2+(1/4)*s100*s110*t101^2-(9/4)*r*s111*t101^2-(3/8)*s101*s111*t101^2-(1/8)*s011*t010*t101^2+(1/8)*s110*t010*t101^2+(3/8)*r*t101^3+(1/16)*s101*t101^3+(5/2)*r*s010*t001*t110+(1/2)*s001*s011*t001*t110-(1/2)*s011*s100*t001*t110+(3/4)*s010*s101*t001*t110+(1/2)*s001*s110*t001*t110-(1/2)*s100*s110*t001*t110-(5/2)*r*s111*t001*t110-(3/4)*s101*s111*t001*t110-(1/2)*s011*t001*t010*t110+(11/2)*r*s010*t011*t110+(5/4)*s010*s101*t011*t110+(1/2)*r*s111*t011*t110-(1/4)*s101*s111*t011*t110-(1/4)*s011*t010*t011*t110+(1/4)*s110*t010*t011*t110-(7/2)*r*s010*t100*t110+(1/2)*s001*s011*t100*t110+(1/2)*s011*s100*t100*t110-(1/4)*s010*s101*t100*t110-(1/2)*s001*s110*t100*t110-(1/2)*s100*s110*t100*t110+(7/2)*r*s111*t100*t110+(1/4)*s101*s111*t100*t110+(1/4)*s011*t010*t100*t110-(1/4)*s110*t010*t100*t110+(7/4)*r*t001*t101*t110+(1/8)*s101*t001*t101*t110+(7/4)*r*t011*t101*t110+(1/8)*s101*t011*t101*t110-(5/4)*r*t100*t101*t110-(3/8)*s101*t100*t101*t110-(11/4)*r*s010*t110^2-(1/2)*s011*s100*t110^2-(5/8)*s010*s101*t110^2+(1/2)*s001*s110*t110^2-(1/4)*r*s111*t110^2+(1/8)*s101*s111*t110^2-(1/4)*s011*t010*t110^2-(7/8)*r*t101*t110^2-(1/16)*s101*t101*t110^2-24*r^2*s001*t111+(5/2)*s001*s010^2*t111+7*r*s010*s011*t111+24*r^2*s100*t111-(5/2)*s010^2*s100*t111-12*r*s001*s101*t111+(5/2)*s010*s011*s101*t111+12*r*s100*s101*t111-7*r*s010*s110*t111-(5/2)*s010*s101*s110*t111+7*s001*s010*s111*t111-7*r*s011*s111*t111-7*s010*s100*s111*t111-(5/2)*s011*s101*s111*t111+7*r*s110*s111*t111+(5/2)*s101*s110*s111*t111+(5/2)*s001*s111^2*t111-(5/2)*s100*s111^2*t111-(1/4)*s001*t001^2*t111+12*r^2*t010*t111-(1/4)*s010^2*t010*t111+6*r*s101*t010*t111-(3/2)*s010*s111*t010*t111-(1/4)*s111^2*t010*t111-(1/2)*s001*t001*t011*t111-(1/4)*s001*t011^2*t111+(1/4)*s001*t001*t100*t111-(1/4)*s100*t001*t100*t111+(1/4)*s001*t011*t100*t111-(1/4)*s100*t011*t100*t111+(1/4)*s100*t100^2*t111-(1/2)*s001*s010*t101*t111+(11/2)*r*s011*t101*t111+(1/2)*s010*s100*t101*t111+(1/4)*s011*s101*t101*t111-(11/2)*r*s110*t101*t111-(1/4)*s101*s110*t101*t111+(1/2)*s001*s111*t101*t111-(1/2)*s100*s111*t101*t111-(1/4)*s010*t010*t101*t111+(1/4)*s111*t010*t101*t111-(3/8)*s001*t101^2*t111+(3/8)*s100*t101^2*t111-(1/16)*t010*t101^2*t111-(1/4)*s001*t001*t110*t111+(1/4)*s100*t001*t110*t111-(1/4)*s001*t011*t110*t111+(1/4)*s100*t011*t110*t111-(1/2)*s100*t100*t110*t111+(1/4)*s100*t110^2*t111+(3/4)*r*s010*t111^2+(1/8)*s010*s101*t111^2-(3/4)*r*s111*t111^2-(1/8)*s101*s111*t111^2-(13/8)*r*t101*t111^2+(1/16)*s101*t101*t111^2,
 -27*r^4-9*r^3*s001-(3/4)*r*s001^3+(3/16)*s001^4+9*r^3*s010+6*r^2*s001*s010-(3/4)*r*s001^2*s010+(1/4)*s001^3*s010-3*r^2*s010^2+(3/4)*r*s001*s010^2-(1/8)*s001^2*s010^2+(3/4)*r*s010^3-(1/4)*s001*s010^3-(1/16)*s010^4+9*r^3*s011-(19/4)*r*s001^2*s011-(1/4)*s001^3*s011+3*r^2*s010*s011+(1/2)*r*s001*s010*s011+(9/4)*r*s010^2*s011-(1/4)*s001*s010^2*s011-(1/2)*s010^3*s011+9*r^2*s011^2+(3/4)*r*s001*s011^2-(1/8)*s001^2*s011^2-(7/4)*r*s010*s011^2-(3/4)*s001*s010*s011^2+(1/8)*s010^2*s011^2-(5/4)*r*s011^3+(1/4)*s001*s011^3+(1/2)*s010*s011^3-(1/16)*s011^4-9*r^3*s100+(3/2)*r^2*s001*s100-2*r*s001^2*s100+6*r^2*s010*s100-2*r*s001*s010*s100+(7/8)*s001^2*s010*s100+(3/4)*r*s010^2*s100-(7/8)*s001*s010^2*s100-(1/4)*s010^3*s100+(3/2)*r^2*s011*s100-(1/2)*r*s001*s011*s100+(1/4)*s001^2*s011*s100+2*r*s010*s011*s100-(1/2)*s001*s010*s011*s100+(1/8)*s010^2*s011*s100+(9/2)*r*s011^2*s100-(1/2)*s001*s011^2*s100-(15/8)*s010*s011^2*s100+(1/4)*s011^3*s100-2*r*s001*s100^2-(3/8)*s001^2*s100^2-(3/4)*r*s010*s100^2+(7/8)*s001*s010*s100^2-(1/8)*s010^2*s100^2-r*s011*s100^2+(1/4)*s001*s011*s100^2-(9/8)*s010*s011*s100^2-(1/8)*s011^2*s100^2-(3/4)*r*s100^3+(1/4)*s010*s100^3-(1/4)*s011*s100^3+(3/16)*s100^4-(9/2)*r^3*s101+(9/4)*r^2*s001*s101-(21/8)*r*s001^2*s101+(1/16)*s001^3*s101+(15/4)*r^2*s010*s101-(11/4)*r*s001*s010*s101+(1/16)*s001^2*s010*s101-(7/8)*r*s010^2*s101+(25/16)*s001*s010^2*s101+(1/16)*s010^3*s101-(3/4)*r^2*s011*s101-(5/4)*r*s001*s011*s101-(9/16)*s001^2*s011*s101-(7/4)*r*s010*s011*s101+(1/8)*s001*s010*s011*s101+(29/16)*s010^2*s011*s101+(35/8)*r*s011^2*s101-(21/16)*s001*s011^2*s101-(7/16)*s010*s011^2*s101+(5/16)*s011^3*s101+(9/4)*r^2*s100*s101-(15/4)*r*s001*s100*s101+(5/16)*s001^2*s100*s101-(11/4)*r*s010*s100*s101-(1/8)*s001*s010*s100*s101+(25/16)*s010^2*s100*s101+(1/4)*r*s011*s100*s101+(27/8)*s001*s011*s100*s101+(7/8)*s010*s011*s100*s101+(9/16)*s011^2*s100*s101-(21/8)*r*s100^2*s101+(5/16)*s001*s100^2*s101+(1/16)*s010*s100^2*s101+(21/16)*s011*s100^2*s101+(1/16)*s100^3*s101+(69/4)*r^2*s101^2+(13/4)*r*s001*s101^2-(9/16)*s001^2*s101^2-(1/2)*r*s010*s101^2-(5/4)*s001*s010*s101^2-(5/16)*s010^2*s101^2-(13/4)*r*s011*s101^2-(1/8)*s001*s011*s101^2-s010*s011*s101^2-(5/16)*s011^2*s101^2+(13/4)*r*s100*s101^2-(3/4)*s001*s100*s101^2-(5/4)*s010*s100*s101^2+(1/4)*s011*s100*s101^2-(9/16)*s100^2*s101^2+(57/8)*r*s101^3-(1/16)*s001*s101^3-(1/16)*s010*s101^3-(5/16)*s011*s101^3-(1/16)*s100*s101^3+(3/8)*s101^4+9*r^3*s110+(3/2)*r^2*s001*s110-r*s001^2*s110-(1/4)*s001^3*s110+3*r^2*s010*s110+2*r*s001*s010*s110-(9/8)*s001^2*s010*s110+(9/4)*r*s010^2*s110+(1/8)*s001*s010^2*s110-(1/2)*s010^3*s110-(9/2)*r^2*s011*s110+(1/2)*r*s001*s011*s110+(1/2)*s001^2*s011*s110-s001*s010*s011*s110-(3/8)*s010^2*s011*s110-(3/2)*r*s011^2*s110-(1/4)*s001*s011^2*s110+(5/8)*s010*s011^2*s110-(1/2)*r*s001*s100*s110+(1/4)*s001^2*s100*s110+(1/2)*r*s010*s100*s110-(1/2)*s001*s010*s100*s110-(1/4)*s010^2*s100*s110+(1/2)*r*s011*s100*s110+(1/2)*s001*s011*s100*s110-s010*s011*s100*s110-(1/4)*s011^2*s100*s110-(19/4)*r*s100^2*s110+(1/4)*s001*s100^2*s110+(1/2)*s011*s100^2*s110-(1/4)*s100^3*s110-(3/4)*r^2*s101*s110+(1/4)*r*s001*s101*s110+(21/16)*s001^2*s101*s110-(7/4)*r*s010*s101*s110+(7/8)*s001*s010*s101*s110+(29/16)*s010^2*s101*s110-(55/4)*r*s011*s101*s110-(25/8)*s001*s011*s101*s110+(7/8)*s010*s011*s101*s110+(33/16)*s011^2*s101*s110-(5/4)*r*s100*s101*s110+(27/8)*s001*s100*s101*s110+(1/8)*s010*s100*s101*s110-(25/8)*s011*s100*s101*s110-(9/16)*s100^2*s101*s110-(13/4)*r*s101^2*s110+(1/4)*s001*s101^2*s110-s010*s101^2*s110-(25/4)*s011*s101^2*s110-(1/8)*s100*s101^2*s110-(5/16)*s101^3*s110+9*r^2*s110^2+(9/2)*r*s001*s110^2-(1/8)*s001^2*s110^2-(7/4)*r*s010*s110^2-(15/8)*s001*s010*s110^2+(1/8)*s010^2*s110^2-(3/2)*r*s011*s110^2-(1/4)*s001*s011*s110^2+(5/8)*s010*s011*s110^2+(1/8)*s011^2*s110^2+(3/4)*r*s100*s110^2-(1/2)*s001*s100*s110^2-(3/4)*s010*s100*s110^2-(1/4)*s011*s100*s110^2-(1/8)*s100^2*s110^2+(35/8)*r*s101*s110^2+(9/16)*s001*s101*s110^2-(7/16)*s010*s101*s110^2+(33/16)*s011*s101*s110^2-(21/16)*s100*s101*s110^2-(5/16)*s101^2*s110^2-(5/4)*r*s110^3+(1/4)*s001*s110^3+(1/2)*s010*s110^3+(1/4)*s100*s110^3+(5/16)*s101*s110^3-(1/16)*s110^4+(9/2)*r^3*s111+(3/4)*r^2*s001*s111-(3/8)*r*s001^2*s111-(5/16)*s001^3*s111-(27/4)*r^2*s010*s111-(5/4)*r*s001*s010*s111+(11/16)*s001^2*s010*s111-(1/8)*r*s010^2*s111-(5/16)*s001*s010^2*s111+(3/16)*s010^3*s111-(9/4)*r^2*s011*s111+(5/4)*r*s001*s011*s111+(21/16)*s001^2*s011*s111-(1/4)*r*s010*s011*s111+(3/8)*s001*s010*s011*s111-(1/16)*s010^2*s011*s111-(11/8)*r*s011^2*s111+(9/16)*s001*s011^2*s111+(3/16)*s010*s011^2*s111-(1/16)*s011^3*s111+(3/4)*r^2*s100*s111-(5/4)*r*s001*s100*s111-(13/16)*s001^2*s100*s111-(5/4)*r*s010*s100*s111+(1/8)*s001*s010*s100*s111-(5/16)*s010^2*s100*s111+(11/4)*r*s011*s100*s111+(17/8)*s001*s011*s100*s111+(9/8)*s010*s011*s100*s111-(9/16)*s011^2*s100*s111-(3/8)*r*s100^2*s111-(13/16)*s001*s100^2*s111+(11/16)*s010*s100^2*s111+(3/16)*s011*s100^2*s111-(5/16)*s100^3*s111-(1/2)*r*s001*s101*s111+(1/4)*s001^2*s101*s111+(1/2)*r*s010*s101*s111-(1/2)*s001*s010*s101*s111-(1/4)*s010^2*s101*s111+(1/2)*r*s011*s101*s111+(1/2)*s001*s011*s101*s111-s010*s011*s101*s111-(1/4)*s011^2*s101*s111-(1/2)*r*s100*s101*s111+(1/4)*s001*s100*s101*s111-(1/2)*s010*s100*s101*s111+(5/4)*s011*s100*s101*s111+(1/4)*s100^2*s101*s111-(7/8)*r*s101^2*s111+(19/16)*s001*s101^2*s111+(11/16)*s010*s101^2*s111+(23/16)*s011*s101^2*s111+(19/16)*s100*s101^2*s111+(1/8)*s101^3*s111-(9/4)*r^2*s110*s111+(11/4)*r*s001*s110*s111+(3/16)*s001^2*s110*s111-(1/4)*r*s010*s110*s111+(9/8)*s001*s010*s110*s111-(1/16)*s010^2*s110*s111+(3/4)*r*s011*s110*s111+(13/8)*s001*s011*s110*s111-(7/8)*s010*s011*s110*s111-(17/16)*s011^2*s110*s111+(5/4)*r*s100*s110*s111+(17/8)*s001*s100*s110*s111+(3/8)*s010*s100*s110*s111+(13/8)*s011*s100*s110*s111+(21/16)*s100^2*s110*s111+(1/2)*r*s101*s110*s111+(5/4)*s001*s101*s110*s111-s010*s101*s110*s111+(5/4)*s011*s101*s110*s111+(1/2)*s100*s101*s110*s111+(23/16)*s101^2*s110*s111-(11/8)*r*s110^2*s111-(9/16)*s001*s110^2*s111+(3/16)*s010*s110^2*s111-(17/16)*s011*s110^2*s111+(9/16)*s100*s110^2*s111-(1/4)*s101*s110^2*s111-(1/16)*s110^3*s111-(33/4)*r^2*s111^2-(3/4)*r*s001*s111^2+(1/16)*s001^2*s111^2-2*r*s010*s111^2+(1/4)*s001*s010*s111^2+(5/16)*s010^2*s111^2+(3/4)*r*s011*s111^2+(1/8)*s001*s011*s111^2+(1/2)*s010*s011*s111^2+(5/16)*s011^2*s111^2-(3/4)*r*s100*s111^2-(1/2)*s001*s100*s111^2+(1/4)*s010*s100*s111^2+(1/2)*s011*s100*s111^2+(1/16)*s100^2*s111^2-(25/8)*r*s101*s111^2-(23/16)*s001*s101*s111^2-(7/16)*s010*s101*s111^2-(19/16)*s011*s101*s111^2-(23/16)*s100*s101*s111^2-(1/8)*s101^2*s111^2+(3/4)*r*s110*s111^2+(1/2)*s001*s110*s111^2+(1/2)*s010*s110*s111^2+(1/8)*s100*s110*s111^2-(19/16)*s101*s110*s111^2+(5/16)*s110^2*s111^2-(9/8)*r*s111^3+(5/16)*s001*s111^3-(3/16)*s010*s111^3+(1/16)*s011*s111^3+(5/16)*s100*s111^3-(1/8)*s101*s111^3+(1/16)*s110*s111^3-(1/4)*s111^4-(27/4)*r^3*t001-(3/8)*r^2*s001*t001+(23/16)*r*s001^2*t001-(1/32)*s001^3*t001-(27/8)*r^2*s010*t001+(7/8)*r*s001*s010*t001-(3/32)*s001^2*s010*t001+(3/16)*r*s010^2*t001+(1/32)*s001*s010^2*t001+(3/32)*s010^3*t001-(3/8)*r^2*s011*t001+(15/8)*r*s001*s011*t001-(11/32)*s001^2*s011*t001-(1/8)*r*s010*s011*t001-(3/16)*s001*s010*s011*t001+(1/32)*s010^2*s011*t001+(7/16)*r*s011^2*t001+(5/32)*s001*s011^2*t001-(3/32)*s010*s011^2*t001-(1/32)*s011^3*t001+(9/8)*r^2*s100*t001+2*r*s001*s100*t001+(1/32)*s001^2*s100*t001-(1/8)*r*s010*s100*t001+(1/8)*s001*s010*s100*t001+(5/32)*s010^2*s100*t001-(9/4)*r*s011*s100*t001-(7/16)*s001*s011*s100*t001+(1/32)*s011^2*s100*t001+(19/16)*r*s100^2*t001+(1/32)*s001*s100^2*t001+(1/32)*s010*s100^2*t001+(1/32)*s011*s100^2*t001-(1/32)*s100^3*t001-(15/4)*r^2*s101*t001-(5/8)*r*s001*s101*t001-(1/16)*s001^2*s101*t001-(9/4)*r*s010*s101*t001+(1/16)*s001*s010*s101*t001-(3/16)*s010^2*s101*t001+(7/8)*r*s011*s101*t001+(17/8)*s001*s011*s101*t001-(3/16)*s010*s011*s101*t001+(3/16)*s011^2*s101*t001+(7/8)*r*s100*s101*t001-(9/16)*s001*s100*s101*t001-(7/16)*s010*s100*s101*t001+(1/16)*s011*s100*s101*t001-(3/16)*s100^2*s101*t001+(3/16)*r*s101^2*t001-(11/32)*s001*s101^2*t001-(3/32)*s010*s101^2*t001+(13/32)*s011*s101^2*t001+(1/32)*s100*s101^2*t001+(3/16)*s101^3*t001-(15/8)*r^2*s110*t001-(11/4)*r*s001*s110*t001+(1/32)*s001^2*s110*t001+(7/8)*r*s010*s110*t001+(1/4)*s001*s010*s110*t001-(3/32)*s010^2*s110*t001+(3/2)*r*s011*s110*t001+(1/16)*s001*s011*s110*t001+(3/8)*s010*s011*s110*t001+(1/32)*s011^2*s110*t001-(13/8)*r*s100*s110*t001+(5/16)*s001*s100*s110*t001+(1/16)*s010*s100*s110*t001-(3/16)*s011*s100*s110*t001+(13/32)*s100^2*s110*t001-(5/8)*r*s101*s110*t001-(3/16)*s001*s101*s110*t001+(5/16)*s010*s101*s110*t001+(11/16)*s011*s101*s110*t001+(3/8)*s100*s101*s110*t001+(1/32)*s101^2*s110*t001-(5/16)*r*s110^2*t001+(1/32)*s001*s110^2*t001+(9/32)*s010*s110^2*t001+(1/32)*s011*s110^2*t001-(3/32)*s100*s110^2*t001-(3/16)*s101*s110^2*t001-(1/32)*s110^3*t001+6*r^2*s111*t001+(7/8)*r*s001*s111*t001-(1/8)*s001^2*s111*t001-(3/16)*s001*s010*s111*t001-(5/8)*r*s011*s111*t001-s001*s011*s111*t001+(1/16)*s010*s011*s111*t001-(3/8)*s011^2*s111*t001-(1/8)*r*s100*s111*t001+(1/16)*s001*s100*s111*t001+(1/16)*s010*s100*s111*t001-(13/16)*s011*s100*s111*t001+(15/8)*r*s101*s111*t001+(1/16)*s001*s101*s111*t001-(3/16)*s010*s101*s111*t001-(7/16)*s011*s101*s111*t001-(7/16)*s100*s101*s111*t001-(3/8)*s101^2*s111*t001+(3/8)*r*s110*s111*t001-(9/16)*s001*s110*s111*t001-(3/16)*s010*s110*s111*t001-(3/16)*s011*s110*s111*t001-(3/4)*s100*s110*s111*t001+(1/16)*s101*s110*s111*t001+(27/16)*r*s111^2*t001-(3/32)*s001*s111^2*t001-(3/32)*s010*s111^2*t001+(5/32)*s011*s111^2*t001+(1/32)*s100*s111^2*t001+(15/16)*s101*s111^2*t001+(1/32)*s110*s111^2*t001+(3/16)*r^2*t001^2-(5/16)*r*s001*t001^2+(3/64)*s001^2*t001^2-(1/4)*r*s010*t001^2+(1/16)*s001*s010*t001^2+(1/64)*s010^2*t001^2-(7/16)*r*s011*t001^2+(3/32)*s001*s011*t001^2+(1/8)*s010*s011*t001^2-(1/64)*s011^2*t001^2+(1/8)*r*s100*t001^2+(1/32)*s010*s100*t001^2+(1/16)*s011*s100*t001^2-(3/64)*s100^2*t001^2+(9/32)*r*s101*t001^2-(15/64)*s001*s101*t001^2-(1/64)*s010*s101*t001^2-(27/64)*s011*s101*t001^2-(1/64)*s100*s101*t001^2+(3/32)*s101^2*t001^2+(1/4)*r*s110*t001^2-(1/16)*s001*s110*t001^2-(1/32)*s010*s110*t001^2-(3/32)*s100*s110*t001^2-(5/64)*s101*s110*t001^2+(1/64)*s110^2*t001^2-(1/32)*r*s111*t001^2+(7/64)*s001*s111*t001^2-(3/64)*s010*s111*t001^2+(11/64)*s011*s111*t001^2+(5/64)*s100*s111*t001^2+(3/32)*s101*s111*t001^2+(1/64)*s110*s111*t001^2-(1/16)*s111^2*t001^2+(3/64)*r*t001^3-(1/128)*s001*t001^3-(3/128)*s010*t001^3-(1/128)*s011*t001^3+(1/128)*s100*t001^3+(3/64)*s101*t001^3+(1/128)*s110*t001^3-(27/4)*r^3*t010+(15/8)*r^2*s001*t010+(5/16)*r*s001^2*t010+(3/32)*s001^3*t010+(45/8)*r^2*s010*t010-r*s001*s010*t010+(1/32)*s001^2*s010*t010-(9/16)*r*s010^2*t010-(3/32)*s001*s010^2*t010-(1/32)*s010^3*t010+(9/8)*r^2*s011*t010-r*s001*s011*t010-(3/32)*s001^2*s011*t010-(3/4)*r*s010*s011*t010+(1/4)*s001*s010*s011*t010+(7/32)*s010^2*s011*t010+(23/16)*r*s011^2*t010-(3/32)*s001*s011^2*t010-(29/32)*s010*s011^2*t010+(3/32)*s011^3*t010+(15/8)*r^2*s100*t010+(3/4)*r*s001*s100*t010-(15/32)*s001^2*s100*t010-r*s010*s100*t010+(1/8)*s001*s010*s100*t010-(3/32)*s010^2*s100*t010+(7/8)*r*s011*s100*t010+(5/16)*s001*s011*s100*t010-(5/16)*s010*s011*s100*t010-(3/32)*s011^2*s100*t010+(5/16)*r*s100^2*t010-(15/32)*s001*s100^2*t010+(1/32)*s010*s100^2*t010-(3/32)*s011*s100^2*t010+(3/32)*s100^3*t010-(3/4)*r^2*s101*t010-(3/8)*r*s001*s101*t010+(3/8)*s001^2*s101*t010+(5/4)*r*s010*s101*t010-(1/8)*s001*s010*s101*t010-(1/16)*s010^2*s101*t010-(1/8)*r*s011*s101*t010-(1/16)*s001*s011*s101*t010-(1/16)*s011^2*s101*t010-(3/8)*r*s100*s101*t010+(13/16)*s001*s100*s101*t010-(1/8)*s010*s100*s101*t010+(7/8)*s011*s100*s101*t010+(3/8)*s100^2*s101*t010+(23/16)*r*s101^2*t010+(3/32)*s001*s101^2*t010+(1/32)*s010*s101^2*t010-(3/32)*s011*s101^2*t010+(3/32)*s100*s101^2*t010+(1/16)*s101^3*t010+(9/8)*r^2*s110*t010+(7/8)*r*s001*s110*t010-(3/32)*s001^2*s110*t010-(3/4)*r*s010*s110*t010-(5/16)*s001*s010*s110*t010+(7/32)*s010^2*s110*t010+(1/2)*r*s011*s110*t010+(9/16)*s001*s011*s110*t010-s010*s011*s110*t010-(7/32)*s011^2*s110*t010-r*s100*s110*t010+(5/16)*s001*s100*s110*t010+(1/4)*s010*s100*s110*t010+(9/16)*s011*s100*s110*t010-(3/32)*s100^2*s110*t010-(1/8)*r*s101*s110*t010+(7/8)*s001*s101*s110*t010-(21/16)*s011*s101*s110*t010-(1/16)*s100*s101*s110*t010-(3/32)*s101^2*s110*t010+(23/16)*r*s110^2*t010-(3/32)*s001*s110^2*t010-(29/32)*s010*s110^2*t010-(7/32)*s011*s110^2*t010-(3/32)*s100*s110^2*t010-(1/16)*s101*s110^2*t010+(3/32)*s110^3*t010-3*r^2*s111*t010-r*s001*s111*t010-(1/4)*s001^2*s111*t010+(1/2)*r*s010*s111*t010+(9/16)*s001*s010*s111*t010+(1/8)*s010^2*s111*t010-(3/4)*r*s011*s111*t010-(5/16)*s001*s011*s111*t010+(11/16)*s010*s011*s111*t010+(5/16)*s011^2*s111*t010-r*s100*s111*t010-(7/16)*s001*s100*s111*t010+(9/16)*s010*s100*s111*t010-(7/8)*s011*s100*s111*t010-(1/4)*s100^2*s111*t010-(29/8)*r*s101*s111*t010-(1/8)*s001*s101*s111*t010-(7/16)*s010*s101*s111*t010-(1/8)*s100*s101*s111*t010-(1/4)*s101^2*s111*t010-(3/4)*r*s110*s111*t010-(7/8)*s001*s110*s111*t010+(11/16)*s010*s110*s111*t010+(23/16)*s011*s110*s111*t010-(5/16)*s100*s110*s111*t010+(5/16)*s110^2*s111*t010+(27/16)*r*s111^2*t010-(3/32)*s001*s111^2*t010+(13/32)*s010*s111^2*t010+(7/32)*s011*s111^2*t010-(3/32)*s100*s111^2*t010-(1/16)*s101*s111^2*t010+(7/32)*s110*s111^2*t010+(1/4)*s111^3*t010-(9/8)*r^2*t001*t010+(3/8)*r*s001*t001*t010+(5/16)*r*s010*t001*t010-(3/16)*r*s011*t001*t010-(3/8)*s001*s011*t001*t010-(1/32)*s010*s011*t001*t010+(1/16)*s011^2*t001*t010+(1/4)*r*s100*t001*t010+(1/16)*s001*s100*t001*t010+(1/16)*s010*s100*t001*t010-(3/16)*s011*s100*t001*t010-(7/16)*r*s101*t001*t010-(3/32)*s001*s101*t001*t010+(1/2)*s011*s101*t001*t010-(5/32)*s100*s101*t001*t010-(19/16)*r*s110*t001*t010+(3/32)*s010*s110*t001*t010+(3/16)*s100*s110*t001*t010+(1/8)*r*s111*t001*t010+(5/32)*s001*s111*t001*t010-(7/32)*s010*s111*t001*t010-(1/4)*s011*s111*t001*t010+(7/32)*s100*s111*t001*t010-(3/32)*s101*s111*t001*t010-(1/8)*s110*s111*t001*t010-(5/32)*s111^2*t001*t010+(9/64)*r*t001^2*t010+(3/128)*s001*t001^2*t010+(1/128)*s010*t001^2*t010+(7/128)*s011*t001^2*t010-(3/128)*s100*t001^2*t010+(1/64)*s101*t001^2*t010-(3/128)*s110*t001^2*t010-(1/64)*s111*t001^2*t010-(3/16)*r^2*t010^2+(1/2)*r*s001*t010^2-(3/64)*s001^2*t010^2-(1/8)*r*s010*t010^2-(1/16)*s001*s010*t010^2-(1/64)*s010^2*t010^2+(5/8)*r*s011*t010^2+(1/16)*s001*s011*t010^2+(1/8)*s010*s011*t010^2-(1/64)*s011^2*t010^2+(1/2)*r*s100*t010^2-(9/32)*s001*s100*t010^2-(1/16)*s010*s100*t010^2+(1/16)*s011*s100*t010^2-(3/64)*s100^2*t010^2-(21/32)*r*s101*t010^2+(9/64)*s001*s101*t010^2+(1/64)*s010*s101*t010^2+(5/64)*s011*s101*t010^2+(9/64)*s100*s101*t010^2-(3/32)*s101^2*t010^2+(5/8)*r*s110*t010^2+(1/16)*s001*s110*t010^2+(1/8)*s010*s110*t010^2+(5/32)*s011*s110*t010^2+(1/16)*s100*s110*t010^2+(5/64)*s101*s110*t010^2-(1/64)*s110^2*t010^2-(7/32)*r*s111*t010^2+(5/64)*s001*s111*t010^2+(7/64)*s010*s111*t010^2-(31/64)*s011*s111*t010^2+(5/64)*s100*s111*t010^2-(1/32)*s101*s111*t010^2-(31/64)*s110*s111*t010^2-(1/16)*s111^2*t010^2-(13/64)*r*t001*t010^2+(1/128)*s001*t001*t010^2+(3/128)*s010*t001*t010^2-(13/128)*s011*t001*t010^2+(1/128)*s100*t001*t010^2-(3/64)*s101*t001*t010^2-(1/128)*s110*t001*t010^2+(7/64)*s111*t001*t010^2+(5/64)*r*t010^3-(3/128)*s001*t010^3-(1/128)*s010*t010^3+(3/128)*s011*t010^3-(3/128)*s100*t010^3-(1/64)*s101*t010^3+(3/128)*s110*t010^3+(1/16)*s111*t010^3+(9/4)*r^3*t011-(3/8)*r^2*s001*t011-(13/16)*r*s001^2*t011-(1/32)*s001^3*t011-(39/8)*r^2*s010*t011+(1/2)*r*s001*s010*t011+(11/32)*s001^2*s010*t011+(3/16)*r*s010^2*t011-(9/32)*s001*s010^2*t011+(3/32)*s010^3*t011-(9/8)*r^2*s011*t011+(7/4)*r*s001*s011*t011+(1/32)*s001^2*s011*t011+(3/4)*r*s010*s011*t011+(3/8)*s001*s010*s011*t011+(1/32)*s010^2*s011*t011-(11/16)*r*s011^2*t011+(1/32)*s001*s011^2*t011-(3/32)*s010*s011^2*t011-(1/32)*s011^3*t011+(15/8)*r^2*s100*t011-(5/8)*r*s001*s100*t011+(1/32)*s001^2*s100*t011+(1/4)*r*s010*s100*t011+(7/16)*s001*s010*s100*t011+(1/32)*s010^2*s100*t011-(1/2)*r*s011*s100*t011+(5/16)*s001*s011*s100*t011-(3/32)*s011^2*s100*t011+(13/16)*r*s100^2*t011+(1/32)*s001*s100^2*t011-(3/32)*s010*s100^2*t011+(13/32)*s011*s100^2*t011-(1/32)*s100^3*t011+(15/4)*r^2*s101*t011-r*s001*s101*t011-(5/8)*s001^2*s101*t011-(3/4)*r*s010*s101*t011-(5/16)*s001*s010*s101*t011-(3/16)*s010^2*s101*t011-(1/4)*r*s011*s101*t011+(3/16)*s001*s011*s101*t011+(1/16)*s010*s011*s101*t011+(3/16)*s011^2*s101*t011+(5/4)*r*s100*s101*t011-(3/4)*s001*s100*s101*t011-(7/16)*s010*s100*s101*t011-(15/16)*s011*s100*s101*t011+(3/16)*s100^2*s101*t011+(15/16)*r*s101^2*t011-(17/32)*s001*s101^2*t011+(33/32)*s010*s101^2*t011+(1/32)*s011*s101^2*t011+(1/32)*s100*s101^2*t011-(3/16)*s101^3*t011-(3/8)*r^2*s110*t011-(3/4)*r*s001*s110*t011-(11/32)*s001^2*s110*t011-r*s010*s110*t011+(7/8)*s001*s010*s110*t011-(1/32)*s010^2*s110*t011-(9/8)*r*s011*s110*t011+(1/16)*s001*s011*s110*t011+(3/16)*s010*s011*s110*t011+(1/32)*s011^2*s110*t011+(9/4)*r*s100*s110*t011-(7/16)*s001*s100*s110*t011+(1/8)*s010*s100*s110*t011-(3/16)*s011*s100*s110*t011+(1/32)*s100^2*s110*t011+(1/2)*r*s101*s110*t011-(17/16)*s001*s101*s110*t011-(13/16)*s010*s101*s110*t011+(1/2)*s011*s101*s110*t011+(7/16)*s100*s101*s110*t011+(7/32)*s101^2*s110*t011-(29/16)*r*s110^2*t011+(5/32)*s001*s110^2*t011+(3/32)*s010*s110^2*t011+(1/32)*s011*s110^2*t011+(1/32)*s100*s110^2*t011-(3/8)*s101*s110^2*t011-(1/32)*s110^3*t011+(3/2)*r^2*s111*t011+(7/8)*r*s001*s111*t011-(3/2)*r*s010*s111*t011-(3/8)*s001*s010*s111*t011+(13/8)*r*s011*s111*t011+(7/16)*s001*s011*s111*t011-(3/16)*s011^2*s111*t011+(5/8)*r*s100*s111*t011-(1/4)*s001*s100*s111*t011+(1/4)*s010*s100*s111*t011+(1/16)*s011*s100*s111*t011-(7/16)*s100^2*s111*t011+(3/8)*r*s101*s111*t011-(1/8)*s001*s101*s111*t011-(15/16)*s010*s101*s111*t011+(1/2)*s011*s101*s111*t011-(1/4)*s100*s101*s111*t011-(1/8)*r*s110*s111*t011+(15/16)*s001*s110*s111*t011-(1/8)*s010*s110*s111*t011+(3/16)*s100*s110*s111*t011-(3/8)*s101*s110*s111*t011+(3/16)*r*s111^2*t011+(1/32)*s001*s111^2*t011-(3/32)*s010*s111^2*t011+(3/32)*s011*s111^2*t011+(11/32)*s100*s111^2*t011+(3/16)*s101*s111^2*t011+(1/32)*s110*s111^2*t011-(3/8)*r^2*t001*t011-(1/16)*r*s001*t001*t011+(3/16)*s001^2*t001*t011+(3/16)*r*s010*t001*t011+(1/32)*s001*s010*t001*t011-(5/8)*r*s011*t001*t011-(1/2)*r*s100*t001*t011+(3/16)*s001*s100*t001*t011+(1/16)*s010*s100*t001*t011-(1/16)*s011*s100*t001*t011-(3/8)*r*s101*t001*t011+(7/32)*s010*s101*t001*t011-(17/32)*s011*s101*t001*t011-(7/32)*s100*s101*t001*t011-(3/32)*s101^2*t001*t011+(11/16)*r*s110*t001*t011-(3/32)*s010*s110*t001*t011-(1/16)*s100*s110*t001*t011+(1/8)*s101*s110*t001*t011+(3/16)*r*s111*t001*t011+(1/8)*s001*s111*t001*t011+(3/32)*s011*s111*t001*t011+(5/32)*s100*s111*t001*t011+(7/32)*s101*s111*t001*t011+(1/64)*r*t001^2*t011-(5/128)*s001*t001^2*t011-(3/128)*s010*t001^2*t011-(1/128)*s011*t001^2*t011+(1/128)*s100*t001^2*t011+(1/32)*s101*t001^2*t011+(1/128)*s110*t001^2*t011-(3/4)*r^2*t010*t011-(15/16)*r*s001*t010*t011+(1/2)*r*s010*t010*t011+(5/32)*s001*s010*t010*t011-(1/16)*s010^2*t010*t011+(11/16)*r*s011*t010*t011-(1/32)*s010*s011*t010*t011-(1/8)*r*s100*t010*t011+(1/16)*s001*s100*t010*t011-(1/16)*s010*s100*t010*t011+(3/16)*s011*s100*t010*t011-(1/4)*r*s101*t010*t011-(3/16)*s001*s101*t010*t011+(7/32)*s100*s101*t010*t011+(3/4)*r*s110*t010*t011-(3/8)*s001*s110*t010*t011+(1/8)*s010*s110*t010*t011-(3/16)*s100*s110*t010*t011+(1/32)*s101*s110*t010*t011+(1/16)*s110^2*t010*t011+(1/2)*r*s111*t010*t011-(1/8)*s010*s111*t010*t011+(3/16)*s011*s111*t010*t011-(7/32)*s100*s111*t010*t011+(11/32)*s110*s111*t010*t011-(3/32)*r*t001*t010*t011+(9/64)*s001*t001*t010*t011+(1/64)*s010*t001*t010*t011+(1/64)*s011*t001*t010*t011+(3/64)*s100*t001*t010*t011-(1/16)*s101*t001*t010*t011+(1/64)*s110*t001*t010*t011-(1/32)*s111*t001*t010*t011-(1/128)*t001^2*t010*t011-(19/64)*r*t010^2*t011+(1/128)*s001*t010^2*t011-(1/128)*s010*t010^2*t011-(1/128)*s011*t010^2*t011+(1/128)*s100*t010^2*t011+(3/64)*s101*t010^2*t011-(13/128)*s110*t010^2*t011+(3/128)*t001*t010^2*t011+(9/16)*r^2*t011^2+(5/8)*r*s001*t011^2+(3/64)*s001^2*t011^2+(1/4)*r*s010*t011^2-(1/8)*s001*s010*t011^2-(1/64)*s010^2*t011^2-(1/8)*r*s011*t011^2-(1/16)*s001*s011*t011^2-(1/8)*s010*s011*t011^2+(1/64)*s011^2*t011^2-(1/4)*r*s100*t011^2-(1/16)*s010*s100*t011^2-(3/32)*s011*s100*t011^2-(3/64)*s100^2*t011^2+(15/32)*r*s101*t011^2+(27/64)*s001*s101*t011^2+(9/64)*s010*s101*t011^2-(5/64)*s011*s101*t011^2-(1/64)*s100*s101*t011^2+(3/32)*s101^2*t011^2+(1/2)*r*s110*t011^2+(3/32)*s001*s110*t011^2-(1/16)*s010*s110*t011^2+(1/16)*s100*s110*t011^2+(15/64)*s101*s110*t011^2-(1/64)*s110^2*t011^2+(1/32)*r*s111*t011^2-(5/64)*s001*s111*t011^2+(3/64)*s010*s111*t011^2-(5/64)*s011*s111*t011^2-(1/64)*s100*s111*t011^2+(1/32)*s101*s111*t011^2-(1/64)*s110*s111*t011^2+(1/16)*s111^2*t011^2-(5/64)*r*t001*t011^2-(5/128)*s001*t001*t011^2+(3/128)*s010*t001*t011^2+(1/128)*s011*t001*t011^2+(1/128)*s100*t001*t011^2-(1/16)*s101*t001*t011^2-(1/128)*s110*t001*t011^2-(3/64)*r*t010*t011^2+(3/128)*s001*t010*t011^2-(5/128)*s010*t010*t011^2-(3/128)*s011*t010*t011^2-(3/128)*s100*t010*t011^2+(1/64)*s101*t010*t011^2+(7/128)*s110*t010*t011^2-(1/16)*s111*t010*t011^2-(1/128)*t001*t010*t011^2-(3/64)*r*t011^3-(1/128)*s001*t011^3+(3/128)*s010*t011^3+(1/128)*s011*t011^3+(1/128)*s100*t011^3-(3/64)*s101*t011^3-(1/128)*s110*t011^3-(27/4)*r^3*t100+(9/8)*r^2*s001*t100+(19/16)*r*s001^2*t100-(1/32)*s001^3*t100-(27/8)*r^2*s010*t100-(1/8)*r*s001*s010*t100+(1/32)*s001^2*s010*t100+(3/16)*r*s010^2*t100+(5/32)*s001*s010^2*t100+(3/32)*s010^3*t100-(15/8)*r^2*s011*t100-(13/8)*r*s001*s011*t100+(13/32)*s001^2*s011*t100+(7/8)*r*s010*s011*t100+(1/16)*s001*s010*s011*t100-(3/32)*s010^2*s011*t100-(5/16)*r*s011^2*t100-(3/32)*s001*s011^2*t100+(9/32)*s010*s011^2*t100-(1/32)*s011^3*t100-(3/8)*r^2*s100*t100+2*r*s001*s100*t100+(1/32)*s001^2*s100*t100+(7/8)*r*s010*s100*t100+(1/8)*s001*s010*s100*t100+(1/32)*s010^2*s100*t100-(11/4)*r*s011*s100*t100+(5/16)*s001*s011*s100*t100+(1/4)*s010*s011*s100*t100+(1/32)*s011^2*s100*t100+(23/16)*r*s100^2*t100+(1/32)*s001*s100^2*t100-(3/32)*s010*s100^2*t100+(1/32)*s011*s100^2*t100-(1/32)*s100^3*t100-(15/4)*r^2*s101*t100+(7/8)*r*s001*s101*t100-(3/16)*s001^2*s101*t100-(9/4)*r*s010*s101*t100-(7/16)*s001*s010*s101*t100-(3/16)*s010^2*s101*t100-(5/8)*r*s011*s101*t100+(3/8)*s001*s011*s101*t100+(5/16)*s010*s011*s101*t100-(3/16)*s011^2*s101*t100-(5/8)*r*s100*s101*t100-(9/16)*s001*s100*s101*t100+(1/16)*s010*s100*s101*t100-(3/16)*s011*s100*s101*t100-(1/16)*s100^2*s101*t100+(3/16)*r*s101^2*t100+(1/32)*s001*s101^2*t100-(3/32)*s010*s101^2*t100+(1/32)*s011*s101^2*t100-(11/32)*s100*s101^2*t100+(3/16)*s101^3*t100-(3/8)*r^2*s110*t100-(9/4)*r*s001*s110*t100+(1/32)*s001^2*s110*t100-(1/8)*r*s010*s110*t100+(1/32)*s010^2*s110*t100+(3/2)*r*s011*s110*t100-(3/16)*s001*s011*s110*t100+(3/8)*s010*s011*s110*t100+(1/32)*s011^2*s110*t100+(15/8)*r*s100*s110*t100-(7/16)*s001*s100*s110*t100-(3/16)*s010*s100*s110*t100+(1/16)*s011*s100*s110*t100-(11/32)*s100^2*s110*t100+(7/8)*r*s101*s110*t100+(1/16)*s001*s101*s110*t100-(3/16)*s010*s101*s110*t100+(11/16)*s011*s101*s110*t100+(17/8)*s100*s101*s110*t100+(13/32)*s101^2*s110*t100+(7/16)*r*s110^2*t100+(1/32)*s001*s110^2*t100-(3/32)*s010*s110^2*t100+(1/32)*s011*s110^2*t100+(5/32)*s100*s110^2*t100+(3/16)*s101*s110^2*t100-(1/32)*s110^3*t100+6*r^2*s111*t100-(1/8)*r*s001*s111*t100+(1/16)*s001*s010*s111*t100+(3/8)*r*s011*s111*t100-(3/4)*s001*s011*s111*t100-(3/16)*s010*s011*s111*t100+(7/8)*r*s100*s111*t100+(1/16)*s001*s100*s111*t100-(3/16)*s010*s100*s111*t100-(9/16)*s011*s100*s111*t100-(1/8)*s100^2*s111*t100+(15/8)*r*s101*s111*t100-(7/16)*s001*s101*s111*t100-(3/16)*s010*s101*s111*t100+(1/16)*s011*s101*s111*t100+(1/16)*s100*s101*s111*t100-(3/8)*s101^2*s111*t100-(5/8)*r*s110*s111*t100-(13/16)*s001*s110*s111*t100+(1/16)*s010*s110*s111*t100-(3/16)*s011*s110*s111*t100-s100*s110*s111*t100-(7/16)*s101*s110*s111*t100-(3/8)*s110^2*s111*t100+(27/16)*r*s111^2*t100+(1/32)*s001*s111^2*t100-(3/32)*s010*s111^2*t100+(1/32)*s011*s111^2*t100-(3/32)*s100*s111^2*t100+(15/16)*s101*s111^2*t100+(5/32)*s110*s111^2*t100-(3/4)*r^2*t001*t100-(1/8)*r*s010*t001*t100+(1/16)*s001*s010*t001*t100+(3/4)*r*s011*t001*t100-(1/16)*s010*s011*t001*t100+(1/16)*s010*s100*t001*t100-(9/16)*r*s101*t001*t100-(5/32)*s001*s101*t001*t100+(5/32)*s010*s101*t001*t100-(1/32)*s011*s101*t001*t100-(5/32)*s100*s101*t001*t100-(3/32)*s101^2*t001*t100+(3/4)*r*s110*t001*t100-(1/16)*s010*s110*t001*t100-(1/32)*s101*s110*t001*t100+(5/16)*r*s111*t001*t100+(5/32)*s001*s111*t001*t100-(5/32)*s010*s111*t001*t100+(1/32)*s011*s111*t001*t100+(5/32)*s100*s111*t001*t100+(3/8)*s101*s111*t001*t100+(1/32)*s110*s111*t001*t100-(5/32)*s111^2*t001*t100-(9/64)*r*t001^2*t100-(1/128)*s001*t001^2*t100-(3/128)*s010*t001^2*t100-(1/128)*s011*t001^2*t100+(1/128)*s100*t001^2*t100+(1/128)*s110*t001^2*t100+(3/64)*s111*t001^2*t100-(9/8)*r^2*t010*t100+(1/4)*r*s001*t010*t100+(5/16)*r*s010*t010*t100+(1/16)*s001*s010*t010*t100-(19/16)*r*s011*t010*t100+(3/16)*s001*s011*t010*t100+(3/32)*s010*s011*t010*t100+(3/8)*r*s100*t010*t100+(1/16)*s001*s100*t010*t100-(7/16)*r*s101*t010*t100-(5/32)*s001*s101*t010*t100-(3/32)*s100*s101*t010*t100-(3/16)*r*s110*t010*t100-(3/16)*s001*s110*t010*t100-(1/32)*s010*s110*t010*t100-(3/8)*s100*s110*t010*t100+(1/2)*s101*s110*t010*t100+(1/16)*s110^2*t010*t100+(1/8)*r*s111*t010*t100+(7/32)*s001*s111*t010*t100-(7/32)*s010*s111*t010*t100-(1/8)*s011*s111*t010*t100+(5/32)*s100*s111*t010*t100-(3/32)*s101*s111*t010*t100-(1/4)*s110*s111*t010*t100-(5/32)*s111^2*t010*t100+(3/8)*r*t001*t010*t100+(1/32)*s011*t001*t010*t100+(5/64)*s101*t001*t010*t100+(1/32)*s110*t001*t010*t100-(3/64)*s111*t001*t010*t100-(13/64)*r*t010^2*t100+(1/128)*s001*t010^2*t100+(3/128)*s010*t010^2*t100-(1/128)*s011*t010^2*t100+(1/128)*s100*t010^2*t100-(3/64)*s101*t010^2*t100-(13/128)*s110*t010^2*t100+(7/64)*s111*t010^2*t100+(9/8)*r^2*t011*t100+(11/16)*r*s001*t011*t100-(1/16)*r*s010*t011*t100-(3/32)*s001*s010*t011*t100+(1/4)*r*s011*t011*t100-(1/16)*s001*s011*t011*t100-(1/16)*s010*s011*t011*t100-(5/8)*r*s100*t011*t100-(1/16)*s011*s100*t011*t100+(9/8)*r*s101*t011*t100+(3/8)*s001*s101*t011*t100+(3/32)*s010*s101*t011*t100-(3/32)*s011*s101*t011*t100-(9/32)*s100*s101*t011*t100+(9/32)*s101^2*t011*t100+(3/16)*r*s110*t011*t100+(1/4)*s001*s110*t011*t100+(5/32)*s010*s110*t011*t100-(1/16)*s011*s110*t011*t100+(1/4)*s100*s110*t011*t100-(1/8)*s101*s110*t011*t100-(1/16)*s110^2*t011*t100-(1/16)*r*s111*t011*t100+(1/32)*s011*s111*t011*t100+(3/32)*s100*s111*t011*t100+(3/32)*s101*s111*t011*t100+(1/4)*s110*s111*t011*t100-(3/8)*r*t001*t011*t100-(1/32)*s001*t001*t011*t100-(9/64)*s101*t001*t011*t100-(1/32)*s110*t001*t011*t100+(3/64)*s111*t001*t011*t100+(1/16)*r*t010*t011*t100-(1/32)*s010*t010*t011*t100+(1/64)*s101*t010*t011*t100+(5/32)*s110*t010*t011*t100-(5/64)*s111*t010*t011*t100-(1/128)*t001*t010*t011*t100-(13/64)*r*t011^2*t100-(1/128)*s001*t011^2*t100+(3/128)*s010*t011^2*t100+(1/128)*s011*t011^2*t100+(1/128)*s100*t011^2*t100-(1/8)*s101*t011^2*t100-(5/128)*s110*t011^2*t100+(3/16)*r^2*t100^2+(1/8)*r*s001*t100^2-(3/64)*s001^2*t100^2-(1/4)*r*s010*t100^2+(1/32)*s001*s010*t100^2+(1/64)*s010^2*t100^2+(1/4)*r*s011*t100^2-(3/32)*s001*s011*t100^2-(1/32)*s010*s011*t100^2+(1/64)*s011^2*t100^2-(5/16)*r*s100*t100^2+(1/16)*s010*s100*t100^2-(1/16)*s011*s100*t100^2+(3/64)*s100^2*t100^2+(9/32)*r*s101*t100^2-(1/64)*s001*s101*t100^2-(1/64)*s010*s101*t100^2-(5/64)*s011*s101*t100^2-(15/64)*s100*s101*t100^2+(3/32)*s101^2*t100^2-(7/16)*r*s110*t100^2+(1/16)*s001*s110*t100^2+(1/8)*s010*s110*t100^2+(3/32)*s100*s110*t100^2-(27/64)*s101*s110*t100^2-(1/64)*s110^2*t100^2-(1/32)*r*s111*t100^2+(5/64)*s001*s111*t100^2-(3/64)*s010*s111*t100^2+(1/64)*s011*s111*t100^2+(7/64)*s100*s111*t100^2+(3/32)*s101*s111*t100^2+(11/64)*s110*s111*t100^2-(1/16)*s111^2*t100^2-(9/64)*r*t001*t100^2+(1/128)*s001*t001*t100^2-(3/128)*s010*t001*t100^2+(1/128)*s011*t001*t100^2-(1/128)*s100*t001*t100^2-(1/128)*s110*t001*t100^2+(3/64)*s111*t001*t100^2+(9/64)*r*t010*t100^2-(3/128)*s001*t010*t100^2+(1/128)*s010*t010*t100^2-(3/128)*s011*t010*t100^2+(3/128)*s100*t010*t100^2+(1/64)*s101*t010*t100^2+(7/128)*s110*t010*t100^2-(1/64)*s111*t010*t100^2-(7/64)*r*t011*t100^2+(1/128)*s001*t011*t100^2-(3/128)*s010*t011*t100^2+(1/128)*s011*t011*t100^2-(1/128)*s100*t011*t100^2-(1/32)*s101*t011*t100^2-(5/128)*s110*t011*t100^2+(3/64)*r*t100^3+(1/128)*s001*t100^3-(3/128)*s010*t100^3+(1/128)*s011*t100^3-(1/128)*s100*t100^3+(3/64)*s101*t100^3-(1/128)*s110*t100^3+(9/4)*r^3*t101+(9/8)*r^2*s001*t101+(3/16)*r*s001^2*t101+(3/32)*s001^3*t101+(9/8)*r^2*s010*t101-(5/8)*r*s001*s010*t101+(1/32)*s001^2*s010*t101-(1/16)*r*s010^2*t101-(3/32)*s001*s010^2*t101-(1/32)*s010^3*t101+(9/8)*r^2*s011*t101-(5/8)*r*s001*s011*t101+(1/32)*s001^2*s011*t101-(13/8)*r*s010*s011*t101+(1/16)*s001*s010*s011*t101-(3/32)*s010^2*s011*t101-(13/16)*r*s011^2*t101+(17/32)*s001*s011^2*t101+(1/32)*s010*s011^2*t101+(3/32)*s011^3*t101+(9/8)*r^2*s100*t101+(1/8)*r*s001*s100*t101+(11/32)*s001^2*s100*t101-(5/8)*r*s010*s100*t101-(9/16)*s001*s010*s100*t101-(3/32)*s010^2*s100*t101+(1/8)*r*s011*s100*t101-(3/16)*s001*s011*s100*t101+(7/16)*s010*s011*s100*t101-(1/32)*s011^2*s100*t101+(3/16)*r*s100^2*t101+(11/32)*s001*s100^2*t101+(1/32)*s010*s100^2*t101-(17/32)*s011*s100^2*t101+(3/32)*s100^3*t101-(5/4)*r*s001*s101*t101-(1/16)*s001^2*s101*t101+(9/4)*r*s010*s101*t101+(5/8)*s001*s010*s101*t101-(3/8)*s010^2*s101*t101-(1/4)*r*s011*s101*t101-(5/8)*s001*s011*s101*t101+(1/8)*s010*s011*s101*t101-(1/16)*s011^2*s101*t101-(5/4)*r*s100*s101*t101-(1/4)*s001*s100*s101*t101+(5/8)*s010*s100*s101*t101-(1/4)*s011*s100*s101*t101-(1/16)*s100^2*s101*t101-(7/16)*r*s101^2*t101-(3/32)*s001*s101^2*t101+(7/32)*s010*s101^2*t101-(3/32)*s011*s101^2*t101-(3/32)*s100*s101^2*t101+(1/16)*s101^3*t101+(9/8)*r^2*s110*t101+(1/8)*r*s001*s110*t101-(17/32)*s001^2*s110*t101-(13/8)*r*s010*s110*t101+(7/16)*s001*s010*s110*t101-(3/32)*s010^2*s110*t101+(1/8)*r*s011*s110*t101+(21/16)*s001*s011*s110*t101-(9/16)*s010*s011*s110*t101-(5/32)*s011^2*s110*t101-(5/8)*r*s100*s110*t101-(3/16)*s001*s100*s110*t101+(1/16)*s010*s100*s110*t101+(21/16)*s011*s100*s110*t101+(1/32)*s100^2*s110*t101-(1/4)*r*s101*s110*t101-(1/4)*s001*s101*s110*t101+(1/8)*s010*s101*s110*t101+(3/4)*s011*s101*s110*t101-(5/8)*s100*s101*s110*t101-(3/32)*s101^2*s110*t101-(13/16)*r*s110^2*t101-(1/32)*s001*s110^2*t101+(1/32)*s010*s110^2*t101-(5/32)*s011*s110^2*t101+(17/32)*s100*s110^2*t101-(1/16)*s101*s110^2*t101+(3/32)*s110^3*t101-(3/4)*r^2*s111*t101+(1/2)*r*s001*s111*t101+(1/8)*s001^2*s111*t101-(3/2)*r*s010*s111*t101-(1/4)*s001*s010*s111*t101+(7/16)*s010^2*s111*t101-(1/2)*r*s011*s111*t101+(1/4)*s001*s011*s111*t101+(1/4)*s010*s011*s111*t101+(1/8)*s011^2*s111*t101+(1/2)*r*s100*s111*t101-(3/8)*s001*s100*s111*t101-(1/4)*s010*s100*s111*t101+(5/8)*s011*s100*s111*t101+(1/8)*s100^2*s111*t101+(15/8)*r*s101*s111*t101+(1/16)*s001*s101*s111*t101-(11/16)*s010*s101*s111*t101-(7/16)*s011*s101*s111*t101+(1/16)*s100*s101*s111*t101+(1/2)*s101^2*s111*t101-(1/2)*r*s110*s111*t101+(5/8)*s001*s110*s111*t101+(1/4)*s010*s110*s111*t101-(3/8)*s011*s110*s111*t101+(1/4)*s100*s110*s111*t101-(7/16)*s101*s110*s111*t101+(1/8)*s110^2*s111*t101-(19/16)*r*s111^2*t101-(3/32)*s001*s111^2*t101+(11/32)*s010*s111^2*t101-(3/32)*s011*s111^2*t101-(3/32)*s100*s111^2*t101-(3/16)*s101*s111^2*t101-(3/32)*s110*s111^2*t101-(1/8)*s111^3*t101+(9/4)*r^2*t001*t101-(1/16)*s001^2*t001*t101+(3/8)*r*s010*t001*t101-(1/16)*s001*s010*t001*t101-(1/4)*r*s011*t001*t101-(1/8)*s001*s011*t001*t101+(1/16)*s010*s011*t001*t101-(3/16)*s011^2*t001*t101-(1/2)*r*s100*t001*t101+(1/32)*s001*s100*t001*t101+(1/16)*s010*s100*t001*t101-(1/32)*s011*s100*t001*t101+(15/16)*r*s101*t001*t101+(1/4)*s001*s101*t001*t101+(3/32)*s010*s101*t001*t101-(1/4)*s011*s101*t001*t101+(1/4)*r*s110*t001*t101+(3/32)*s001*s110*t001*t101-(1/16)*s010*s110*t001*t101-(3/32)*s011*s110*t001*t101-(3/16)*r*s111*t001*t101-(1/8)*s001*s111*t001*t101-(3/32)*s010*s111*t001*t101+(1/8)*s011*s111*t001*t101+(3/64)*r*t001^2*t101-(1/128)*s001*t001^2*t101+(1/128)*s010*t001^2*t101+(7/128)*s011*t001^2*t101-(3/128)*s100*t001^2*t101+(1/64)*s101*t001^2*t101-(3/128)*s110*t001^2*t101-(1/32)*s111*t001^2*t101+(3/4)*r^2*t010*t101+(1/16)*r*s001*t010*t101-(1/2)*r*s010*t010*t101+(7/16)*r*s011*t010*t101+(3/32)*s001*s011*t010*t101+(3/16)*s010*s011*t010*t101-(3/32)*s011^2*t010*t101+(1/16)*r*s100*t010*t101+(1/32)*s001*s100*t010*t101-(3/16)*s011*s100*t010*t101-(7/16)*r*s101*t010*t101-(5/32)*s001*s101*t010*t101-(5/32)*s010*s101*t010*t101+(9/32)*s011*s101*t010*t101-(5/32)*s100*s101*t010*t101+(7/16)*r*s110*t010*t101-(3/16)*s001*s110*t010*t101+(3/16)*s010*s110*t010*t101+(7/32)*s011*s110*t010*t101+(3/32)*s100*s110*t010*t101+(9/32)*s101*s110*t010*t101-(3/32)*s110^2*t010*t101+(25/16)*r*s111*t010*t101-(1/32)*s010*s111*t010*t101+(3/16)*s011*s111*t010*t101+(5/16)*s101*s111*t010*t101+(3/16)*s110*s111*t010*t101-(9/32)*r*t001*t010*t101-(1/32)*s001*t001*t010*t101-(3/64)*s011*t001*t010*t101+(1/64)*s110*t001*t010*t101-(5/64)*s111*t001*t010*t101+(5/64)*r*t010^2*t101-(3/128)*s001*t010^2*t101-(1/128)*s010*t010^2*t101+(5/128)*s011*t010^2*t101-(3/128)*s100*t010^2*t101-(1/64)*s101*t010^2*t101+(5/128)*s110*t010^2*t101-(1/32)*s111*t010^2*t101-(3/4)*r^2*t011*t101-(3/16)*r*s001*t011*t101+(7/32)*s001^2*t011*t101+(3/4)*r*s010*t011*t101-(5/16)*s001*s010*t011*t101+(7/16)*r*s011*t011*t101-(3/32)*s001*s011*t011*t101-(5/16)*r*s100*t011*t101+(5/16)*s001*s100*t011*t101-(9/32)*s011*s100*t011*t101-(9/16)*r*s101*t011*t101+(1/16)*s001*s101*t011*t101+(9/32)*s010*s101*t011*t101-(7/16)*r*s110*t011*t101+(5/32)*s001*s110*t011*t101-(1/16)*s010*s110*t011*t101+(3/16)*s011*s110*t011*t101-(7/32)*s100*s110*t011*t101-(7/16)*s101*s110*t011*t101+(3/32)*s110^2*t011*t101-(9/16)*r*s111*t011*t101-(5/32)*s001*s111*t011*t101-(3/32)*s010*s111*t011*t101+(1/32)*s011*s111*t011*t101+(5/32)*s100*s111*t011*t101-(3/16)*s101*s111*t011*t101-(1/32)*s110*s111*t011*t101+(9/32)*r*t001*t011*t101-(1/64)*s001*t001*t011*t101+(1/32)*s011*t001*t011*t101+(5/64)*s101*t001*t011*t101-(1/64)*s110*t001*t011*t101-(3/16)*r*t010*t011*t101+(7/64)*s001*t010*t011*t101-(1/32)*s010*t010*t011*t101-(11/64)*s011*t010*t011*t101-(3/32)*s110*t010*t011*t101+(3/128)*t001*t010*t011*t101+(9/64)*r*t011^2*t101-(7/128)*s001*t011^2*t101-(1/128)*s010*t011^2*t101-(3/128)*s011*t011^2*t101-(3/128)*s100*t011^2*t101+(1/64)*s101*t011^2*t101+(1/128)*s110*t011^2*t101+(1/32)*s111*t011^2*t101+(9/4)*r^2*t100*t101-(1/2)*r*s001*t100*t101+(3/8)*r*s010*t100*t101+(1/16)*s001*s010*t100*t101+(1/4)*r*s011*t100*t101-(1/16)*s010*s011*t100*t101+(1/32)*s001*s100*t100*t101-(1/16)*s010*s100*t100*t101+(3/32)*s011*s100*t100*t101-(1/16)*s100^2*t100*t101+(15/16)*r*s101*t100*t101+(3/32)*s010*s101*t100*t101+(1/4)*s100*s101*t100*t101-(1/4)*r*s110*t100*t101-(1/32)*s001*s110*t100*t101+(1/16)*s010*s110*t100*t101-(3/32)*s011*s110*t100*t101-(1/8)*s100*s110*t100*t101-(1/4)*s101*s110*t100*t101-(3/16)*s110^2*t100*t101-(3/16)*r*s111*t100*t101-(3/32)*s010*s111*t100*t101-(1/8)*s100*s111*t100*t101+(1/8)*s110*s111*t100*t101+(9/32)*r*t001*t100*t101-(3/64)*s001*t001*t100*t101-(1/64)*s010*t001*t100*t101-(3/64)*s011*t001*t100*t101-(3/64)*s100*t001*t100*t101+(1/8)*s101*t001*t100*t101-(3/64)*s110*t001*t100*t101-(3/32)*s111*t001*t100*t101+(3/128)*t001^2*t100*t101-(9/32)*r*t010*t100*t101+(1/64)*s011*t010*t100*t101-(1/32)*s100*t010*t100*t101-(3/64)*s110*t010*t100*t101-(5/64)*s111*t010*t100*t101-(1/128)*t001*t010*t100*t101+(5/32)*r*t011*t100*t101-(5/64)*s001*t011*t100*t101-(1/32)*s100*t011*t100*t101+(1/64)*s101*t011*t100*t101+(7/64)*s110*t011*t100*t101+(3/128)*t001*t011*t100*t101+(3/64)*r*t100^2*t101-(3/128)*s001*t100^2*t101+(1/128)*s010*t100^2*t101-(3/128)*s011*t100^2*t101-(1/128)*s100*t100^2*t101+(1/64)*s101*t100^2*t101+(7/128)*s110*t100^2*t101-(1/32)*s111*t100^2*t101+(3/128)*t001*t100^2*t101+(3/16)*r^2*t101^2-(5/16)*r*s001*t101^2+(3/64)*s001^2*t101^2-(1/4)*r*s010*t101^2+(1/16)*s001*s010*t101^2+(1/64)*s010^2*t101^2-(7/16)*r*s011*t101^2+(3/32)*s001*s011*t101^2+(1/8)*s010*s011*t101^2-(1/64)*s011^2*t101^2-(5/16)*r*s100*t101^2-(1/16)*s001*s100*t101^2+(1/16)*s010*s100*t101^2+(3/16)*s011*s100*t101^2+(3/64)*s100^2*t101^2+(7/32)*r*s101*t101^2+(1/64)*s001*s101*t101^2-(15/64)*s010*s101*t101^2+(5/64)*s011*s101*t101^2+(1/64)*s100*s101*t101^2-(3/32)*s101^2*t101^2-(7/16)*r*s110*t101^2+(3/16)*s001*s110*t101^2+(1/8)*s010*s110*t101^2-(3/16)*s011*s110*t101^2+(3/32)*s100*s110*t101^2+(5/64)*s101*s110*t101^2-(1/64)*s110^2*t101^2-(11/32)*r*s111*t101^2-(5/64)*s001*s111*t101^2+(15/64)*s010*s111*t101^2-(1/64)*s011*s111*t101^2-(5/64)*s100*s111*t101^2-(3/32)*s101*s111*t101^2-(1/64)*s110*s111*t101^2+(1/16)*s111^2*t101^2-(9/64)*r*t001*t101^2-(5/128)*s001*t001*t101^2-(3/128)*s010*t001*t101^2+(3/128)*s011*t001*t101^2-(1/128)*s100*t001*t101^2-(3/64)*s101*t001*t101^2-(1/128)*s110*t001*t101^2-(1/64)*r*t010*t101^2+(3/128)*s001*t010*t101^2+(1/128)*s010*t010*t101^2+(5/128)*s011*t010*t101^2+(3/128)*s100*t010*t101^2-(1/64)*s101*t010*t101^2+(5/128)*s110*t010*t101^2-(1/16)*s111*t010*t101^2+(3/64)*r*t011*t101^2-(11/128)*s001*t011*t101^2-(3/128)*s010*t011*t101^2-(1/128)*s011*t011*t101^2-(1/128)*s100*t011*t101^2+(3/64)*s101*t011*t101^2-(3/128)*s110*t011*t101^2-(9/64)*r*t100*t101^2-(1/128)*s001*t100*t101^2-(3/128)*s010*t100*t101^2-(1/128)*s011*t100*t101^2-(5/128)*s100*t100*t101^2-(3/64)*s101*t100*t101^2+(3/128)*s110*t100*t101^2-(1/128)*t001*t100*t101^2-(1/64)*r*t101^3+(3/128)*s001*t101^3+(1/128)*s010*t101^3+(3/128)*s011*t101^3+(3/128)*s100*t101^3-(1/64)*s101*t101^3+(3/128)*s110*t101^3+(1/32)*s111*t101^3+(9/4)*r^3*t110+(15/8)*r^2*s001*t110+(13/16)*r*s001^2*t110-(1/32)*s001^3*t110-(39/8)*r^2*s010*t110+(1/4)*r*s001*s010*t110-(3/32)*s001^2*s010*t110+(3/16)*r*s010^2*t110+(1/32)*s001*s010^2*t110+(3/32)*s010^3*t110-(3/8)*r^2*s011*t110+(9/4)*r*s001*s011*t110+(1/32)*s001^2*s011*t110-r*s010*s011*t110+(1/8)*s001*s010*s011*t110-(1/32)*s010^2*s011*t110-(29/16)*r*s011^2*t110+(1/32)*s001*s011^2*t110+(3/32)*s010*s011^2*t110-(1/32)*s011^3*t110-(3/8)*r^2*s100*t110-(5/8)*r*s001*s100*t110+(1/32)*s001^2*s100*t110+(1/2)*r*s010*s100*t110+(7/16)*s001*s010*s100*t110-(9/32)*s010^2*s100*t110-(3/4)*r*s011*s100*t110-(7/16)*s001*s011*s100*t110+(7/8)*s010*s011*s100*t110+(5/32)*s011^2*s100*t110-(13/16)*r*s100^2*t110+(1/32)*s001*s100^2*t110+(11/32)*s010*s100^2*t110-(11/32)*s011*s100^2*t110-(1/32)*s100^3*t110+(15/4)*r^2*s101*t110+(5/4)*r*s001*s101*t110+(3/16)*s001^2*s101*t110-(3/4)*r*s010*s101*t110-(7/16)*s001*s010*s101*t110-(3/16)*s010^2*s101*t110+(1/2)*r*s011*s101*t110+(7/16)*s001*s011*s101*t110-(13/16)*s010*s011*s101*t110-(3/8)*s011^2*s101*t110-r*s100*s101*t110-(3/4)*s001*s100*s101*t110-(5/16)*s010*s100*s101*t110-(17/16)*s011*s100*s101*t110-(5/8)*s100^2*s101*t110+(15/16)*r*s101^2*t110+(1/32)*s001*s101^2*t110+(33/32)*s010*s101^2*t110+(7/32)*s011*s101^2*t110-(17/32)*s100*s101^2*t110-(3/16)*s101^3*t110-(9/8)*r^2*s110*t110-(1/2)*r*s001*s110*t110+(13/32)*s001^2*s110*t110+(3/4)*r*s010*s110*t110+(1/32)*s010^2*s110*t110-(9/8)*r*s011*s110*t110-(3/16)*s001*s011*s110*t110+(3/16)*s010*s011*s110*t110+(1/32)*s011^2*s110*t110+(7/4)*r*s100*s110*t110+(5/16)*s001*s100*s110*t110+(3/8)*s010*s100*s110*t110+(1/16)*s011*s100*s110*t110+(1/32)*s100^2*s110*t110-(1/4)*r*s101*s110*t110-(15/16)*s001*s101*s110*t110+(1/16)*s010*s101*s110*t110+(1/2)*s011*s101*s110*t110+(3/16)*s100*s101*s110*t110+(1/32)*s101^2*s110*t110-(11/16)*r*s110^2*t110-(3/32)*s001*s110^2*t110-(3/32)*s010*s110^2*t110+(1/32)*s011*s110^2*t110+(1/32)*s100*s110^2*t110+(3/16)*s101*s110^2*t110-(1/32)*s110^3*t110+(3/2)*r^2*s111*t110+(5/8)*r*s001*s111*t110-(7/16)*s001^2*s111*t110-(3/2)*r*s010*s111*t110+(1/4)*s001*s010*s111*t110-(1/8)*r*s011*s111*t110+(3/16)*s001*s011*s111*t110-(1/8)*s010*s011*s111*t110+(7/8)*r*s100*s111*t110-(1/4)*s001*s100*s111*t110-(3/8)*s010*s100*s111*t110+(15/16)*s011*s100*s111*t110+(3/8)*r*s101*s111*t110-(1/4)*s001*s101*s111*t110-(15/16)*s010*s101*s111*t110-(3/8)*s011*s101*s111*t110-(1/8)*s100*s101*s111*t110+(13/8)*r*s110*s111*t110+(1/16)*s001*s110*s111*t110+(7/16)*s100*s110*s111*t110+(1/2)*s101*s110*s111*t110-(3/16)*s110^2*s111*t110+(3/16)*r*s111^2*t110+(11/32)*s001*s111^2*t110-(3/32)*s010*s111^2*t110+(1/32)*s011*s111^2*t110+(1/32)*s100*s111^2*t110+(3/16)*s101*s111^2*t110+(3/32)*s110*s111^2*t110+(9/8)*r^2*t001*t110-(5/8)*r*s001*t001*t110-(1/16)*r*s010*t001*t110+(3/16)*r*s011*t001*t110+(1/4)*s001*s011*t001*t110+(5/32)*s010*s011*t001*t110-(1/16)*s011^2*t001*t110+(11/16)*r*s100*t001*t110-(3/32)*s010*s100*t001*t110+(1/4)*s011*s100*t001*t110+(9/8)*r*s101*t001*t110-(9/32)*s001*s101*t001*t110+(3/32)*s010*s101*t001*t110-(1/8)*s011*s101*t001*t110+(3/8)*s100*s101*t001*t110+(9/32)*s101^2*t001*t110+(1/4)*r*s110*t001*t110-(1/16)*s001*s110*t001*t110-(1/16)*s010*s110*t001*t110-(1/16)*s011*s110*t001*t110-(1/16)*s100*s110*t001*t110-(3/32)*s101*s110*t001*t110-(1/16)*r*s111*t001*t110+(3/32)*s001*s111*t001*t110+(1/4)*s011*s111*t001*t110+(3/32)*s101*s111*t001*t110+(1/32)*s110*s111*t001*t110-(7/64)*r*t001^2*t110-(1/128)*s001*t001^2*t110-(3/128)*s010*t001^2*t110-(5/128)*s011*t001^2*t110+(1/128)*s100*t001^2*t110-(1/32)*s101*t001^2*t110+(1/128)*s110*t001^2*t110-(3/4)*r^2*t010*t110-(1/8)*r*s001*t010*t110+(1/2)*r*s010*t010*t110-(1/16)*s001*s010*t010*t110-(1/16)*s010^2*t010*t110+(3/4)*r*s011*t010*t110-(3/16)*s001*s011*t010*t110+(1/8)*s010*s011*t010*t110+(1/16)*s011^2*t010*t110-(15/16)*r*s100*t010*t110+(1/16)*s001*s100*t010*t110+(5/32)*s010*s100*t010*t110-(3/8)*s011*s100*t010*t110-(1/4)*r*s101*t010*t110+(7/32)*s001*s101*t010*t110+(1/32)*s011*s101*t010*t110-(3/16)*s100*s101*t010*t110+(11/16)*r*s110*t010*t110+(3/16)*s001*s110*t010*t110-(1/32)*s010*s110*t010*t110+(1/2)*r*s111*t010*t110-(7/32)*s001*s111*t010*t110-(1/8)*s010*s111*t010*t110+(11/32)*s011*s111*t010*t110+(3/16)*s110*s111*t010*t110+(1/16)*r*t001*t010*t110-(1/32)*s010*t001*t010*t110+(5/32)*s011*t001*t010*t110+(1/64)*s101*t001*t010*t110-(5/64)*s111*t001*t010*t110-(19/64)*r*t010^2*t110+(1/128)*s001*t010^2*t110-(1/128)*s010*t010^2*t110-(13/128)*s011*t010^2*t110+(1/128)*s100*t010^2*t110+(3/64)*s101*t010^2*t110-(1/128)*s110*t010^2*t110-(3/8)*r^2*t011*t110-(3/8)*r*s001*t011*t110+(1/2)*r*s010*t011*t110+(1/16)*s001*s010*t011*t110-(5/32)*s010^2*t011*t110+(3/8)*r*s011*t011*t110-(1/16)*s010*s011*t011*t110-(3/8)*r*s100*t011*t110+(1/16)*s010*s100*t011*t110-(9/16)*r*s101*t011*t110+(1/32)*s001*s101*t011*t110+(9/32)*s010*s101*t011*t110+(5/32)*s011*s101*t011*t110+(1/32)*s100*s101*t011*t110-(3/16)*s101^2*t011*t110+(3/8)*r*s110*t011*t110-(1/16)*s010*s110*t011*t110+(5/32)*s101*s110*t011*t110+(1/16)*r*s111*t011*t110+(5/32)*s001*s111*t011*t110-(5/32)*s010*s111*t011*t110+(1/32)*s011*s111*t011*t110+(5/32)*s100*s111*t011*t110+(1/16)*s101*s111*t011*t110+(1/32)*s110*s111*t011*t110+(3/32)*r*t001*t011*t110-(1/32)*s001*t001*t011*t110+(3/64)*s010*t001*t011*t110-(1/32)*s011*t001*t011*t110-(15/32)*r*t010*t011*t110+(3/64)*s010*t010*t011*t110+(1/32)*s011*t010*t011*t110-(5/32)*s101*t010*t011*t110+(1/32)*s110*t010*t011*t110-(1/128)*t001*t010*t011*t110+(15/64)*r*t011^2*t110-(1/128)*s001*t011^2*t110+(9/128)*s010*t011^2*t110+(1/128)*s011*t011^2*t110+(1/128)*s100*t011^2*t110+(3/64)*s101*t011^2*t110-(1/128)*s110*t011^2*t110-(3/8)*r^2*t100*t110-(1/2)*r*s001*t100*t110+(3/16)*r*s010*t100*t110+(1/16)*s001*s010*t100*t110+(11/16)*r*s011*t100*t110-(1/16)*s001*s011*t100*t110-(3/32)*s010*s011*t100*t110-(1/16)*r*s100*t100*t110+(3/16)*s001*s100*t100*t110+(1/32)*s010*s100*t100*t110+(3/16)*s100^2*t100*t110-(3/8)*r*s101*t100*t110-(7/32)*s001*s101*t100*t110+(7/32)*s010*s101*t100*t110+(1/8)*s011*s101*t100*t110-(3/32)*s101^2*t100*t110-(5/8)*r*s110*t100*t110-(1/16)*s001*s110*t100*t110-(17/32)*s101*s110*t100*t110+(3/16)*r*s111*t100*t110+(5/32)*s001*s111*t100*t110+(1/8)*s100*s111*t100*t110+(7/32)*s101*s111*t100*t110+(3/32)*s110*s111*t100*t110-(3/8)*r*t001*t100*t110-(1/32)*s011*t001*t100*t110-(1/32)*s100*t001*t100*t110-(9/64)*s101*t001*t100*t110+(3/64)*s111*t001*t100*t110-(3/32)*r*t010*t100*t110+(3/64)*s001*t010*t100*t110+(1/64)*s010*t010*t100*t110+(1/64)*s011*t010*t100*t110+(9/64)*s100*t010*t100*t110-(1/16)*s101*t010*t100*t110+(1/64)*s110*t010*t100*t110-(1/32)*s111*t010*t100*t110-(1/128)*t001*t010*t100*t110+(3/128)*t010^2*t100*t110+(3/32)*r*t011*t100*t110+(3/64)*s010*t011*t100*t110-(1/32)*s100*t011*t100*t110-(1/32)*s110*t011*t100*t110-(1/128)*t010*t011*t100*t110+(1/64)*r*t100^2*t110+(1/128)*s001*t100^2*t110-(3/128)*s010*t100^2*t110+(1/128)*s011*t100^2*t110-(5/128)*s100*t100^2*t110+(1/32)*s101*t100^2*t110-(1/128)*s110*t100^2*t110-(1/128)*t010*t100^2*t110-(3/4)*r^2*t101*t110-(5/16)*r*s001*t101*t110+(3/4)*r*s010*t101*t110-(7/16)*r*s011*t101*t110-(7/32)*s001*s011*t101*t110-(1/16)*s010*s011*t101*t110+(3/32)*s011^2*t101*t110-(3/16)*r*s100*t101*t110+(5/16)*s001*s100*t101*t110-(5/16)*s010*s100*t101*t110+(5/32)*s011*s100*t101*t110+(7/32)*s100^2*t101*t110-(9/16)*r*s101*t101*t110+(9/32)*s010*s101*t101*t110-(7/16)*s011*s101*t101*t110+(1/16)*s100*s101*t101*t110+(7/16)*r*s110*t101*t110-(9/32)*s001*s110*t101*t110+(3/16)*s011*s110*t101*t110-(3/32)*s100*s110*t101*t110-(9/16)*r*s111*t101*t110+(5/32)*s001*s111*t101*t110-(3/32)*s010*s111*t101*t110-(1/32)*s011*s111*t101*t110-(5/32)*s100*s111*t101*t110-(3/16)*s101*s111*t101*t110+(1/32)*s110*s111*t101*t110+(5/32)*r*t001*t101*t110-(1/32)*s001*t001*t101*t110+(7/64)*s011*t001*t101*t110-(5/64)*s100*t001*t101*t110+(1/64)*s101*t001*t101*t110-(3/16)*r*t010*t101*t110-(1/32)*s010*t010*t101*t110-(3/32)*s011*t010*t101*t110+(7/64)*s100*t010*t101*t110-(11/64)*s110*t010*t101*t110+(9/32)*r*t011*t101*t110+(3/64)*s001*t011*t101*t110-(9/64)*s010*t011*t101*t110+(3/64)*s011*t011*t101*t110+(3/64)*s100*t011*t101*t110+(1/32)*s101*t011*t101*t110+(3/64)*s110*t011*t101*t110-(1/16)*s111*t011*t101*t110+(1/16)*t010*t011*t101*t110+(9/32)*r*t100*t101*t110-(1/64)*s011*t100*t101*t110-(1/64)*s100*t100*t101*t110+(5/64)*s101*t100*t101*t110+(1/32)*s110*t100*t101*t110+(3/128)*t001*t100*t101*t110+(3/128)*t010*t100*t101*t110+(3/64)*r*t101^2*t110-(1/128)*s001*t101^2*t110-(3/128)*s010*t101^2*t110-(3/128)*s011*t101^2*t110-(11/128)*s100*t101^2*t110+(3/64)*s101*t101^2*t110-(1/128)*s110*t101^2*t110-(1/32)*t011*t101^2*t110+(9/16)*r^2*t110^2-(1/4)*r*s001*t110^2-(3/64)*s001^2*t110^2+(1/4)*r*s010*t110^2-(1/16)*s001*s010*t110^2-(1/64)*s010^2*t110^2+(1/2)*r*s011*t110^2+(1/16)*s001*s011*t110^2-(1/16)*s010*s011*t110^2-(1/64)*s011^2*t110^2+(5/8)*r*s100*t110^2-(1/8)*s010*s100*t110^2+(3/32)*s011*s100*t110^2+(3/64)*s100^2*t110^2+(15/32)*r*s101*t110^2-(1/64)*s001*s101*t110^2+(9/64)*s010*s101*t110^2+(15/64)*s011*s101*t110^2+(27/64)*s100*s101*t110^2+(3/32)*s101^2*t110^2-(1/8)*r*s110*t110^2-(3/32)*s001*s110*t110^2-(1/8)*s010*s110*t110^2-(1/16)*s100*s110*t110^2-(5/64)*s101*s110*t110^2+(1/64)*s110^2*t110^2+(1/32)*r*s111*t110^2-(1/64)*s001*s111*t110^2+(3/64)*s010*s111*t110^2-(1/64)*s011*s111*t110^2-(5/64)*s100*s111*t110^2+(1/32)*s101*s111*t110^2-(5/64)*s110*s111*t110^2+(1/16)*s111^2*t110^2-(13/64)*r*t001*t110^2+(1/128)*s001*t001*t110^2+(3/128)*s010*t001*t110^2-(5/128)*s011*t001*t110^2-(1/128)*s100*t001*t110^2-(1/8)*s101*t001*t110^2+(1/128)*s110*t001*t110^2-(3/64)*r*t010*t110^2-(3/128)*s001*t010*t110^2-(5/128)*s010*t010*t110^2+(7/128)*s011*t010*t110^2+(3/128)*s100*t010*t110^2+(1/64)*s101*t010*t110^2-(3/128)*s110*t010*t110^2-(1/16)*s111*t010*t110^2+(15/64)*r*t011*t110^2+(1/128)*s001*t011*t110^2+(9/128)*s010*t011*t110^2-(1/128)*s011*t011*t110^2-(1/128)*s100*t011*t110^2+(3/64)*s101*t011*t110^2+(1/128)*s110*t011*t110^2-(5/64)*r*t100*t110^2+(1/128)*s001*t100*t110^2+(3/128)*s010*t100*t110^2-(1/128)*s011*t100*t110^2-(5/128)*s100*t100*t110^2-(1/16)*s101*t100*t110^2+(1/128)*s110*t100*t110^2-(1/128)*t010*t100*t110^2+(9/64)*r*t101*t110^2-(3/128)*s001*t101*t110^2-(1/128)*s010*t101*t110^2+(1/128)*s011*t101*t110^2-(7/128)*s100*t101*t110^2+(1/64)*s101*t101*t110^2-(3/128)*s110*t101*t110^2+(1/32)*s111*t101*t110^2-(3/64)*r*t110^3+(1/128)*s001*t110^3+(3/128)*s010*t110^3-(1/128)*s011*t110^3-(1/128)*s100*t110^3-(3/64)*s101*t110^3+(1/128)*s110*t110^3+(9/4)*r^3*t111-(3/8)*r^2*s001*t111-(13/16)*r*s001^2*t111-(1/32)*s001^3*t111+(33/8)*r^2*s010*t111+(5/4)*r*s001*s010*t111-(17/32)*s001^2*s010*t111+(3/16)*r*s010^2*t111+(3/32)*s001*s010^2*t111-(5/32)*s010^3*t111-(21/8)*r^2*s011*t111-r*s001*s011*t111+(1/32)*s001^2*s011*t111+(1/4)*s001*s010*s011*t111+(1/32)*s010^2*s011*t111-(7/16)*r*s011^2*t111+(1/32)*s001*s011^2*t111+(5/32)*s010*s011^2*t111-(1/32)*s011^3*t111-(3/8)*r^2*s100*t111+r*s001*s100*t111+(13/32)*s001^2*s100*t111+(5/4)*r*s010*s100*t111-(3/4)*s001*s010*s100*t111+(3/32)*s010^2*s100*t111+(7/8)*r*s011*s100*t111-(3/16)*s001*s011*s100*t111-(5/16)*s010*s011*s100*t111+(1/32)*s011^2*s100*t111-(13/16)*r*s100^2*t111+(13/32)*s001*s100^2*t111-(17/32)*s010*s100^2*t111+(1/32)*s011*s100^2*t111-(1/32)*s100^3*t111-(9/4)*r^2*s101*t111-(5/8)*r*s001*s101*t111+(1/16)*s001^2*s101*t111+(7/4)*r*s010*s101*t111+(1/2)*s001*s010*s101*t111+(1/16)*s010^2*s101*t111-(15/8)*r*s011*s101*t111-(9/16)*s001*s011*s101*t111-(1/8)*s010*s011*s101*t111+(1/4)*s011^2*s101*t111-(5/8)*r*s100*s101*t111+(23/16)*s001*s100*s101*t111+(1/2)*s010*s100*s101*t111+(3/8)*s011*s100*s101*t111+(1/16)*s100^2*s101*t111-(29/16)*r*s101^2*t111+(1/32)*s001*s101^2*t111+(5/32)*s010*s101^2*t111-(17/32)*s011*s101^2*t111+(1/32)*s100*s101^2*t111-(1/16)*s101^3*t111-(21/8)*r^2*s110*t111+(7/8)*r*s001*s110*t111+(1/32)*s001^2*s110*t111-(5/16)*s001*s010*s110*t111+(1/32)*s010^2*s110*t111+(1/4)*r*s011*s110*t111-(7/16)*s001*s011*s110*t111-(1/8)*s010*s011*s110*t111+(5/32)*s011^2*s110*t111-r*s100*s110*t111-(3/16)*s001*s100*s110*t111+(1/4)*s010*s100*s110*t111-(7/16)*s011*s100*s110*t111+(1/32)*s100^2*s110*t111-(15/8)*r*s101*s110*t111+(3/8)*s001*s101*s110*t111-(1/8)*s010*s101*s110*t111+(17/16)*s011*s101*s110*t111-(9/16)*s100*s101*s110*t111-(17/32)*s101^2*s110*t111-(7/16)*r*s110^2*t111+(1/32)*s001*s110^2*t111+(5/32)*s010*s110^2*t111+(5/32)*s011*s110^2*t111+(1/32)*s100*s110^2*t111+(1/4)*s101*s110^2*t111-(1/32)*s110^3*t111-(9/2)*r^2*s111*t111+(5/4)*r*s001*s111*t111+(11/16)*s001^2*s111*t111+r*s010*s111*t111+(7/16)*s001*s010*s111*t111+(1/4)*s010^2*s111*t111-(5/16)*s001*s011*s111*t111-(3/16)*s010*s011*s111*t111-(1/8)*s011^2*s111*t111+(5/4)*r*s100*s111*t111+(27/16)*s001*s100*s111*t111+(7/16)*s010*s100*s111*t111-(7/8)*s011*s100*s111*t111+(11/16)*s100^2*s111*t111-(25/8)*r*s101*s111*t111+(1/2)*s001*s101*s111*t111-(11/16)*s010*s101*s111*t111-(1/8)*s011*s101*s111*t111+(1/2)*s100*s101*s111*t111-(1/8)*s101^2*s111*t111-(7/8)*s001*s110*s111*t111-(3/16)*s010*s110*s111*t111-(11/16)*s011*s110*s111*t111-(5/16)*s100*s110*s111*t111-(1/8)*s101*s110*s111*t111-(1/8)*s110^2*s111*t111+(39/16)*r*s111^2*t111+(3/32)*s001*s111^2*t111+(17/32)*s010*s111^2*t111+(1/32)*s011*s111^2*t111+(3/32)*s100*s111^2*t111+(1/16)*s101*s111^2*t111+(1/32)*s110*s111^2*t111+(1/8)*s111^3*t111+(3/8)*r^2*t001*t111+(1/16)*r*s001*t001*t111-(3/16)*s001^2*t001*t111-(7/16)*r*s010*t001*t111-(5/32)*s001*s010*t001*t111+(7/8)*r*s011*t001*t111+(1/8)*s001*s011*t001*t111-(11/16)*r*s100*t001*t111-(1/4)*s001*s100*t001*t111-(5/32)*s010*s100*t001*t111+(5/16)*r*s101*t001*t111+(3/8)*s001*s101*t001*t111+(5/32)*s011*s101*t001*t111+(1/2)*r*s110*t001*t111+(1/16)*s001*s110*t001*t111+(3/16)*s010*s110*t001*t111+(1/16)*s011*s110*t001*t111-(1/16)*s100*s110*t001*t111-(1/32)*s101*s110*t001*t111-(7/8)*r*s111*t001*t111-(3/8)*s001*s111*t001*t111-(3/32)*s010*s111*t001*t111-(3/32)*s011*s111*t001*t111-(3/8)*s100*s111*t001*t111-(7/32)*s101*s111*t001*t111+(3/32)*s110*s111*t001*t111-(1/32)*s111^2*t001*t111-(3/64)*r*t001^2*t111+(3/128)*s001*t001^2*t111+(5/128)*s010*t001^2*t111-(1/128)*s011*t001^2*t111+(1/128)*s100*t001^2*t111-(1/64)*s101*t001^2*t111+(1/128)*s110*t001^2*t111+(1/64)*s111*t001^2*t111+(3/8)*r^2*t010*t111+(5/8)*r*s001*t010*t111-(1/2)*r*s010*t010*t111-(3/16)*s001*s010*t010*t111+(5/32)*s010^2*t010*t111-(1/8)*r*s011*t010*t111-(1/16)*s010*s011*t010*t111+(5/8)*r*s100*t010*t111+(1/4)*s001*s100*t010*t111-(3/16)*s010*s100*t010*t111-(1/16)*r*s101*t010*t111+(3/32)*s001*s101*t010*t111-(3/32)*s010*s101*t010*t111-(1/32)*s011*s101*t010*t111+(3/32)*s100*s101*t010*t111-(1/8)*r*s110*t010*t111-(1/16)*s010*s110*t010*t111-(1/4)*s011*s110*t010*t111-(1/32)*s101*s110*t010*t111-(11/16)*r*s111*t010*t111+(3/32)*s001*s111*t010*t111+(11/32)*s010*s111*t010*t111+(7/32)*s011*s111*t010*t111+(3/32)*s100*s111*t010*t111-(3/16)*s101*s111*t010*t111+(7/32)*s110*s111*t010*t111+(1/16)*s111^2*t010*t111-(11/32)*r*t001*t010*t111-(3/32)*s001*t001*t010*t111-(3/64)*s010*t001*t010*t111+(1/32)*s011*t001*t010*t111-(1/16)*s111*t001*t010*t111+(31/64)*r*t010^2*t111+(1/128)*s001*t010^2*t111+(5/128)*s010*t010^2*t111-(1/128)*s011*t010^2*t111+(1/128)*s100*t010^2*t111+(1/64)*s101*t010^2*t111-(1/128)*s110*t010^2*t111-(1/8)*s111*t010^2*t111+(3/4)*r^2*t011*t111+r*s001*t011*t111-(3/16)*s001^2*t011*t111-(1/2)*r*s010*t011*t111+(1/16)*s010^2*t011*t111+(1/8)*r*s011*t011*t111+(1/16)*s001*s011*t011*t111-(3/16)*s010*s011*t011*t111+(19/16)*r*s100*t011*t111-(1/4)*s001*s100*t011*t111-(9/32)*s010*s100*t011*t111-(1/16)*s011*s100*t011*t111+(1/2)*r*s101*t011*t111-(3/32)*s001*s101*t011*t111-(1/8)*s010*s101*t011*t111+(11/32)*s011*s101*t011*t111-(7/16)*r*s110*t011*t111+(1/8)*s001*s110*t011*t111-(3/32)*s010*s110*t011*t111+(1/16)*s011*s110*t011*t111+(1/16)*s101*s110*t011*t111-(1/4)*r*s111*t011*t111+(7/32)*s001*s111*t011*t111-(3/32)*s011*s111*t011*t111-(1/16)*s100*s111*t011*t111-(5/16)*r*t001*t011*t111+(1/32)*s001*t001*t011*t111+(1/32)*s010*t001*t011*t111-(3/64)*s101*t001*t011*t111-(1/64)*s111*t001*t011*t111+(19/32)*r*t010*t011*t111-(3/32)*s001*t010*t011*t111-(7/64)*s010*t010*t011*t111+(1/32)*s110*t010*t011*t111+(3/32)*s111*t010*t011*t111-(1/128)*t001*t010*t011*t111-(15/64)*r*t011^2*t111+(3/128)*s001*t011^2*t111-(1/128)*s010*t011^2*t111+(1/128)*s011*t011^2*t111+(1/128)*s100*t011^2*t111-(1/64)*s101*t011^2*t111-(1/128)*s110*t011^2*t111-(1/32)*s111*t011^2*t111+(3/8)*r^2*t100*t111-(11/16)*r*s001*t100*t111-(7/16)*r*s010*t100*t111-(5/32)*s001*s010*t100*t111+(1/2)*r*s011*t100*t111-(1/16)*s001*s011*t100*t111+(3/16)*s010*s011*t100*t111+(1/16)*r*s100*t100*t111-(1/4)*s001*s100*t100*t111-(5/32)*s010*s100*t100*t111+(1/16)*s011*s100*t100*t111-(3/16)*s100^2*t100*t111+(5/16)*r*s101*t100*t111-(1/32)*s011*s101*t100*t111+(3/8)*s100*s101*t100*t111+(7/8)*r*s110*t100*t111+(1/16)*s011*s110*t100*t111+(1/8)*s100*s110*t100*t111+(5/32)*s101*s110*t100*t111-(7/8)*r*s111*t100*t111-(3/8)*s001*s111*t100*t111-(3/32)*s010*s111*t100*t111+(3/32)*s011*s111*t100*t111-(3/8)*s100*s111*t100*t111-(7/32)*s101*s111*t100*t111-(3/32)*s110*s111*t100*t111-(1/32)*s111^2*t100*t111+(3/8)*r*t001*t100*t111+(1/32)*s001*t001*t100*t111+(1/32)*s100*t001*t100*t111+(13/64)*s101*t001*t100*t111-(3/64)*s111*t001*t100*t111-(11/32)*r*t010*t100*t111-(3/64)*s010*t010*t100*t111-(3/32)*s100*t010*t100*t111+(1/32)*s110*t010*t100*t111-(1/16)*s111*t010*t100*t111-(7/32)*r*t011*t100*t111+(5/64)*s001*t011*t100*t111+(5/64)*s010*t011*t100*t111-(1/64)*s011*t011*t100*t111+(5/64)*s100*t011*t100*t111-(3/64)*s110*t011*t100*t111+(1/32)*s111*t011*t100*t111-(1/128)*t001*t011*t100*t111+(3/128)*t010*t011*t100*t111-(1/128)*t011^2*t100*t111-(3/64)*r*t100^2*t111+(1/128)*s001*t100^2*t111+(5/128)*s010*t100^2*t111+(1/128)*s011*t100^2*t111+(3/128)*s100*t100^2*t111-(1/64)*s101*t100^2*t111-(1/128)*s110*t100^2*t111+(1/64)*s111*t100^2*t111-(1/128)*t011*t100^2*t111+(3/4)*r^2*t101*t111+(3/16)*r*s001*t101*t111-(7/32)*s001^2*t101*t111-r*s010*t101*t111+(3/16)*s001*s010*t101*t111-(3/16)*r*s011*t101*t111+(7/32)*s001*s011*t101*t111+(3/16)*r*s100*t101*t111-(9/32)*s001*s100*t101*t111+(3/16)*s010*s100*t101*t111-(1/16)*s011*s100*t101*t111-(7/32)*s100^2*t101*t111+(1/16)*r*s101*t101*t111-(3/32)*s001*s101*t101*t111-(13/32)*s010*s101*t101*t111-(1/32)*s011*s101*t101*t111-(3/32)*s100*s101*t101*t111-(3/16)*r*s110*t101*t111-(1/16)*s001*s110*t101*t111-(7/32)*s011*s110*t101*t111+(7/32)*s100*s110*t101*t111-(1/32)*s101*s110*t101*t111+(17/16)*r*s111*t101*t111+(3/16)*s001*s111*t101*t111+(7/32)*s010*s111*t101*t111+(3/16)*s100*s111*t101*t111+(1/16)*s101*s111*t101*t111-(5/32)*r*t001*t101*t111+(5/64)*s001*t001*t101*t111-(3/32)*s011*t001*t101*t111+(5/64)*s100*t001*t101*t111-(1/64)*s111*t001*t101*t111+(5/32)*r*t010*t101*t111-(5/64)*s001*t010*t101*t111+(7/64)*s010*t010*t101*t111-(5/64)*s011*t010*t101*t111-(5/64)*s100*t010*t101*t111+(3/32)*s101*t010*t101*t111-(5/64)*s110*t010*t101*t111+(1/16)*s111*t010*t101*t111+(3/64)*t001*t010*t101*t111+(1/64)*t010^2*t101*t111-(1/16)*r*t011*t101*t111+(1/32)*s001*t011*t101*t111+(1/32)*s010*t011*t101*t111-(7/64)*s100*t011*t101*t111+(3/64)*s110*t011*t101*t111-(3/64)*t010*t011*t101*t111-(5/32)*r*t100*t101*t111+(5/64)*s001*t100*t101*t111+(5/64)*s100*t100*t101*t111-(3/32)*s110*t100*t101*t111-(1/64)*s111*t100*t101*t111-(5/128)*t001*t100*t101*t111+(3/64)*t010*t100*t101*t111+(3/128)*t011*t100*t101*t111-(5/64)*r*t101^2*t111+(9/128)*s001*t101^2*t111+(5/128)*s010*t101^2*t111-(1/128)*s011*t101^2*t111+(9/128)*s100*t101^2*t111+(1/64)*s101*t101^2*t111-(1/128)*s110*t101^2*t111-(1/32)*s111*t101^2*t111+(1/64)*t010*t101^2*t111+(3/4)*r^2*t110*t111+(19/16)*r*s001*t110*t111-(1/2)*r*s010*t110*t111-(9/32)*s001*s010*t110*t111+(1/16)*s010^2*t110*t111-(7/16)*r*s011*t110*t111-(3/32)*s010*s011*t110*t111+r*s100*t110*t111-(1/4)*s001*s100*t110*t111+(1/8)*s011*s100*t110*t111-(3/16)*s100^2*t110*t111+(1/2)*r*s101*t110*t111-(1/8)*s010*s101*t110*t111+(1/16)*s011*s101*t110*t111-(3/32)*s100*s101*t110*t111+(1/8)*r*s110*t110*t111-(1/16)*s001*s110*t110*t111-(3/16)*s010*s110*t110*t111+(1/16)*s011*s110*t110*t111+(1/16)*s100*s110*t110*t111+(11/32)*s101*s110*t110*t111-(1/4)*r*s111*t110*t111-(1/16)*s001*s111*t110*t111+(7/32)*s100*s111*t110*t111-(3/32)*s110*s111*t110*t111-(7/32)*r*t001*t110*t111+(5/64)*s001*t001*t110*t111+(5/64)*s010*t001*t110*t111-(3/64)*s011*t001*t110*t111+(5/64)*s100*t001*t110*t111-(1/64)*s110*t001*t110*t111+(1/32)*s111*t001*t110*t111-(1/128)*t001^2*t110*t111+(19/32)*r*t010*t110*t111-(7/64)*s010*t010*t110*t111+(1/32)*s011*t010*t110*t111-(3/32)*s100*t010*t110*t111+(3/32)*s111*t010*t110*t111+(3/128)*t001*t010*t110*t111-(15/32)*r*t011*t110*t111+(1/32)*s001*t011*t110*t111+(3/64)*s010*t011*t110*t111+(1/32)*s100*t011*t110*t111-(1/32)*s101*t011*t110*t111-(1/128)*t001*t011*t110*t111-(5/16)*r*t100*t110*t111+(1/32)*s010*t100*t110*t111+(1/32)*s100*t100*t110*t111-(3/64)*s101*t100*t110*t111-(1/64)*s111*t100*t110*t111-(1/128)*t001*t100*t110*t111-(1/128)*t010*t100*t110*t111-(1/128)*t011*t100*t110*t111-(1/16)*r*t101*t110*t111-(7/64)*s001*t101*t110*t111+(1/32)*s010*t101*t110*t111+(3/64)*s011*t101*t110*t111+(1/32)*s100*t101*t110*t111+(3/128)*t001*t101*t110*t111-(3/64)*t010*t101*t110*t111+(1/32)*t011*t101*t110*t111-(15/64)*r*t110^2*t111+(1/128)*s001*t110^2*t111-(1/128)*s010*t110^2*t111-(1/128)*s011*t110^2*t111+(3/128)*s100*t110^2*t111-(1/64)*s101*t110^2*t111+(1/128)*s110*t110^2*t111-(1/32)*s111*t110^2*t111-(1/128)*t001*t110^2*t111-(51/16)*r^2*t111^2-(3/4)*r*s001*t111^2+(3/64)*s001^2*t111^2+(3/8)*r*s010*t111^2+(5/16)*s001*s010*t111^2-(1/64)*s010^2*t111^2+(5/8)*r*s011*t111^2-(1/16)*s001*s011*t111^2-(1/8)*s010*s011*t111^2+(1/64)*s011^2*t111^2-(3/4)*r*s100*t111^2+(1/32)*s001*s100*t111^2+(5/16)*s010*s100*t111^2-(1/16)*s011*s100*t111^2+(3/64)*s100^2*t111^2-(53/32)*r*s101*t111^2+(1/64)*s001*s101*t111^2+(1/64)*s010*s101*t111^2+(5/64)*s011*s101*t111^2+(1/64)*s100*s101*t111^2-(3/32)*s101^2*t111^2+(5/8)*r*s110*t111^2-(1/16)*s001*s110*t111^2-(1/8)*s010*s110*t111^2+(3/32)*s011*s110*t111^2-(1/16)*s100*s110*t111^2+(5/64)*s101*s110*t111^2+(1/64)*s110^2*t111^2+(9/32)*r*s111*t111^2-(19/64)*s001*s111*t111^2-(9/64)*s010*s111*t111^2+(1/64)*s011*s111*t111^2-(19/64)*s100*s111*t111^2-(1/32)*s101*s111*t111^2+(1/64)*s110*s111*t111^2-(1/16)*s111^2*t111^2+(11/64)*r*t001*t111^2+(3/128)*s001*t001*t111^2+(3/128)*s010*t001*t111^2+(1/128)*s011*t001*t111^2-(1/128)*s100*t001*t111^2-(3/64)*s101*t001*t111^2+(1/128)*s110*t001*t111^2+(3/64)*s111*t001*t111^2-(29/64)*r*t010*t111^2+(3/128)*s001*t010*t111^2+(25/128)*s010*t010*t111^2-(3/128)*s011*t010*t111^2+(3/128)*s100*t010*t111^2-(1/64)*s101*t010*t111^2-(3/128)*s110*t010*t111^2+(1/32)*s111*t010*t111^2+(5/64)*r*t011*t111^2+(3/128)*s001*t011*t111^2-(9/128)*s010*t011*t111^2+(1/128)*s011*t011*t111^2-(1/128)*s100*t011*t111^2+(3/64)*s101*t011*t111^2+(1/128)*s110*t011*t111^2+(11/64)*r*t100*t111^2-(1/128)*s001*t100*t111^2+(3/128)*s010*t100*t111^2+(1/128)*s011*t100*t111^2+(3/128)*s100*t100*t111^2-(3/64)*s101*t100*t111^2+(1/128)*s110*t100*t111^2+(3/64)*s111*t100*t111^2-(1/128)*t011*t100*t111^2+(5/64)*r*t101*t111^2-(3/128)*s001*t101*t111^2-(1/128)*s010*t101*t111^2-(3/128)*s011*t101*t111^2-(3/128)*s100*t101*t111^2-(1/64)*s101*t101*t111^2-(3/128)*s110*t101*t111^2-(1/32)*s111*t101*t111^2-(1/64)*t010*t101*t111^2+(5/64)*r*t110*t111^2-(1/128)*s001*t110*t111^2-(9/128)*s010*t110*t111^2+(1/128)*s011*t110*t111^2+(3/128)*s100*t110*t111^2+(3/64)*s101*t110*t111^2+(1/128)*s110*t110*t111^2-(1/128)*t001*t110*t111^2+(17/64)*r*t111^3-(1/128)*s001*t111^3-(5/128)*s010*t111^3+(1/128)*s011*t111^3-(1/128)*s100*t111^3+(1/64)*s101*t111^3+(1/128)*s110*t111^3+(1/32)*s111*t111^3,
 -18*r^3*s001-(3/2)*r*s001^3-(9/2)*r^2*s001*s010-(5/8)*s001^3*s010+(7/2)*r*s001*s010^2+(5/8)*s001*s010^3-18*r^3*s011+2*r*s001^2*s011-(9/2)*r^2*s010*s011+(11/8)*s001^2*s010*s011+(7/2)*r*s010^2*s011+(5/8)*s010^3*s011+2*r*s001*s011^2+(11/8)*s001*s010*s011^2-(3/2)*r*s011^3-(5/8)*s010*s011^3+3*r^2*s001*s100-(1/4)*s001^3*s100+(1/2)*r*s001*s010*s100-(1/4)*s001*s010^2*s100+3*r^2*s011*s100-(1/2)*s001^2*s011*s100+(1/2)*r*s010*s011*s100-(1/4)*s010^2*s011*s100-(1/2)*s001*s011^2*s100-(1/4)*s011^3*s100-(3/2)*r*s001*s100^2-(5/8)*s001*s010*s100^2-(3/2)*r*s011*s100^2-(5/8)*s010*s011*s100^2+(1/4)*s001*s100^3+(1/4)*s011*s100^3-18*r^3*s101+(11/2)*r*s001^2*s101-(9/2)*r^2*s010*s101+(17/8)*s001^2*s010*s101+(7/2)*r*s010^2*s101+(5/8)*s010^3*s101-3*r*s001*s011*s101-(11/4)*s001*s010*s011*s101+r*s011^2*s101-(1/8)*s010*s011^2*s101+3*r^2*s100*s101+(1/4)*s001^2*s100*s101+(1/2)*r*s010*s100*s101-(1/4)*s010^2*s100*s101+(3/2)*s001*s011*s100*s101+s011^2*s100*s101-(3/2)*r*s100^2*s101-(5/8)*s010*s100^2*s101+(1/4)*s100^3*s101+(11/2)*r*s001*s101^2+(17/8)*s001*s010*s101^2+r*s011*s101^2-(1/8)*s010*s011*s101^2+(1/4)*s001*s100*s101^2+s011*s100*s101^2-(3/2)*r*s101^3-(5/8)*s010*s101^3-(1/4)*s100*s101^3+(21/2)*r^2*s001*s110+(1/8)*s001^3*s110-r*s001*s010*s110-(23/8)*s001*s010^2*s110+(21/2)*r^2*s011*s110+(5/8)*s001^2*s011*s110-r*s010*s011*s110-(23/8)*s010^2*s011*s110+(5/8)*s001*s011^2*s110+(1/8)*s011^3*s110-(5/2)*r*s001*s100*s110+(1/2)*s001*s010*s100*s110-(5/2)*r*s011*s100*s110+(1/2)*s010*s011*s100*s110+(1/8)*s001*s100^2*s110+(1/8)*s011*s100^2*s110+(21/2)*r^2*s101*s110-(13/8)*s001^2*s101*s110-r*s010*s101*s110-(23/8)*s010^2*s101*s110-(9/4)*s001*s011*s101*s110-(7/8)*s011^2*s101*s110-(5/2)*r*s100*s101*s110+(1/2)*s010*s100*s101*s110+(1/8)*s100^2*s101*s110-(13/8)*s001*s101^2*s110-(7/8)*s011*s101^2*s110+(1/8)*s101^3*s110+(3/2)*r*s001*s110^2+(19/8)*s001*s010*s110^2+(3/2)*r*s011*s110^2+(19/8)*s010*s011*s110^2-(1/4)*s001*s100*s110^2-(1/4)*s011*s100*s110^2+(3/2)*r*s101*s110^2+(19/8)*s010*s101*s110^2-(1/4)*s100*s101*s110^2-(1/8)*s001*s110^3-(1/8)*s011*s110^3-(1/8)*s101*s110^3-18*r^3*s111+r*s001^2*s111-(9/2)*r^2*s010*s111-(1/8)*s001^2*s010*s111+(7/2)*r*s010^2*s111+(5/8)*s010^3*s111-3*r*s001*s011*s111-(11/4)*s001*s010*s011*s111+(11/2)*r*s011^2*s111+(17/8)*s010*s011^2*s111+3*r^2*s100*s111+s001^2*s100*s111+(1/2)*r*s010*s100*s111-(1/4)*s010^2*s100*s111+(3/2)*s001*s011*s100*s111+(1/4)*s011^2*s100*s111-(3/2)*r*s100^2*s111-(5/8)*s010*s100^2*s111+(1/4)*s100^3*s111-3*r*s001*s101*s111-(11/4)*s001*s010*s101*s111-3*r*s011*s101*s111-(11/4)*s010*s011*s101*s111+(3/2)*s001*s100*s101*s111+(3/2)*s011*s100*s101*s111+2*r*s101^2*s111+(11/8)*s010*s101^2*s111-(1/2)*s100*s101^2*s111+(21/2)*r^2*s110*s111-(7/8)*s001^2*s110*s111-r*s010*s110*s111-(23/8)*s010^2*s110*s111-(9/4)*s001*s011*s110*s111-(13/8)*s011^2*s110*s111-(5/2)*r*s100*s110*s111+(1/2)*s010*s100*s110*s111+(1/8)*s100^2*s110*s111-(9/4)*s001*s101*s110*s111-(9/4)*s011*s101*s110*s111+(5/8)*s101^2*s110*s111+(3/2)*r*s110^2*s111+(19/8)*s010*s110^2*s111-(1/4)*s100*s110^2*s111-(1/8)*s110^3*s111+r*s001*s111^2-(1/8)*s001*s010*s111^2+(11/2)*r*s011*s111^2+(17/8)*s010*s011*s111^2+s001*s100*s111^2+(1/4)*s011*s100*s111^2+2*r*s101*s111^2+(11/8)*s010*s101*s111^2-(1/2)*s100*s101*s111^2-(7/8)*s001*s110*s111^2-(13/8)*s011*s110*s111^2+(5/8)*s101*s110*s111^2-(3/2)*r*s111^3-(5/8)*s010*s111^3-(1/4)*s100*s111^3+(1/8)*s110*s111^3-(1/4)*r*s001*s010*t001+(1/8)*s001^2*s011*t001-(1/4)*r*s010*s011*t001+(1/8)*s001*s011^2*t001+r*s001*s100*t001+(1/8)*s001*s010*s100*t001+r*s011*s100*t001+(1/8)*s010*s011*s100*t001-(1/2)*s001^2*s101*t001-(1/4)*r*s010*s101*t001-(1/2)*s001*s011*s101*t001-(1/8)*s011^2*s101*t001+r*s100*s101*t001+(1/8)*s010*s100*s101*t001-(1/2)*s001*s101^2*t001-(1/8)*s011*s101^2*t001+(1/4)*r*s001*s110*t001+(1/2)*s001*s010*s110*t001+(1/4)*r*s011*s110*t001+(1/2)*s010*s011*s110*t001-(1/8)*s001*s100*s110*t001-(1/8)*s011*s100*s110*t001+(1/4)*r*s101*s110*t001+(1/2)*s010*s101*s110*t001-(1/8)*s100*s101*s110*t001-(1/8)*s001^2*s111*t001-(1/4)*r*s010*s111*t001-(1/2)*s001*s011*s111*t001-(1/2)*s011^2*s111*t001+r*s100*s111*t001+(1/8)*s010*s100*s111*t001-(1/2)*s001*s101*s111*t001-(1/2)*s011*s101*s111*t001+(1/8)*s101^2*s111*t001+(1/4)*r*s110*s111*t001+(1/2)*s010*s110*s111*t001-(1/8)*s100*s110*s111*t001-(1/8)*s001*s111^2*t001-(1/2)*s011*s111^2*t001+(1/8)*s101*s111^2*t001+(1/8)*r*s001*t001^2-(5/32)*s001*s010*t001^2+(1/8)*r*s011*t001^2-(5/32)*s010*s011*t001^2-(1/16)*s001*s100*t001^2-(1/16)*s011*s100*t001^2+(1/8)*r*s101*t001^2-(5/32)*s010*s101*t001^2-(1/16)*s100*s101*t001^2+(1/32)*s001*s110*t001^2+(1/32)*s011*s110*t001^2+(1/32)*s101*s110*t001^2+(1/8)*r*s111*t001^2-(5/32)*s010*s111*t001^2-(1/16)*s100*s111*t001^2+(1/32)*s110*s111*t001^2+9*r^3*t010-(1/4)*r*s001^2*t010+(9/4)*r^2*s010*t010+(5/16)*s001^2*s010*t010-(7/4)*r*s010^2*t010-(5/16)*s010^3*t010-(3/4)*r*s001*s011*t010+(1/2)*s001*s010*s011*t010-(5/4)*r*s011^2*t010-(3/16)*s010*s011^2*t010-(3/2)*r^2*s100*t010-(3/8)*s001^2*s100*t010-(1/4)*r*s010*s100*t010+(1/8)*s010^2*s100*t010-(3/8)*s001*s011*s100*t010+(1/8)*s011^2*s100*t010+(3/4)*r*s100^2*t010+(5/16)*s010*s100^2*t010-(1/8)*s100^3*t010-(3/2)*r*s001*s101*t010-(11/8)*s001*s010*s101*t010+(7/4)*r*s011*s101*t010+(1/4)*s010*s011*s101*t010+(3/4)*s001*s100*s101*t010-(1/8)*s011*s100*s101*t010-(1/4)*r*s101^2*t010+(5/16)*s010*s101^2*t010-(3/8)*s100*s101^2*t010-(21/4)*r^2*s110*t010-(1/16)*s001^2*s110*t010+(1/2)*r*s010*s110*t010+(23/16)*s010^2*s110*t010+(1/4)*s001*s011*s110*t010+(7/16)*s011^2*s110*t010+(5/4)*r*s100*s110*t010-(1/4)*s010*s100*s110*t010-(1/16)*s100^2*s110*t010+(7/8)*s001*s101*s110*t010-(1/16)*s101^2*s110*t010-(3/4)*r*s110^2*t010-(19/16)*s010*s110^2*t010+(1/8)*s100*s110^2*t010+(1/16)*s110^3*t010+(7/4)*r*s001*s111*t010+(1/4)*s001*s010*s111*t010+(1/2)*r*s011*s111*t010-(3/8)*s010*s011*s111*t010-(1/8)*s001*s100*s111*t010-(1/4)*s011*s100*s111*t010-(3/4)*r*s101*s111*t010+(1/2)*s010*s101*s111*t010-(3/8)*s100*s101*s111*t010-(1/8)*s011*s110*s111*t010+(1/4)*s101*s110*s111*t010-(5/4)*r*s111^2*t010-(3/16)*s010*s111^2*t010+(1/8)*s100*s111^2*t010+(7/16)*s110*s111^2*t010+(1/8)*r*s010*t001*t010+(3/16)*s001*s011*t001*t010+(1/4)*s011^2*t001*t010-(1/2)*r*s100*t001*t010-(1/16)*s010*s100*t001*t010+(1/4)*s001*s101*t001*t010-(3/16)*s011*s101*t001*t010-(1/8)*r*s110*t001*t010-(1/4)*s010*s110*t001*t010+(1/16)*s100*s110*t001*t010-(3/16)*s001*s111*t001*t010-(1/4)*s011*s111*t001*t010+(3/16)*s101*s111*t001*t010+(1/4)*s111^2*t001*t010-(1/16)*r*t001^2*t010+(5/64)*s010*t001^2*t010+(1/32)*s100*t001^2*t010-(1/64)*s110*t001^2*t010+(1/8)*r*s001*t010^2+(5/32)*s001*s010*t010^2+(1/8)*r*s011*t010^2+(5/32)*s010*s011*t010^2-(1/16)*s001*s100*t010^2-(1/16)*s011*s100*t010^2+(1/8)*r*s101*t010^2+(5/32)*s010*s101*t010^2-(1/16)*s100*s101*t010^2-(1/32)*s001*s110*t010^2-(1/32)*s011*s110*t010^2-(1/32)*s101*s110*t010^2+(1/8)*r*s111*t010^2+(5/32)*s010*s111*t010^2-(1/16)*s100*s111*t010^2-(1/32)*s110*s111*t010^2-(1/16)*r*t010^3-(5/64)*s010*t010^3+(1/32)*s100*t010^3+(1/64)*s110*t010^3+9*r^3*t011-(5/4)*r*s001^2*t011+(9/4)*r^2*s010*t011-(3/16)*s001^2*s010*t011-(7/4)*r*s010^2*t011-(5/16)*s010^3*t011-(3/4)*r*s001*s011*t011+(1/2)*s001*s010*s011*t011-(1/4)*r*s011^2*t011+(5/16)*s010*s011^2*t011-(3/2)*r^2*s100*t011+(1/8)*s001^2*s100*t011-(1/4)*r*s010*s100*t011+(1/8)*s010^2*s100*t011-(3/8)*s001*s011*s100*t011-(3/8)*s011^2*s100*t011+(3/4)*r*s100^2*t011+(5/16)*s010*s100^2*t011-(1/8)*s100^3*t011+(1/2)*r*s001*s101*t011-(3/8)*s001*s010*s101*t011+(7/4)*r*s011*s101*t011+(1/4)*s010*s011*s101*t011-(1/4)*s001*s100*s101*t011-(1/8)*s011*s100*s101*t011-(5/4)*r*s101^2*t011-(3/16)*s010*s101^2*t011+(1/8)*s100*s101^2*t011-(21/4)*r^2*s110*t011+(7/16)*s001^2*s110*t011+(1/2)*r*s010*s110*t011+(23/16)*s010^2*s110*t011+(1/4)*s001*s011*s110*t011-(1/16)*s011^2*s110*t011+(5/4)*r*s100*s110*t011-(1/4)*s010*s100*s110*t011-(1/16)*s100^2*s110*t011-(1/8)*s001*s101*s110*t011+(7/16)*s101^2*s110*t011-(3/4)*r*s110^2*t011-(19/16)*s010*s110^2*t011+(1/8)*s100*s110^2*t011+(1/16)*s110^3*t011+(7/4)*r*s001*s111*t011+(1/4)*s001*s010*s111*t011-(3/2)*r*s011*s111*t011-(11/8)*s010*s011*s111*t011-(1/8)*s001*s100*s111*t011+(3/4)*s011*s100*s111*t011-(3/4)*r*s101*s111*t011+(1/2)*s010*s101*s111*t011-(3/8)*s100*s101*s111*t011+(7/8)*s011*s110*s111*t011+(1/4)*s101*s110*s111*t011-(1/4)*r*s111^2*t011+(5/16)*s010*s111^2*t011-(3/8)*s100*s111^2*t011-(1/16)*s110*s111^2*t011+(1/4)*s001^2*t001*t011+(1/8)*r*s010*t001*t011+(3/16)*s001*s011*t001*t011-(1/2)*r*s100*t001*t011-(1/16)*s010*s100*t001*t011-(1/4)*s001*s101*t001*t011-(3/16)*s011*s101*t001*t011+(1/4)*s101^2*t001*t011-(1/8)*r*s110*t001*t011-(1/4)*s010*s110*t001*t011+(1/16)*s100*s110*t001*t011-(3/16)*s001*s111*t001*t011+(1/4)*s011*s111*t001*t011+(3/16)*s101*s111*t001*t011-(1/16)*r*t001^2*t011+(5/64)*s010*t001^2*t011+(1/32)*s100*t001^2*t011-(1/64)*s110*t001^2*t011-(1/2)*r*s001*t010*t011-(1/16)*s001*s010*t010*t011-(1/2)*r*s011*t010*t011-(1/16)*s010*s011*t010*t011-(1/2)*r*s101*t010*t011-(1/16)*s010*s101*t010*t011+(1/16)*s001*s110*t010*t011+(1/16)*s011*s110*t010*t011+(1/16)*s101*s110*t010*t011-(1/2)*r*s111*t010*t011-(1/16)*s010*s111*t010*t011+(1/16)*s110*s111*t010*t011+(1/16)*s001*t001*t010*t011+(1/16)*s011*t001*t010*t011+(1/16)*s101*t001*t010*t011+(1/16)*s111*t001*t010*t011+(3/16)*r*t010^2*t011-(3/64)*s010*t010^2*t011+(1/32)*s100*t010^2*t011-(1/64)*s110*t010^2*t011-(1/32)*t001*t010^2*t011+(1/8)*r*s001*t011^2+(5/32)*s001*s010*t011^2+(1/8)*r*s011*t011^2+(5/32)*s010*s011*t011^2-(1/16)*s001*s100*t011^2-(1/16)*s011*s100*t011^2+(1/8)*r*s101*t011^2+(5/32)*s010*s101*t011^2-(1/16)*s100*s101*t011^2-(1/32)*s001*s110*t011^2-(1/32)*s011*s110*t011^2-(1/32)*s101*s110*t011^2+(1/8)*r*s111*t011^2+(5/32)*s010*s111*t011^2-(1/16)*s100*s111*t011^2-(1/32)*s110*s111*t011^2+(3/16)*r*t010*t011^2-(3/64)*s010*t010*t011^2+(1/32)*s100*t010*t011^2-(1/64)*s110*t010*t011^2-(1/32)*t001*t010*t011^2-(1/16)*r*t011^3-(5/64)*s010*t011^3+(1/32)*s100*t011^3+(1/64)*s110*t011^3-(1/4)*r*s001^2*t100-(21/4)*r^2*s010*t100-(3/16)*s001^2*s010*t100-(5/2)*r*s010^2*t100+(1/16)*s010^3*t100-(15/4)*r*s001*s011*t100-2*s001*s010*s011*t100-(1/4)*r*s011^2*t100-(3/16)*s010*s011^2*t100+(9/2)*r^2*s100*t100+(1/8)*s001^2*s100*t100+(11/4)*r*s010*s100*t100+(1/8)*s010^2*s100*t100+(1/8)*s001*s011*s100*t100+(1/8)*s011^2*s100*t100-(1/16)*s010*s100^2*t100-(1/8)*s100^3*t100-(3/4)*r*s001*s101*t100-(1/2)*s001*s010*s101*t100+(3/2)*r*s011*s101*t100+(5/8)*s010*s011*s101*t100+(5/8)*s001*s100*s101*t100+(1/4)*s011*s100*s101*t100-r*s101^2*t100-(1/16)*s010*s101^2*t100-(3/4)*s100*s101^2*t100-(21/4)*r^2*s110*t100-(1/16)*s001^2*s110*t100-(5/2)*r*s010*s110*t100-(1/16)*s010^2*s110*t100-(1/4)*s001*s011*s110*t100-(1/16)*s011^2*s110*t100+(11/4)*r*s100*s110*t100+(1/2)*s010*s100*s110*t100-(1/16)*s100^2*s110*t100+(1/4)*s001*s101*s110*t100-(1/8)*s011*s101*s110*t100+(9/16)*s101^2*s110*t100+(3/2)*r*s110^2*t100-(1/16)*s010*s110^2*t100+(1/8)*s100*s110^2*t100+(1/16)*s110^3*t100+(3/2)*r*s001*s111*t100+(5/8)*s001*s010*s111*t100-(3/4)*r*s011*s111*t100-(1/2)*s010*s011*s111*t100+(1/4)*s001*s100*s111*t100+(5/8)*s011*s100*s111*t100+(11/4)*r*s101*s111*t100+(9/4)*s010*s101*s111*t100-(13/8)*s100*s101*s111*t100-(1/8)*s001*s110*s111*t100+(1/4)*s011*s110*s111*t100+s101*s110*s111*t100-r*s111^2*t100-(1/16)*s010*s111^2*t100-(3/4)*s100*s111^2*t100+(9/16)*s110*s111^2*t100+3*r^2*t001*t100+(13/8)*r*s010*t001*t100-(1/16)*s001*s011*t001*t100-(5/4)*r*s100*t001*t100-(7/16)*s010*s100*t001*t100+(3/16)*s001*s101*t001*t100+(1/16)*s101^2*t001*t100+(5/8)*r*s110*t001*t100+(1/8)*s010*s110*t001*t100+(1/16)*s100*s110*t001*t100+(3/16)*s011*s111*t001*t100+(1/16)*s101*s111*t001*t100+(1/16)*s111^2*t001*t100-(1/4)*r*t001^2*t100-(1/64)*s010*t001^2*t100+(1/32)*s100*t001^2*t100-(1/64)*s110*t001^2*t100-(3/16)*s001*s010*t010*t100+(1/2)*r*s011*t010*t100+(1/16)*s010*s011*t010*t100+(1/4)*s001*s100*t010*t100-(9/8)*r*s101*t010*t100-(1/16)*s100*s101*t010*t100-(1/16)*s001*s110*t010*t100-(5/16)*s011*s110*t010*t100-(1/8)*s101*s110*t010*t100-(13/8)*r*s111*t010*t100-(1/4)*s010*s111*t010*t100+(3/16)*s100*s111*t010*t100+(1/8)*s110*s111*t010*t100-(1/8)*s011*t001*t010*t100+(3/32)*s101*t001*t010*t100+(7/32)*s111*t001*t010*t100-(1/16)*r*t010^2*t100+(1/64)*s010*t010^2*t100+(1/32)*s100*t010^2*t100-(5/64)*s110*t010^2*t100+(1/2)*r*s001*t011*t100+(1/16)*s001*s010*t011*t100-(3/16)*s010*s011*t011*t100+(1/4)*s011*s100*t011*t100-(13/8)*r*s101*t011*t100-(1/4)*s010*s101*t011*t100+(3/16)*s100*s101*t011*t100-(5/16)*s001*s110*t011*t100-(1/16)*s011*s110*t011*t100+(1/8)*s101*s110*t011*t100-(9/8)*r*s111*t011*t100-(1/16)*s100*s111*t011*t100-(1/8)*s110*s111*t011*t100-(1/8)*s001*t001*t011*t100+(7/32)*s101*t001*t011*t100+(3/32)*s111*t001*t011*t100+(1/4)*r*t010*t011*t100+(7/32)*s010*t010*t011*t100-(7/32)*s110*t010*t011*t100-(1/32)*t001*t010*t011*t100-(1/16)*r*t011^2*t100+(1/64)*s010*t011^2*t100+(1/32)*s100*t011^2*t100-(5/64)*s110*t011^2*t100+(5/8)*r*s001*t100^2+(9/32)*s001*s010*t100^2+(5/8)*r*s011*t100^2+(9/32)*s010*s011*t100^2+(1/16)*s001*s100*t100^2+(1/16)*s011*s100*t100^2-(3/4)*r*s101*t100^2-(5/32)*s010*s101*t100^2-(3/8)*s100*s101*t100^2-(1/32)*s001*s110*t100^2-(1/32)*s011*s110*t100^2+(9/32)*s101*s110*t100^2-(3/4)*r*s111*t100^2-(5/32)*s010*s111*t100^2-(3/8)*s100*s111*t100^2+(9/32)*s110*s111*t100^2+(1/32)*s101*t001*t100^2+(1/32)*s111*t001*t100^2+(3/16)*r*t010*t100^2+(5/64)*s010*t010*t100^2-(1/32)*s100*t010*t100^2+(3/64)*s110*t010*t100^2+(3/16)*r*t011*t100^2+(5/64)*s010*t011*t100^2-(1/32)*s100*t011*t100^2+(3/64)*s110*t011*t100^2-(1/16)*r*t100^3-(1/64)*s010*t100^3-(1/32)*s100*t100^3+(1/64)*s110*t100^3-r*s001^2*t101-(21/4)*r^2*s010*t101-(1/16)*s001^2*s010*t101-(5/2)*r*s010^2*t101+(1/16)*s010^3*t101+(11/4)*r*s001*s011*t101+(9/4)*s001*s010*s011*t101-r*s011^2*t101-(1/16)*s010*s011^2*t101+(9/2)*r^2*s100*t101-(3/4)*s001^2*s100*t101+(11/4)*r*s010*s100*t101+(1/8)*s010^2*s100*t101-(13/8)*s001*s011*s100*t101-(3/4)*s011^2*s100*t101-(1/16)*s010*s100^2*t101-(1/8)*s100^3*t101-(3/4)*r*s001*s101*t101-(1/2)*s001*s010*s101*t101+(3/2)*r*s011*s101*t101+(5/8)*s010*s011*s101*t101+(5/8)*s001*s100*s101*t101+(1/4)*s011*s100*s101*t101-(1/4)*r*s101^2*t101-(3/16)*s010*s101^2*t101+(1/8)*s100*s101^2*t101-(21/4)*r^2*s110*t101+(9/16)*s001^2*s110*t101-(5/2)*r*s010*s110*t101-(1/16)*s010^2*s110*t101+s001*s011*s110*t101+(9/16)*s011^2*s110*t101+(11/4)*r*s100*s110*t101+(1/2)*s010*s100*s110*t101-(1/16)*s100^2*s110*t101+(1/4)*s001*s101*s110*t101-(1/8)*s011*s101*s110*t101-(1/16)*s101^2*s110*t101+(3/2)*r*s110^2*t101-(1/16)*s010*s110^2*t101+(1/8)*s100*s110^2*t101+(1/16)*s110^3*t101+(3/2)*r*s001*s111*t101+(5/8)*s001*s010*s111*t101-(3/4)*r*s011*s111*t101-(1/2)*s010*s011*s111*t101+(1/4)*s001*s100*s111*t101+(5/8)*s011*s100*s111*t101-(15/4)*r*s101*s111*t101-2*s010*s101*s111*t101+(1/8)*s100*s101*s111*t101-(1/8)*s001*s110*s111*t101+(1/4)*s011*s110*s111*t101-(1/4)*s101*s110*s111*t101-(1/4)*r*s111^2*t101-(3/16)*s010*s111^2*t101+(1/8)*s100*s111^2*t101-(1/16)*s110*s111^2*t101+3*r^2*t001*t101+(1/16)*s001^2*t001*t101+(13/8)*r*s010*t001*t101+(1/16)*s001*s011*t001*t101+(1/16)*s011^2*t001*t101-(5/4)*r*s100*t001*t101-(7/16)*s010*s100*t001*t101+(3/16)*s001*s101*t001*t101+(5/8)*r*s110*t001*t101+(1/8)*s010*s110*t001*t101+(1/16)*s100*s110*t001*t101+(3/16)*s011*s111*t001*t101-(1/16)*s101*s111*t001*t101-(1/4)*r*t001^2*t101-(1/64)*s010*t001^2*t101+(1/32)*s100*t001^2*t101-(1/64)*s110*t001^2*t101-(9/8)*r*s001*t010*t101-(13/8)*r*s011*t010*t101-(1/4)*s010*s011*t010*t101-(1/16)*s001*s100*t010*t101+(3/16)*s011*s100*t010*t101-(3/16)*s010*s101*t010*t101+(1/4)*s100*s101*t010*t101-(1/8)*s001*s110*t010*t101+(1/8)*s011*s110*t010*t101-(1/16)*s101*s110*t010*t101+(1/2)*r*s111*t010*t101+(1/16)*s010*s111*t010*t101-(5/16)*s110*s111*t010*t101+(3/32)*s001*t001*t010*t101+(7/32)*s011*t001*t010*t101-(1/8)*s111*t001*t010*t101-(1/16)*r*t010^2*t101+(1/64)*s010*t010^2*t101+(1/32)*s100*t010^2*t101-(5/64)*s110*t010^2*t101-(13/8)*r*s001*t011*t101-(1/4)*s001*s010*t011*t101-(9/8)*r*s011*t011*t101+(3/16)*s001*s100*t011*t101-(1/16)*s011*s100*t011*t101+(1/2)*r*s101*t011*t101+(1/16)*s010*s101*t011*t101+(1/8)*s001*s110*t011*t101-(1/8)*s011*s110*t011*t101-(5/16)*s101*s110*t011*t101-(3/16)*s010*s111*t011*t101+(1/4)*s100*s111*t011*t101-(1/16)*s110*s111*t011*t101+(7/32)*s001*t001*t011*t101+(3/32)*s011*t001*t011*t101-(1/8)*s101*t001*t011*t101+(1/4)*r*t010*t011*t101+(7/32)*s010*t010*t011*t101-(7/32)*s110*t010*t011*t101-(1/32)*t001*t010*t011*t101-(1/16)*r*t011^2*t101+(1/64)*s010*t011^2*t101+(1/32)*s100*t011^2*t101-(5/64)*s110*t011^2*t101-(1/16)*s001*s010*t100*t101-(1/16)*s010*s011*t100*t101-(1/16)*s010*s101*t100*t101-(3/16)*s001*s110*t100*t101-(3/16)*s011*s110*t100*t101-(3/16)*s101*s110*t100*t101-(1/16)*s010*s111*t100*t101-(3/16)*s110*s111*t100*t101-(1/16)*s001*t001*t100*t101-(1/16)*s011*t001*t100*t101-(1/16)*s101*t001*t100*t101-(1/16)*s111*t001*t100*t101+(13/16)*r*t010*t100*t101+(1/32)*s100*t010*t100*t101+(1/16)*s110*t010*t100*t101-(5/64)*t001*t010*t100*t101+(13/16)*r*t011*t100*t101+(1/32)*s100*t011*t100*t101+(1/16)*s110*t011*t100*t101-(5/64)*t001*t011*t100*t101+(1/8)*r*t100^2*t101-(1/64)*s010*t100^2*t101+(3/16)*s100*t100^2*t101-(3/64)*s110*t100^2*t101+(1/64)*t001*t100^2*t101-(3/4)*r*s001*t101^2-(5/32)*s001*s010*t101^2-(3/4)*r*s011*t101^2-(5/32)*s010*s011*t101^2-(3/8)*s001*s100*t101^2-(3/8)*s011*s100*t101^2+(5/8)*r*s101*t101^2+(9/32)*s010*s101*t101^2+(1/16)*s100*s101*t101^2+(9/32)*s001*s110*t101^2+(9/32)*s011*s110*t101^2-(1/32)*s101*s110*t101^2+(5/8)*r*s111*t101^2+(9/32)*s010*s111*t101^2+(1/16)*s100*s111*t101^2-(1/32)*s110*s111*t101^2+(1/32)*s001*t001*t101^2+(1/32)*s011*t001*t101^2+(3/16)*r*t010*t101^2+(5/64)*s010*t010*t101^2-(1/32)*s100*t010*t101^2+(3/64)*s110*t010*t101^2+(3/16)*r*t011*t101^2+(5/64)*s010*t011*t101^2-(1/32)*s100*t011*t101^2+(3/64)*s110*t011*t101^2+(1/8)*r*t100*t101^2-(1/64)*s010*t100*t101^2+(3/16)*s100*t100*t101^2-(3/64)*s110*t100*t101^2+(1/64)*t001*t100*t101^2-(1/16)*r*t101^3-(1/64)*s010*t101^3-(1/32)*s100*t101^3+(1/64)*s110*t101^3+(1/4)*r*s001^2*t110+(21/4)*r^2*s010*t110+(1/16)*s001^2*s010*t110+(5/2)*r*s010^2*t110-(1/16)*s010^3*t110-(3/2)*r*s001*s011*t110-(7/8)*s001*s010*s011*t110-r*s011^2*t110-(9/16)*s010*s011^2*t110-(9/2)*r^2*s100*t110-(1/8)*s001^2*s100*t110-(11/4)*r*s010*s100*t110-(1/8)*s010^2*s100*t110-(1/4)*s001*s011*s100*t110-(1/4)*s011^2*s100*t110+(1/16)*s010*s100^2*t110+(1/8)*s100^3*t110+(11/4)*r*s001*s101*t110-(1/4)*s001*s010*s101*t110-(11/4)*r*s011*s101*t110-3*s010*s011*s101*t110+(3/8)*s001*s100*s101*t110+(13/8)*s011*s100*s101*t110-r*s101^2*t110-(9/16)*s010*s101^2*t110-(1/4)*s100*s101^2*t110+(21/4)*r^2*s110*t110+(3/16)*s001^2*s110*t110+(5/2)*r*s010*s110*t110+(1/16)*s010^2*s110*t110+(3/8)*s001*s011*s110*t110+(1/16)*s011^2*s110*t110-(11/4)*r*s100*s110*t110-(1/2)*s010*s100*s110*t110+(1/16)*s100^2*s110*t110+(1/2)*s001*s101*s110*t110+(7/4)*s011*s101*s110*t110+(1/16)*s101^2*s110*t110-(3/2)*r*s110^2*t110+(1/16)*s010*s110^2*t110-(1/8)*s100*s110^2*t110-(1/16)*s110^3*t110+(15/4)*r*s001*s111*t110+(1/4)*s001*s010*s111*t110+(11/4)*r*s011*s111*t110-(1/4)*s010*s011*s111*t110-(1/8)*s001*s100*s111*t110+(3/8)*s011*s100*s111*t110-(3/2)*r*s101*s111*t110-(7/8)*s010*s101*s111*t110-(1/4)*s100*s101*s111*t110+(1/2)*s011*s110*s111*t110+(3/8)*s101*s110*s111*t110+(1/4)*r*s111^2*t110+(1/16)*s010*s111^2*t110-(1/8)*s100*s111^2*t110+(3/16)*s110*s111^2*t110-3*r^2*t001*t110-(13/8)*r*s010*t001*t110-(1/16)*s011^2*t001*t110+(5/4)*r*s100*t001*t110+(7/16)*s010*s100*t001*t110-(3/16)*s001*s101*t001*t110+(7/16)*s011*s101*t001*t110-(1/16)*s101^2*t001*t110-(5/8)*r*s110*t001*t110-(1/8)*s010*s110*t001*t110-(1/16)*s100*s110*t001*t110-(7/16)*s001*s111*t001*t110-(3/16)*s011*s111*t001*t110+(1/4)*r*t001^2*t110+(1/64)*s010*t001^2*t110-(1/32)*s100*t001^2*t110+(1/64)*s110*t001^2*t110+(1/2)*r*s001*t010*t110+(1/16)*s001*s010*t010*t110+(13/8)*r*s011*t010*t110+(5/8)*s010*s011*t010*t110-(3/16)*s011*s100*t010*t110+(5/8)*r*s101*t010*t110+(1/8)*s010*s101*t010*t110-(3/16)*s100*s101*t010*t110+(3/16)*s001*s110*t010*t110-(1/2)*r*s111*t010*t110-(7/16)*s010*s111*t010*t110+(3/16)*s110*s111*t010*t110-(3/32)*s011*t001*t010*t110-(3/32)*s101*t001*t010*t110+(1/16)*r*t010^2*t110+(5/64)*s010*t010^2*t110-(1/32)*s100*t010^2*t110-(1/64)*s110*t010^2*t110-(1/2)*r*s001*t011*t110-(7/16)*s001*s010*t011*t110+(5/8)*r*s011*t011*t110+(1/8)*s010*s011*t011*t110-(3/16)*s011*s100*t011*t110+(13/8)*r*s101*t011*t110+(5/8)*s010*s101*t011*t110-(3/16)*s100*s101*t011*t110+(3/16)*s001*s110*t011*t110+(1/2)*r*s111*t011*t110+(1/16)*s010*s111*t011*t110+(3/16)*s110*s111*t011*t110-(3/32)*s011*t001*t011*t110-(3/32)*s101*t001*t011*t110-(1/4)*r*t010*t011*t110-(1/32)*s010*t010*t011*t110+(1/32)*s110*t010*t011*t110+(1/32)*t001*t010*t011*t110+(1/16)*r*t011^2*t110+(5/64)*s010*t011^2*t110-(1/32)*s100*t011^2*t110-(1/64)*s110*t011^2*t110-(3/16)*s001*s010*t100*t110+(5/8)*r*s011*t100*t110+(1/8)*s010*s011*t100*t110+(1/4)*s001*s100*t100*t110+(5/16)*s011*s100*t100*t110+(1/2)*r*s101*t100*t110+(13/16)*s010*s101*t100*t110-(1/2)*s100*s101*t100*t110-(1/16)*s001*s110*t100*t110-(9/16)*s101*s110*t100*t110-(9/8)*r*s111*t100*t110-(1/16)*s100*s111*t100*t110-(1/8)*s110*s111*t100*t110+(1/32)*s011*t001*t100*t110-(1/8)*s101*t001*t100*t110+(3/32)*s111*t001*t100*t110-(1/4)*r*t010*t100*t110-(7/32)*s010*t010*t100*t110+(3/32)*s110*t010*t100*t110+(1/4)*r*t011*t100*t110+(1/32)*s010*t011*t100*t110+(3/32)*s110*t011*t100*t110-(3/16)*r*t100^2*t110+(1/64)*s010*t100^2*t110-(3/32)*s100*t100^2*t110-(1/64)*s110*t100^2*t110-(9/8)*r*s001*t101*t110+(1/2)*r*s011*t101*t110+(13/16)*s010*s011*t101*t110-(1/16)*s001*s100*t101*t110-(1/2)*s011*s100*t101*t110+(5/8)*r*s101*t101*t110+(1/8)*s010*s101*t101*t110+(5/16)*s100*s101*t101*t110-(1/8)*s001*s110*t101*t110-(9/16)*s011*s110*t101*t110-(3/16)*s010*s111*t101*t110+(1/4)*s100*s111*t101*t110-(1/16)*s110*s111*t101*t110+(3/32)*s001*t001*t101*t110-(1/8)*s011*t001*t101*t110+(1/32)*s101*t001*t101*t110+(1/4)*r*t010*t101*t110+(1/32)*s010*t010*t101*t110+(3/32)*s110*t010*t101*t110-(1/4)*r*t011*t101*t110-(7/32)*s010*t011*t101*t110+(3/32)*s110*t011*t101*t110+(5/16)*r*t100*t101*t110+(1/32)*s100*t100*t101*t110+(1/16)*s110*t100*t101*t110-(1/64)*t001*t100*t101*t110-(3/16)*r*t101^2*t110+(1/64)*s010*t101^2*t110-(3/32)*s100*t101^2*t110-(1/64)*s110*t101^2*t110+(1/8)*r*s001*t110^2+(5/32)*s001*s010*t110^2-r*s011*t110^2-(13/32)*s010*s011*t110^2+(1/16)*s001*s100*t110^2+(1/4)*s011*s100*t110^2-r*s101*t110^2-(13/32)*s010*s101*t110^2+(1/4)*s100*s101*t110^2-(5/32)*s001*s110*t110^2+(1/32)*s011*s110*t110^2+(1/32)*s101*s110*t110^2+(1/8)*r*s111*t110^2+(5/32)*s010*s111*t110^2+(1/16)*s100*s111*t110^2-(5/32)*s110*s111*t110^2+(3/32)*s011*t001*t110^2+(3/32)*s101*t001*t110^2-(1/16)*r*t010*t110^2+(1/64)*s010*t010*t110^2-(1/32)*s100*t010*t110^2-(1/64)*s110*t010*t110^2-(1/16)*r*t011*t110^2+(1/64)*s010*t011*t110^2-(1/32)*s100*t011*t110^2-(1/64)*s110*t011*t110^2-(1/16)*r*t100*t110^2+(1/64)*s010*t100*t110^2-(1/32)*s100*t100*t110^2-(1/64)*s110*t100*t110^2-(1/16)*r*t101*t110^2+(1/64)*s010*t101*t110^2-(1/32)*s100*t101*t110^2-(1/64)*s110*t101*t110^2+(1/16)*r*t110^3-(1/64)*s010*t110^3+(1/32)*s100*t110^3+(1/64)*s110*t110^3-r*s001^2*t111+(21/4)*r^2*s010*t111-(9/16)*s001^2*s010*t111+(5/2)*r*s010^2*t111-(1/16)*s010^3*t111-(3/2)*r*s001*s011*t111-(7/8)*s001*s010*s011*t111+(1/4)*r*s011^2*t111+(1/16)*s010*s011^2*t111-(9/2)*r^2*s100*t111-(1/4)*s001^2*s100*t111-(11/4)*r*s010*s100*t111-(1/8)*s010^2*s100*t111-(1/4)*s001*s011*s100*t111-(1/8)*s011^2*s100*t111+(1/16)*s010*s100^2*t111+(1/8)*s100^3*t111+(11/4)*r*s001*s101*t111-(1/4)*s001*s010*s101*t111+(15/4)*r*s011*s101*t111+(1/4)*s010*s011*s101*t111+(3/8)*s001*s100*s101*t111-(1/8)*s011*s100*s101*t111+(1/4)*r*s101^2*t111+(1/16)*s010*s101^2*t111-(1/8)*s100*s101^2*t111+(21/4)*r^2*s110*t111+(1/16)*s001^2*s110*t111+(5/2)*r*s010*s110*t111+(1/16)*s010^2*s110*t111+(3/8)*s001*s011*s110*t111+(3/16)*s011^2*s110*t111-(11/4)*r*s100*s110*t111-(1/2)*s010*s100*s110*t111+(1/16)*s100^2*s110*t111+(1/2)*s001*s101*s110*t111+(3/16)*s101^2*s110*t111-(3/2)*r*s110^2*t111+(1/16)*s010*s110^2*t111-(1/8)*s100*s110^2*t111-(1/16)*s110^3*t111-(11/4)*r*s001*s111*t111-3*s001*s010*s111*t111+(11/4)*r*s011*s111*t111-(1/4)*s010*s011*s111*t111+(13/8)*s001*s100*s111*t111+(3/8)*s011*s100*s111*t111-(3/2)*r*s101*s111*t111-(7/8)*s010*s101*s111*t111-(1/4)*s100*s101*s111*t111+(7/4)*s001*s110*s111*t111+(1/2)*s011*s110*s111*t111+(3/8)*s101*s110*s111*t111-r*s111^2*t111-(9/16)*s010*s111^2*t111-(1/4)*s100*s111^2*t111+(1/16)*s110*s111^2*t111-3*r^2*t001*t111-(1/16)*s001^2*t001*t111-(13/8)*r*s010*t001*t111+(5/4)*r*s100*t001*t111+(7/16)*s010*s100*t001*t111-(3/16)*s001*s101*t001*t111-(7/16)*s011*s101*t001*t111-(5/8)*r*s110*t001*t111-(1/8)*s010*s110*t001*t111-(1/16)*s100*s110*t001*t111+(7/16)*s001*s111*t001*t111-(3/16)*s011*s111*t001*t111-(1/16)*s111^2*t001*t111+(1/4)*r*t001^2*t111+(1/64)*s010*t001^2*t111-(1/32)*s100*t001^2*t111+(1/64)*s110*t001^2*t111+(5/8)*r*s001*t010*t111+(1/8)*s001*s010*t010*t111-(1/2)*r*s011*t010*t111-(7/16)*s010*s011*t010*t111-(3/16)*s001*s100*t010*t111+(1/2)*r*s101*t010*t111+(1/16)*s010*s101*t010*t111+(3/16)*s011*s110*t010*t111+(3/16)*s101*s110*t010*t111+(13/8)*r*s111*t010*t111+(5/8)*s010*s111*t010*t111-(3/16)*s100*s111*t010*t111-(3/32)*s001*t001*t010*t111-(3/32)*s111*t001*t010*t111+(1/16)*r*t010^2*t111+(5/64)*s010*t010^2*t111-(1/32)*s100*t010^2*t111-(1/64)*s110*t010^2*t111+(13/8)*r*s001*t011*t111+(5/8)*s001*s010*t011*t111+(1/2)*r*s011*t011*t111+(1/16)*s010*s011*t011*t111-(3/16)*s001*s100*t011*t111-(1/2)*r*s101*t011*t111-(7/16)*s010*s101*t011*t111+(3/16)*s011*s110*t011*t111+(3/16)*s101*s110*t011*t111+(5/8)*r*s111*t011*t111+(1/8)*s010*s111*t011*t111-(3/16)*s100*s111*t011*t111-(3/32)*s001*t001*t011*t111-(3/32)*s111*t001*t011*t111-(1/4)*r*t010*t011*t111-(1/32)*s010*t010*t011*t111+(1/32)*s110*t010*t011*t111+(1/32)*t001*t010*t011*t111+(1/16)*r*t011^2*t111+(5/64)*s010*t011^2*t111-(1/32)*s100*t011^2*t111-(1/64)*s110*t011^2*t111+(5/8)*r*s001*t100*t111+(1/8)*s001*s010*t100*t111-(3/16)*s010*s011*t100*t111+(5/16)*s001*s100*t100*t111+(1/4)*s011*s100*t100*t111-(9/8)*r*s101*t100*t111-(1/16)*s100*s101*t100*t111-(1/16)*s011*s110*t100*t111-(1/8)*s101*s110*t100*t111+(1/2)*r*s111*t100*t111+(13/16)*s010*s111*t100*t111-(1/2)*s100*s111*t100*t111-(9/16)*s110*s111*t100*t111+(1/32)*s001*t001*t100*t111+(3/32)*s101*t001*t100*t111-(1/8)*s111*t001*t100*t111+(1/4)*r*t010*t100*t111+(1/32)*s010*t010*t100*t111+(3/32)*s110*t010*t100*t111-(1/4)*r*t011*t100*t111-(7/32)*s010*t011*t100*t111+(3/32)*s110*t011*t100*t111-(3/16)*r*t100^2*t111+(1/64)*s010*t100^2*t111-(3/32)*s100*t100^2*t111-(1/64)*s110*t100^2*t111+(1/2)*r*s001*t101*t111+(13/16)*s001*s010*t101*t111-(9/8)*r*s011*t101*t111-(1/2)*s001*s100*t101*t111-(1/16)*s011*s100*t101*t111-(3/16)*s010*s101*t101*t111+(1/4)*s100*s101*t101*t111-(9/16)*s001*s110*t101*t111-(1/8)*s011*s110*t101*t111-(1/16)*s101*s110*t101*t111+(5/8)*r*s111*t101*t111+(1/8)*s010*s111*t101*t111+(5/16)*s100*s111*t101*t111-(1/8)*s001*t001*t101*t111+(3/32)*s011*t001*t101*t111+(1/32)*s111*t001*t101*t111-(1/4)*r*t010*t101*t111-(7/32)*s010*t010*t101*t111+(3/32)*s110*t010*t101*t111+(1/4)*r*t011*t101*t111+(1/32)*s010*t011*t101*t111+(3/32)*s110*t011*t101*t111+(5/16)*r*t100*t101*t111+(1/32)*s100*t100*t101*t111+(1/16)*s110*t100*t101*t111-(1/64)*t001*t100*t101*t111-(3/16)*r*t101^2*t111+(1/64)*s010*t101^2*t111-(3/32)*s100*t101^2*t111-(1/64)*s110*t101^2*t111-(1/2)*r*s001*t110*t111-(1/16)*s001*s010*t110*t111-(1/2)*r*s011*t110*t111-(1/16)*s010*s011*t110*t111+(1/4)*s001*s100*t110*t111+(1/4)*s011*s100*t110*t111-(1/2)*r*s101*t110*t111-(1/16)*s010*s101*t110*t111+(1/4)*s100*s101*t110*t111-(3/16)*s001*s110*t110*t111-(3/16)*s011*s110*t110*t111-(3/16)*s101*s110*t110*t111-(1/2)*r*s111*t110*t111-(1/16)*s010*s111*t110*t111+(1/4)*s100*s111*t110*t111-(3/16)*s110*s111*t110*t111+(1/16)*s001*t001*t110*t111+(1/16)*s011*t001*t110*t111+(1/16)*s101*t001*t110*t111+(1/16)*s111*t001*t110*t111-(5/16)*r*t010*t110*t111-(1/16)*s010*t010*t110*t111-(1/32)*s100*t010*t110*t111+(1/64)*t001*t010*t110*t111-(5/16)*r*t011*t110*t111-(1/16)*s010*t011*t110*t111-(1/32)*s100*t011*t110*t111+(1/64)*t001*t011*t110*t111-(5/16)*r*t100*t110*t111-(1/16)*s010*t100*t110*t111-(1/32)*s100*t100*t110*t111+(1/64)*t001*t100*t110*t111-(5/16)*r*t101*t110*t111-(1/16)*s010*t101*t110*t111-(1/32)*s100*t101*t110*t111+(1/64)*t001*t101*t110*t111+(3/8)*r*t110^2*t111+(3/64)*s010*t110^2*t111+(1/16)*s100*t110^2*t111+(1/64)*s110*t110^2*t111-(1/64)*t001*t110^2*t111-r*s001*t111^2-(13/32)*s001*s010*t111^2+(1/8)*r*s011*t111^2+(5/32)*s010*s011*t111^2+(1/4)*s001*s100*t111^2+(1/16)*s011*s100*t111^2+(1/8)*r*s101*t111^2+(5/32)*s010*s101*t111^2+(1/16)*s100*s101*t111^2+(1/32)*s001*s110*t111^2-(5/32)*s011*s110*t111^2-(5/32)*s101*s110*t111^2-r*s111*t111^2-(13/32)*s010*s111*t111^2+(1/4)*s100*s111*t111^2+(1/32)*s110*s111*t111^2+(3/32)*s001*t001*t111^2+(3/32)*s111*t001*t111^2-(1/16)*r*t010*t111^2+(1/64)*s010*t010*t111^2-(1/32)*s100*t010*t111^2-(1/64)*s110*t010*t111^2-(1/16)*r*t011*t111^2+(1/64)*s010*t011*t111^2-(1/32)*s100*t011*t111^2-(1/64)*s110*t011*t111^2-(1/16)*r*t100*t111^2+(1/64)*s010*t100*t111^2-(1/32)*s100*t100*t111^2-(1/64)*s110*t100*t111^2-(1/16)*r*t101*t111^2+(1/64)*s010*t101*t111^2-(1/32)*s100*t101*t111^2-(1/64)*s110*t101*t111^2+(3/8)*r*t110*t111^2+(3/64)*s010*t110*t111^2+(1/16)*s100*t110*t111^2+(1/64)*s110*t110*t111^2-(1/64)*t001*t110*t111^2+(1/16)*r*t111^3-(1/64)*s010*t111^3+(1/32)*s100*t111^3+(1/64)*s110*t111^3,
 -3*r^2*s100^2-3*r*s001*s100^2+(1/4)*s001^2*s100^2+3*r*s010*s100^2+(1/2)*s001*s010*s100^2+(1/4)*s010^2*s100^2-r*s011*s100^2-(3/2)*s001*s011*s100^2+(3/2)*s010*s011*s100^2+(1/4)*s011^2*s100^2-(1/4)*s100^4+18*r^2*s100*s101+2*r*s001*s100*s101-(3/2)*s001^2*s100*s101-2*r*s010*s100*s101-3*s001*s010*s100*s101-(3/2)*s010^2*s100*s101+6*r*s011*s100*s101+s001*s011*s100*s101-s010*s011*s100*s101-(3/2)*s011^2*s100*s101-3*r^2*s101^2-3*r*s001*s101^2+(1/4)*s001^2*s101^2+3*r*s010*s101^2+(1/2)*s001*s010*s101^2+(1/4)*s010^2*s101^2-r*s011*s101^2-(3/2)*s001*s011*s101^2+(3/2)*s010*s011*s101^2+(1/4)*s011^2*s101^2+(1/2)*s100^2*s101^2-(1/4)*s101^4-18*r^2*s100*s110-2*r*s001*s100*s110+(3/2)*s001^2*s100*s110+2*r*s010*s100*s110+3*s001*s010*s100*s110+(3/2)*s010^2*s100*s110-6*r*s011*s100*s110-s001*s011*s100*s110+s010*s011*s100*s110+(3/2)*s011^2*s100*s110+6*r^2*s101*s110+6*r*s001*s101*s110-(1/2)*s001^2*s101*s110-6*r*s010*s101*s110-s001*s010*s101*s110-(1/2)*s010^2*s101*s110+2*r*s011*s101*s110+3*s001*s011*s101*s110-3*s010*s011*s101*s110-(1/2)*s011^2*s101*s110-3*r^2*s110^2-3*r*s001*s110^2+(1/4)*s001^2*s110^2+3*r*s010*s110^2+(1/2)*s001*s010*s110^2+(1/4)*s010^2*s110^2-r*s011*s110^2-(3/2)*s001*s011*s110^2+(3/2)*s010*s011*s110^2+(1/4)*s011^2*s110^2+(1/2)*s100^2*s110^2+(1/2)*s101^2*s110^2-(1/4)*s110^4+6*r^2*s100*s111+6*r*s001*s100*s111-(1/2)*s001^2*s100*s111-6*r*s010*s100*s111-s001*s010*s100*s111-(1/2)*s010^2*s100*s111+2*r*s011*s100*s111+3*s001*s011*s100*s111-3*s010*s011*s100*s111-(1/2)*s011^2*s100*s111-18*r^2*s101*s111-2*r*s001*s101*s111+(3/2)*s001^2*s101*s111+2*r*s010*s101*s111+3*s001*s010*s101*s111+(3/2)*s010^2*s101*s111-6*r*s011*s101*s111-s001*s011*s101*s111+s010*s011*s101*s111+(3/2)*s011^2*s101*s111+18*r^2*s110*s111+2*r*s001*s110*s111-(3/2)*s001^2*s110*s111-2*r*s010*s110*s111-3*s001*s010*s110*s111-(3/2)*s010^2*s110*s111+6*r*s011*s110*s111+s001*s011*s110*s111-s010*s011*s110*s111-(3/2)*s011^2*s110*s111-2*s100*s101*s110*s111-3*r^2*s111^2-3*r*s001*s111^2+(1/4)*s001^2*s111^2+3*r*s010*s111^2+(1/2)*s001*s010*s111^2+(1/4)*s010^2*s111^2-r*s011*s111^2-(3/2)*s001*s011*s111^2+(3/2)*s010*s011*s111^2+(1/4)*s011^2*s111^2+(1/2)*s100^2*s111^2+(1/2)*s101^2*s111^2+(1/2)*s110^2*s111^2-(1/4)*s111^4+(3/2)*r^2*s100*t001-(1/2)*r*s001*s100*t001-(1/8)*s001^2*s100*t001-(1/2)*r*s010*s100*t001-(1/4)*s001*s010*s100*t001-(1/8)*s010^2*s100*t001+(1/2)*r*s011*s100*t001+(1/4)*s001*s011*s100*t001+(1/4)*s010*s011*s100*t001-(1/8)*s011^2*s100*t001+(1/8)*s100^3*t001+(3/2)*r^2*s101*t001-(1/2)*r*s001*s101*t001-(1/8)*s001^2*s101*t001-(1/2)*r*s010*s101*t001-(1/4)*s001*s010*s101*t001-(1/8)*s010^2*s101*t001+(1/2)*r*s011*s101*t001+(1/4)*s001*s011*s101*t001+(1/4)*s010*s011*s101*t001-(1/8)*s011^2*s101*t001-(1/8)*s100^2*s101*t001-(1/8)*s100*s101^2*t001+(1/8)*s101^3*t001-(3/2)*r^2*s110*t001+(1/2)*r*s001*s110*t001+(1/8)*s001^2*s110*t001+(1/2)*r*s010*s110*t001+(1/4)*s001*s010*s110*t001+(1/8)*s010^2*s110*t001-(1/2)*r*s011*s110*t001-(1/4)*s001*s011*s110*t001-(1/4)*s010*s011*s110*t001+(1/8)*s011^2*s110*t001-(3/8)*s100^2*s110*t001-(3/4)*s100*s101*s110*t001+(1/8)*s101^2*s110*t001+(3/8)*s100*s110^2*t001-(1/8)*s101*s110^2*t001-(1/8)*s110^3*t001-(3/2)*r^2*s111*t001+(1/2)*r*s001*s111*t001+(1/8)*s001^2*s111*t001+(1/2)*r*s010*s111*t001+(1/4)*s001*s010*s111*t001+(1/8)*s010^2*s111*t001-(1/2)*r*s011*s111*t001-(1/4)*s001*s011*s111*t001-(1/4)*s010*s011*s111*t001+(1/8)*s011^2*s111*t001+(1/8)*s100^2*s111*t001+(1/4)*s100*s101*s111*t001+(5/8)*s101^2*s111*t001+(3/4)*s100*s110*s111*t001-(1/4)*s101*s110*s111*t001+(1/8)*s110^2*s111*t001-(1/8)*s100*s111^2*t001-(5/8)*s101*s111^2*t001+(1/8)*s110*s111^2*t001-(1/8)*s111^3*t001-(1/2)*r*s010*t001^2+(1/4)*s001*s011*t001^2+(1/16)*s100^2*t001^2-(1/16)*s101^2*t001^2+(1/8)*s100*s110*t001^2+(1/16)*s110^2*t001^2-(1/8)*s101*s111*t001^2-(1/16)*s111^2*t001^2-(1/32)*s100*t001^3+(1/32)*s101*t001^3+(1/32)*s110*t001^3-(1/32)*s111*t001^3-(3/2)*r^2*s100*t010-(1/2)*r*s001*s100*t010+(1/8)*s001^2*s100*t010-(1/2)*r*s010*s100*t010+(1/4)*s001*s010*s100*t010+(1/8)*s010^2*s100*t010-(1/2)*r*s011*s100*t010+(1/4)*s001*s011*s100*t010+(1/4)*s010*s011*s100*t010+(1/8)*s011^2*s100*t010-(1/8)*s100^3*t010-(3/2)*r^2*s101*t010-(1/2)*r*s001*s101*t010+(1/8)*s001^2*s101*t010-(1/2)*r*s010*s101*t010+(1/4)*s001*s010*s101*t010+(1/8)*s010^2*s101*t010-(1/2)*r*s011*s101*t010+(1/4)*s001*s011*s101*t010+(1/4)*s010*s011*s101*t010+(1/8)*s011^2*s101*t010-(3/8)*s100^2*s101*t010-(3/8)*s100*s101^2*t010-(1/8)*s101^3*t010+(3/2)*r^2*s110*t010+(1/2)*r*s001*s110*t010-(1/8)*s001^2*s110*t010+(1/2)*r*s010*s110*t010-(1/4)*s001*s010*s110*t010-(1/8)*s010^2*s110*t010+(1/2)*r*s011*s110*t010-(1/4)*s001*s011*s110*t010-(1/4)*s010*s011*s110*t010-(1/8)*s011^2*s110*t010-(1/8)*s100^2*s110*t010+(3/4)*s100*s101*s110*t010-(1/8)*s101^2*s110*t010+(1/8)*s100*s110^2*t010+(1/8)*s101*s110^2*t010+(1/8)*s110^3*t010+(3/2)*r^2*s111*t010+(1/2)*r*s001*s111*t010-(1/8)*s001^2*s111*t010+(1/2)*r*s010*s111*t010-(1/4)*s001*s010*s111*t010-(1/8)*s010^2*s111*t010+(1/2)*r*s011*s111*t010-(1/4)*s001*s011*s111*t010-(1/4)*s010*s011*s111*t010-(1/8)*s011^2*s111*t010-(1/8)*s100^2*s111*t010+(3/4)*s100*s101*s111*t010-(1/8)*s101^2*s111*t010+(1/4)*s100*s110*s111*t010+(1/4)*s101*s110*s111*t010-(5/8)*s110^2*s111*t010+(1/8)*s100*s111^2*t010+(1/8)*s101*s111^2*t010-(5/8)*s110*s111^2*t010+(1/8)*s111^3*t010+(3/2)*r^2*t001*t010-(5/4)*r*s001*t001*t010+(5/4)*r*s010*t001*t010-(3/2)*r*s011*t001*t010+(1/8)*s001*s011*t001*t010-(1/8)*s010*s011*t001*t010+(3/8)*s011^2*t001*t010+(1/2)*s100*s101*t001*t010-(1/2)*s100*s110*t001*t010-(1/4)*s100*s111*t001*t010-(1/4)*s101*s111*t001*t010+(1/4)*s110*s111*t001*t010+(1/4)*s111^2*t001*t010+(1/32)*s100*t001^2*t010-(1/32)*s101*t001^2*t010-(1/32)*s110*t001^2*t010+(5/32)*s111*t001^2*t010+(1/2)*r*s001*t010^2-(1/4)*s010*s011*t010^2+(1/16)*s100^2*t010^2-(1/8)*s100*s101*t010^2+(1/16)*s101^2*t010^2-(1/16)*s110^2*t010^2+(1/8)*s110*s111*t010^2-(1/16)*s111^2*t010^2-(1/32)*s100*t001*t010^2-(1/32)*s101*t001*t010^2-(1/32)*s110*t001*t010^2-(5/32)*s111*t001*t010^2+(1/32)*s100*t010^3+(1/32)*s101*t010^3+(1/32)*s110*t010^3+(1/32)*s111*t010^3-(3/2)*r^2*s100*t011+3*r*s001*s100*t011-(1/8)*s001^2*s100*t011-3*r*s010*s100*t011-(3/4)*s001*s010*s100*t011-(1/8)*s010^2*s100*t011+(9/2)*r*s011*s100*t011-(7/8)*s011^2*s100*t011+(1/8)*s100^3*t011-(15/2)*r^2*s101*t011+r*s001*s101*t011+(3/8)*s001^2*s101*t011-r*s010*s101*t011+(9/4)*s001*s010*s101*t011+(3/8)*s010^2*s101*t011-(3/2)*r*s011*s101*t011-s001*s011*s101*t011+s010*s011*s101*t011-(3/8)*s011^2*s101*t011-(3/8)*s100^2*s101*t011-(1/8)*s100*s101^2*t011+(3/8)*s101^3*t011+(15/2)*r^2*s110*t011-r*s001*s110*t011-(3/8)*s001^2*s110*t011+r*s010*s110*t011-(9/4)*s001*s010*s110*t011-(3/8)*s010^2*s110*t011+(3/2)*r*s011*s110*t011+s001*s011*s110*t011-s010*s011*s110*t011+(3/8)*s011^2*s110*t011+(3/8)*s100^2*s110*t011-(3/4)*s100*s101*s110*t011-(9/8)*s101^2*s110*t011-(1/8)*s100*s110^2*t011+(9/8)*s101*s110^2*t011-(3/8)*s110^3*t011+(3/2)*r^2*s111*t011-3*r*s001*s111*t011+(1/8)*s001^2*s111*t011+3*r*s010*s111*t011+(3/4)*s001*s010*s111*t011+(1/8)*s010^2*s111*t011-(9/2)*r*s011*s111*t011+(7/8)*s011^2*s111*t011+(5/8)*s100^2*s111*t011+(3/4)*s100*s101*s111*t011+(1/8)*s101^2*s111*t011-(3/4)*s100*s110*s111*t011+(3/4)*s101*s110*s111*t011+(1/8)*s110^2*s111*t011-(5/8)*s100*s111^2*t011-(3/8)*s101*s111^2*t011+(3/8)*s110*s111^2*t011-(1/8)*s111^3*t011+(1/2)*r*s010*t001*t011+(1/4)*s001*s010*t001*t011-(1/2)*r*s011*t001*t011-(1/4)*s001*s011*t001*t011+(1/4)*s100*s101*t001*t011+(1/4)*s101^2*t001*t011+(1/4)*s100*s110*t001*t011-(1/4)*s100*s111*t001*t011-(1/2)*s101*s111*t001*t011-(1/32)*s100*t001^2*t011-(5/32)*s101*t001^2*t011+(3/32)*s110*t001^2*t011-(1/32)*s111*t001^2*t011+(1/2)*r*s001*t010*t011-(1/4)*s001*s010*t010*t011+(1/2)*r*s011*t010*t011-(1/4)*s010*s011*t010*t011+(1/4)*s100*s101*t010*t011+(1/4)*s100*s110*t010*t011-(1/4)*s110^2*t010*t011+(1/4)*s100*s111*t010*t011-(1/2)*s110*s111*t010*t011-(1/16)*s100*t001*t010*t011+(1/16)*s101*t001*t010*t011-(1/16)*s110*t001*t010*t011+(3/16)*s111*t001*t010*t011+(1/32)*t001^2*t010*t011-(1/32)*s100*t010^2*t011-(3/32)*s101*t010^2*t011+(5/32)*s110*t010^2*t011-(1/32)*s111*t010^2*t011-(1/32)*t001*t010^2*t011+(1/4)*s001*s010*t011^2-(1/2)*r*s011*t011^2+(1/16)*s100^2*t011^2-(1/16)*s101^2*t011^2+(3/8)*s101*s110*t011^2-(1/16)*s110^2*t011^2-(3/8)*s100*s111*t011^2+(1/16)*s111^2*t011^2-(1/32)*s100*t001*t011^2-(3/32)*s101*t001*t011^2-(1/32)*s110*t001*t011^2+(1/32)*s111*t001*t011^2+(1/32)*s100*t010*t011^2-(1/32)*s101*t010*t011^2-(3/32)*s110*t010*t011^2-(1/32)*s111*t010*t011^2+(1/32)*t001*t010*t011^2-(1/32)*s100*t011^3+(3/32)*s101*t011^3-(3/32)*s110*t011^3+(1/32)*s111*t011^3-(1/2)*r*s100*t001*t100-(1/2)*r*s101*t001*t100+(1/2)*r*s110*t001*t100+(1/2)*r*s111*t001*t100-(1/4)*r*t001^2*t100+(1/2)*r*s100*t010*t100+(1/2)*r*s101*t010*t100-(1/2)*r*s110*t010*t100-(1/2)*r*s111*t010*t100+(1/8)*r*t001*t010*t100+(3/16)*s011*t001*t010*t100-(1/4)*r*t010^2*t100-(3/4)*r*s100*t011*t100-(3/8)*s011*s100*t011*t100+(5/4)*r*s101*t011*t100-(3/8)*s011*s101*t011*t100-(5/4)*r*s110*t011*t100+(3/8)*s011*s110*t011*t100+(3/4)*r*s111*t011*t100+(3/8)*s011*s111*t011*t100+(3/4)*r*t011^2*t100-(1/16)*s100^2*t100^2+(3/8)*s100*s101*t100^2-(1/16)*s101^2*t100^2-(3/8)*s100*s110*t100^2+(1/8)*s101*s110*t100^2-(1/16)*s110^2*t100^2+(1/8)*s100*s111*t100^2-(3/8)*s101*s111*t100^2+(3/8)*s110*s111*t100^2-(1/16)*s111^2*t100^2+(1/32)*s100*t001*t100^2+(1/32)*s101*t001*t100^2-(1/32)*s110*t001*t100^2-(1/32)*s111*t001*t100^2-(1/32)*s100*t010*t100^2-(1/32)*s101*t010*t100^2+(1/32)*s110*t010*t100^2+(1/32)*s111*t010*t100^2+(1/32)*s100*t011*t100^2-(3/32)*s101*t011*t100^2+(3/32)*s110*t011*t100^2-(1/32)*s111*t011*t100^2-(3/2)*r^2*s100*t101+(1/2)*r*s001*s100*t101+(1/8)*s001^2*s100*t101+(1/2)*r*s010*s100*t101+(1/4)*s001*s010*s100*t101+(1/8)*s010^2*s100*t101-(1/2)*r*s011*s100*t101-(1/4)*s001*s011*s100*t101-(1/4)*s010*s011*s100*t101+(1/8)*s011^2*s100*t101-(1/8)*s100^3*t101-(3/2)*r^2*s101*t101+(1/2)*r*s001*s101*t101+(1/8)*s001^2*s101*t101+(1/2)*r*s010*s101*t101+(1/4)*s001*s010*s101*t101+(1/8)*s010^2*s101*t101-(1/2)*r*s011*s101*t101-(1/4)*s001*s011*s101*t101-(1/4)*s010*s011*s101*t101+(1/8)*s011^2*s101*t101+(1/8)*s100^2*s101*t101+(1/8)*s100*s101^2*t101-(1/8)*s101^3*t101+(3/2)*r^2*s110*t101-(1/2)*r*s001*s110*t101-(1/8)*s001^2*s110*t101-(1/2)*r*s010*s110*t101-(1/4)*s001*s010*s110*t101-(1/8)*s010^2*s110*t101+(1/2)*r*s011*s110*t101+(1/4)*s001*s011*s110*t101+(1/4)*s010*s011*s110*t101-(1/8)*s011^2*s110*t101-(5/8)*s100^2*s110*t101-(1/4)*s100*s101*s110*t101-(1/8)*s101^2*s110*t101+(5/8)*s100*s110^2*t101+(1/8)*s101*s110^2*t101+(1/8)*s110^3*t101+(3/2)*r^2*s111*t101-(1/2)*r*s001*s111*t101-(1/8)*s001^2*s111*t101-(1/2)*r*s010*s111*t101-(1/4)*s001*s010*s111*t101-(1/8)*s010^2*s111*t101+(1/2)*r*s011*s111*t101+(1/4)*s001*s011*s111*t101+(1/4)*s010*s011*s111*t101-(1/8)*s011^2*s111*t101-(1/8)*s100^2*s111*t101+(3/4)*s100*s101*s111*t101+(3/8)*s101^2*s111*t101+(1/4)*s100*s110*s111*t101-(3/4)*s101*s110*s111*t101-(1/8)*s110^2*s111*t101+(1/8)*s100*s111^2*t101-(3/8)*s101*s111^2*t101-(1/8)*s110*s111^2*t101+(1/8)*s111^3*t101+r*s010*t001*t101-(1/2)*s001*s011*t001*t101+(1/32)*s100*t001^2*t101-(1/32)*s101*t001^2*t101-(1/32)*s110*t001^2*t101+(1/32)*s111*t001^2*t101-(3/2)*r^2*t010*t101+(5/4)*r*s001*t010*t101-(5/4)*r*s010*t010*t101+(3/2)*r*s011*t010*t101-(1/8)*s001*s011*t010*t101+(1/8)*s010*s011*t010*t101-(3/8)*s011^2*t010*t101-(1/2)*s100*s101*t010*t101+(1/4)*s100*s110*t010*t101+(1/4)*s101*s110*t010*t101-(1/4)*s110^2*t010*t101+(1/2)*s101*s111*t010*t101-(1/4)*s110*s111*t010*t101-(1/8)*s110*t001*t010*t101-(1/8)*s111*t001*t010*t101+(1/32)*s100*t010^2*t101+(1/32)*s101*t010^2*t101+(5/32)*s110*t010^2*t101+(1/32)*s111*t010^2*t101-(1/2)*r*s010*t011*t101-(1/4)*s001*s010*t011*t101+(1/2)*r*s011*t011*t101+(1/4)*s001*s011*t011*t101+(1/2)*s100*s110*t011*t101-(1/4)*s110^2*t011*t101+(1/4)*s100*s111*t011*t101-(1/4)*s101*s111*t011*t101-(1/4)*s110*s111*t011*t101+(1/4)*s101*t001*t011*t101-(1/4)*s110*t001*t011*t101+(1/8)*s110*t010*t011*t101-(1/32)*t001*t010*t011*t101+(1/32)*s100*t011^2*t101-(1/32)*s101*t011^2*t101-(3/32)*s110*t011^2*t101-(1/32)*s111*t011^2*t101+(1/2)*r*s100*t100*t101+(1/2)*r*s101*t100*t101-(1/2)*r*s110*t100*t101-(1/2)*r*s111*t100*t101+(1/2)*r*t001*t100*t101-(1/8)*r*t010*t100*t101-(3/16)*s011*t010*t100*t101-(1/32)*s100*t100^2*t101-(1/32)*s101*t100^2*t101+(1/32)*s110*t100^2*t101+(1/32)*s111*t100^2*t101-(1/2)*r*s010*t101^2+(1/4)*s001*s011*t101^2-(1/16)*s100^2*t101^2+(1/16)*s101^2*t101^2-(1/8)*s100*s110*t101^2-(1/16)*s110^2*t101^2+(1/8)*s101*s111*t101^2+(1/16)*s111^2*t101^2+(1/32)*s100*t001*t101^2-(1/32)*s101*t001*t101^2-(1/32)*s110*t001*t101^2+(1/32)*s111*t001*t101^2-(1/32)*s100*t010*t101^2+(1/32)*s101*t010*t101^2+(5/32)*s110*t010*t101^2-(1/32)*s111*t010*t101^2+(1/32)*s100*t011*t101^2-(3/32)*s101*t011*t101^2+(5/32)*s110*t011*t101^2+(1/32)*s111*t011*t101^2-(1/4)*r*t100*t101^2-(1/32)*s100*t101^3+(1/32)*s101*t101^3+(1/32)*s110*t101^3-(1/32)*s111*t101^3-(3/2)*r^2*s100*t110-(1/2)*r*s001*s100*t110+(1/8)*s001^2*s100*t110-(1/2)*r*s010*s100*t110+(1/4)*s001*s010*s100*t110+(1/8)*s010^2*s100*t110-(1/2)*r*s011*s100*t110+(1/4)*s001*s011*s100*t110+(1/4)*s010*s011*s100*t110+(1/8)*s011^2*s100*t110-(1/8)*s100^3*t110-(3/2)*r^2*s101*t110-(1/2)*r*s001*s101*t110+(1/8)*s001^2*s101*t110-(1/2)*r*s010*s101*t110+(1/4)*s001*s010*s101*t110+(1/8)*s010^2*s101*t110-(1/2)*r*s011*s101*t110+(1/4)*s001*s011*s101*t110+(1/4)*s010*s011*s101*t110+(1/8)*s011^2*s101*t110+(5/8)*s100^2*s101*t110+(5/8)*s100*s101^2*t110-(1/8)*s101^3*t110+(3/2)*r^2*s110*t110+(1/2)*r*s001*s110*t110-(1/8)*s001^2*s110*t110+(1/2)*r*s010*s110*t110-(1/4)*s001*s010*s110*t110-(1/8)*s010^2*s110*t110+(1/2)*r*s011*s110*t110-(1/4)*s001*s011*s110*t110-(1/4)*s010*s011*s110*t110-(1/8)*s011^2*s110*t110-(1/8)*s100^2*s110*t110-(1/4)*s100*s101*s110*t110-(1/8)*s101^2*s110*t110+(1/8)*s100*s110^2*t110+(1/8)*s101*s110^2*t110+(1/8)*s110^3*t110+(3/2)*r^2*s111*t110+(1/2)*r*s001*s111*t110-(1/8)*s001^2*s111*t110+(1/2)*r*s010*s111*t110-(1/4)*s001*s010*s111*t110-(1/8)*s010^2*s111*t110+(1/2)*r*s011*s111*t110-(1/4)*s001*s011*s111*t110-(1/4)*s010*s011*s111*t110-(1/8)*s011^2*s111*t110-(1/8)*s100^2*s111*t110-(1/4)*s100*s101*s111*t110-(1/8)*s101^2*s111*t110-(3/4)*s100*s110*s111*t110-(3/4)*s101*s110*s111*t110+(3/8)*s110^2*s111*t110+(1/8)*s100*s111^2*t110+(1/8)*s101*s111^2*t110+(3/8)*s110*s111^2*t110+(1/8)*s111^3*t110+(3/2)*r^2*t001*t110-(5/4)*r*s001*t001*t110+(5/4)*r*s010*t001*t110-(3/2)*r*s011*t001*t110+(1/8)*s001*s011*t001*t110-(1/8)*s010*s011*t001*t110+(3/8)*s011^2*t001*t110+(1/4)*s100*s101*t001*t110+(1/4)*s101^2*t001*t110-(1/2)*s100*s110*t001*t110-(1/4)*s101*s110*t001*t110-(1/4)*s101*s111*t001*t110+(1/2)*s110*s111*t001*t110+(1/32)*s100*t001^2*t110-(5/32)*s101*t001^2*t110-(1/32)*s110*t001^2*t110+(1/32)*s111*t001^2*t110+r*s001*t010*t110-(1/2)*s010*s011*t010*t110+(1/8)*s101*t001*t010*t110-(1/8)*s111*t001*t010*t110+(1/32)*s100*t010^2*t110+(1/32)*s101*t010^2*t110+(1/32)*s110*t010^2*t110+(1/32)*s111*t010^2*t110+(1/2)*r*s001*t011*t110-(1/4)*s001*s010*t011*t110+(1/2)*r*s011*t011*t110-(1/4)*s010*s011*t011*t110-(1/2)*s100*s101*t011*t110-(1/4)*s101^2*t011*t110+(1/4)*s100*s111*t011*t110+(1/4)*s101*s111*t011*t110+(1/4)*s110*s111*t011*t110+(1/8)*s101*t001*t011*t110-(1/4)*s101*t010*t011*t110+(1/4)*s110*t010*t011*t110-(1/32)*t001*t010*t011*t110+(1/32)*s100*t011^2*t110+(3/32)*s101*t011^2*t110+(1/32)*s110*t011^2*t110-(1/32)*s111*t011^2*t110+(1/2)*r*s100*t100*t110+(1/2)*r*s101*t100*t110-(1/2)*r*s110*t100*t110-(1/2)*r*s111*t100*t110+(1/8)*r*t001*t100*t110+(3/16)*s011*t001*t100*t110-(1/2)*r*t010*t100*t110-(1/32)*s100*t100^2*t110-(1/32)*s101*t100^2*t110+(1/32)*s110*t100^2*t110+(1/32)*s111*t100^2*t110-(3/2)*r^2*t101*t110+(5/4)*r*s001*t101*t110-(5/4)*r*s010*t101*t110+(3/2)*r*s011*t101*t110-(1/8)*s001*s011*t101*t110+(1/8)*s010*s011*t101*t110-(3/8)*s011^2*t101*t110-(1/4)*s100^2*t101*t110-(1/4)*s100*s101*t101*t110+(1/4)*s100*s110*t101*t110+(1/4)*s100*s111*t101*t110+(1/2)*s101*s111*t101*t110-(1/2)*s110*s111*t101*t110+(1/8)*s100*t001*t101*t110+(1/8)*s101*t001*t101*t110-(1/8)*s100*t010*t101*t110+(1/8)*s110*t010*t101*t110+(3/16)*s100*t011*t101*t110-(1/16)*s101*t011*t101*t110+(1/16)*s110*t011*t101*t110-(1/16)*s111*t011*t101*t110-(1/32)*t001*t011*t101*t110+(1/32)*t010*t011*t101*t110-(1/32)*t011^2*t101*t110-(1/8)*r*t100*t101*t110-(3/16)*s011*t100*t101*t110-(5/32)*s100*t101^2*t110+(1/32)*s101*t101^2*t110+(1/32)*s110*t101^2*t110-(1/32)*s111*t101^2*t110+(1/32)*t011*t101^2*t110+(1/2)*r*s001*t110^2-(1/4)*s010*s011*t110^2-(1/16)*s100^2*t110^2+(1/8)*s100*s101*t110^2-(1/16)*s101^2*t110^2+(1/16)*s110^2*t110^2-(1/8)*s110*s111*t110^2+(1/16)*s111^2*t110^2+(1/32)*s100*t001*t110^2+(5/32)*s101*t001*t110^2+(1/32)*s110*t001*t110^2+(1/32)*s111*t001*t110^2-(1/32)*s100*t010*t110^2-(1/32)*s101*t010*t110^2-(1/32)*s110*t010*t110^2-(1/32)*s111*t010*t110^2+(1/32)*s100*t011*t110^2-(5/32)*s101*t011*t110^2+(3/32)*s110*t011*t110^2+(1/32)*s111*t011*t110^2-(1/4)*r*t100*t110^2-(5/32)*s100*t101*t110^2-(1/32)*s101*t101*t110^2-(1/32)*s110*t101*t110^2-(1/32)*s111*t101*t110^2+(1/32)*t011*t101*t110^2-(1/32)*s100*t110^3-(1/32)*s101*t110^3-(1/32)*s110*t110^3-(1/32)*s111*t110^3+(15/2)*r^2*s100*t111-r*s001*s100*t111-(3/8)*s001^2*s100*t111+r*s010*s100*t111-(9/4)*s001*s010*s100*t111-(3/8)*s010^2*s100*t111+(3/2)*r*s011*s100*t111+s001*s011*s100*t111-s010*s011*s100*t111+(3/8)*s011^2*s100*t111-(3/8)*s100^3*t111+(3/2)*r^2*s101*t111-3*r*s001*s101*t111+(1/8)*s001^2*s101*t111+3*r*s010*s101*t111+(3/4)*s001*s010*s101*t111+(1/8)*s010^2*s101*t111-(9/2)*r*s011*s101*t111+(7/8)*s011^2*s101*t111+(1/8)*s100^2*s101*t111+(3/8)*s100*s101^2*t111-(1/8)*s101^3*t111-(3/2)*r^2*s110*t111+3*r*s001*s110*t111-(1/8)*s001^2*s110*t111-3*r*s010*s110*t111-(3/4)*s001*s010*s110*t111-(1/8)*s010^2*s110*t111+(9/2)*r*s011*s110*t111-(7/8)*s011^2*s110*t111-(1/8)*s100^2*s110*t111-(3/4)*s100*s101*s110*t111-(5/8)*s101^2*s110*t111+(3/8)*s100*s110^2*t111+(5/8)*s101*s110^2*t111+(1/8)*s110^3*t111-(15/2)*r^2*s111*t111+r*s001*s111*t111+(3/8)*s001^2*s111*t111-r*s010*s111*t111+(9/4)*s001*s010*s111*t111+(3/8)*s010^2*s111*t111-(3/2)*r*s011*s111*t111-s001*s011*s111*t111+s010*s011*s111*t111-(3/8)*s011^2*s111*t111+(9/8)*s100^2*s111*t111+(3/4)*s100*s101*s111*t111-(3/8)*s101^2*s111*t111-(3/4)*s100*s110*s111*t111+(3/4)*s101*s110*s111*t111-(3/8)*s110^2*s111*t111-(9/8)*s100*s111^2*t111+(1/8)*s101*s111^2*t111-(1/8)*s110*s111^2*t111+(3/8)*s111^3*t111-(1/2)*r*s010*t001*t111-(1/4)*s001*s010*t001*t111+(1/2)*r*s011*t001*t111+(1/4)*s001*s011*t001*t111-(1/4)*s100*s110*t001*t111+(1/4)*s101*s110*t001*t111+(1/2)*s101*s111*t001*t111-(1/4)*s110*s111*t001*t111-(1/4)*s111^2*t001*t111+(3/32)*s100*t001^2*t111-(1/32)*s101*t001^2*t111-(1/32)*s110*t001^2*t111-(5/32)*s111*t001^2*t111-(1/2)*r*s001*t010*t111+(1/4)*s001*s010*t010*t111-(1/2)*r*s011*t010*t111+(1/4)*s010*s011*t010*t111-(1/4)*s100*s101*t010*t111-(1/4)*s101*s110*t010*t111-(1/4)*s101*s111*t010*t111+(1/2)*s110*s111*t010*t111+(1/4)*s111^2*t010*t111+(1/8)*s111*t001*t010*t111+(3/32)*s100*t010^2*t111+(1/32)*s101*t010^2*t111+(1/32)*s110*t010^2*t111-(5/32)*s111*t010^2*t111+(3/2)*s001*s010*t011*t111-3*r*s011*t011*t111+(1/8)*s101*t001*t011*t111-(1/8)*s111*t001*t011*t111+(1/8)*s110*t010*t011*t111+(1/8)*s111*t010*t011*t111-(3/32)*t001*t010*t011*t111+(3/32)*s100*t011^2*t111-(1/32)*s101*t011^2*t111+(1/32)*s110*t011^2*t111-(3/32)*s111*t011^2*t111-(5/4)*r*s100*t100*t111+(3/8)*s011*s100*t100*t111+(3/4)*r*s101*t100*t111+(3/8)*s011*s101*t100*t111-(3/4)*r*s110*t100*t111-(3/8)*s011*s110*t100*t111+(5/4)*r*s111*t100*t111-(3/8)*s011*s111*t100*t111+(1/2)*r*t011*t100*t111+(3/32)*s100*t100^2*t111-(1/32)*s101*t100^2*t111+(1/32)*s110*t100^2*t111-(3/32)*s111*t100^2*t111+(1/2)*r*s010*t101*t111+(1/4)*s001*s010*t101*t111-(1/2)*r*s011*t101*t111-(1/4)*s001*s011*t101*t111+(1/4)*s100^2*t101*t111+(1/4)*s100*s101*t101*t111-(1/2)*s100*s110*t101*t111-(1/4)*s101*s110*t101*t111+(1/4)*s101*s111*t101*t111-(1/4)*s100*t001*t101*t111+(1/4)*s111*t001*t101*t111+(1/16)*s100*t010*t101*t111-(1/16)*s101*t010*t101*t111+(3/16)*s110*t010*t101*t111-(1/16)*s111*t010*t101*t111+(1/32)*t001*t010*t101*t111-(1/32)*t010^2*t101*t111-(1/8)*s100*t011*t101*t111+(1/8)*s110*t011*t101*t111+(3/32)*t010*t011*t101*t111+(5/32)*s100*t101^2*t111+(1/32)*s101*t101^2*t111+(1/32)*s110*t101^2*t111-(3/32)*s111*t101^2*t111-(1/32)*t010*t101^2*t111-(1/2)*r*s001*t110*t111+(1/4)*s001*s010*t110*t111-(1/2)*r*s011*t110*t111+(1/4)*s010*s011*t110*t111+(1/4)*s100^2*t110*t111+(1/2)*s100*s101*t110*t111-(1/4)*s100*s110*t110*t111-(1/4)*s101*s110*t110*t111-(1/4)*s110*s111*t110*t111-(1/16)*s100*t001*t110*t111+(3/16)*s101*t001*t110*t111-(1/16)*s110*t001*t110*t111+(1/16)*s111*t001*t110*t111-(1/32)*t001^2*t110*t111+(1/4)*s100*t010*t110*t111-(1/4)*s111*t010*t110*t111+(1/32)*t001*t010*t110*t111-(1/8)*s100*t011*t110*t111-(1/8)*s101*t011*t110*t111-(3/32)*t001*t011*t110*t111+(1/8)*s100*t101*t110*t111+(1/32)*t001*t101*t110*t111-(1/32)*t010*t101*t110*t111+(3/32)*t011*t101*t110*t111+(5/32)*s100*t110^2*t111-(1/32)*s101*t110^2*t111-(1/32)*s110*t110^2*t111-(3/32)*s111*t110^2*t111+(1/32)*t001*t110^2*t111+(1/4)*s001*s010*t111^2-(1/2)*r*s011*t111^2-(1/16)*s100^2*t111^2+(1/16)*s101^2*t111^2-(3/8)*s101*s110*t111^2+(1/16)*s110^2*t111^2+(3/8)*s100*s111*t111^2-(1/16)*s111^2*t111^2+(1/32)*s100*t001*t111^2-(1/32)*s101*t001*t111^2+(1/32)*s110*t001*t111^2+(3/32)*s111*t001*t111^2-(1/32)*s100*t010*t111^2+(1/32)*s101*t010*t111^2-(1/32)*s110*t010*t111^2-(3/32)*s111*t010*t111^2+(1/32)*s100*t011*t111^2-(3/32)*s101*t011*t111^2+(3/32)*s110*t011*t111^2-(1/32)*s111*t011*t111^2+(3/4)*r*t100*t111^2+(3/32)*s100*t101*t111^2+(1/32)*s101*t101*t111^2-(1/32)*s110*t101*t111^2+(1/32)*s111*t101*t111^2-(1/32)*t010*t101*t111^2+(3/32)*s100*t110*t111^2+(1/32)*s101*t110*t111^2-(1/32)*s110*t110*t111^2+(1/32)*s111*t110*t111^2+(1/32)*t001*t110*t111^2-(3/32)*s100*t111^3+(1/32)*s101*t111^3-(1/32)*s110*t111^3+(3/32)*s111*t111^3,
 -27*r^4+(9/2)*r^3*s001+(69/4)*r^2*s001^2-(57/8)*r*s001^3+(3/8)*s001^4+9*r^3*s010-(15/4)*r^2*s001*s010-(1/2)*r*s001^2*s010+(1/16)*s001^3*s010-3*r^2*s010^2+(7/8)*r*s001*s010^2-(5/16)*s001^2*s010^2+(3/4)*r*s010^3-(1/16)*s001*s010^3-(1/16)*s010^4-(9/2)*r^3*s011+(7/8)*r*s001^2*s011+(1/8)*s001^3*s011+(27/4)*r^2*s010*s011+(1/2)*r*s001*s010*s011-(11/16)*s001^2*s010*s011+(1/8)*r*s010^2*s011-(1/4)*s001*s010^2*s011-(3/16)*s010^3*s011-(33/4)*r^2*s011^2+(25/8)*r*s001*s011^2-(1/8)*s001^2*s011^2-2*r*s010*s011^2+(7/16)*s001*s010*s011^2+(5/16)*s010^2*s011^2+(9/8)*r*s011^3-(1/8)*s001*s011^3+(3/16)*s010*s011^3-(1/4)*s011^4-9*r^3*s100-(9/4)*r^2*s001*s100+(13/4)*r*s001^2*s100+(1/16)*s001^3*s100+6*r^2*s010*s100+(11/4)*r*s001*s010*s100-(5/4)*s001^2*s010*s100+(3/4)*r*s010^2*s100-(25/16)*s001*s010^2*s100-(1/4)*s010^3*s100-(3/4)*r^2*s011*s100-(1/2)*r*s001*s011*s100-(19/16)*s001^2*s011*s100+(5/4)*r*s010*s011*s100-(1/2)*s001*s010*s011*s100+(5/16)*s010^2*s011*s100-(3/4)*r*s011^2*s100+(23/16)*s001*s011^2*s100+(1/4)*s010*s011^2*s100-(5/16)*s011^3*s100+(21/8)*r*s001*s100^2-(9/16)*s001^2*s100^2-(3/4)*r*s010*s100^2-(1/16)*s001*s010*s100^2-(1/8)*s010^2*s100^2+(3/8)*r*s011*s100^2+(1/4)*s001*s011*s100^2-(11/16)*s010*s011*s100^2+(1/16)*s011^2*s100^2-(3/4)*r*s100^3-(1/16)*s001*s100^3+(1/4)*s010*s100^3+(5/16)*s011*s100^3+(3/16)*s100^4+9*r^3*s101+(9/4)*r^2*s001*s101-(13/4)*r*s001^2*s101-(1/16)*s001^3*s101-6*r^2*s010*s101-(11/4)*r*s001*s010*s101+(5/4)*s001^2*s010*s101-(3/4)*r*s010^2*s101+(25/16)*s001*s010^2*s101+(1/4)*s010^3*s101+(3/4)*r^2*s011*s101+(1/2)*r*s001*s011*s101+(19/16)*s001^2*s011*s101-(5/4)*r*s010*s011*s101+(1/2)*s001*s010*s011*s101-(5/16)*s010^2*s011*s101+(3/4)*r*s011^2*s101-(23/16)*s001*s011^2*s101-(1/4)*s010*s011^2*s101+(5/16)*s011^3*s101-(3/2)*r^2*s100*s101-(15/4)*r*s001*s100*s101+(3/4)*s001^2*s100*s101+2*r*s010*s100*s101-(1/8)*s001*s010*s100*s101+(7/8)*s010^2*s100*s101-(5/4)*r*s011*s100*s101-(1/4)*s001*s011*s100*s101+(1/8)*s010*s011*s100*s101+(1/2)*s011^2*s100*s101+2*r*s100^2*s101+(5/16)*s001*s100^2*s101-(7/8)*s010*s100^2*s101-(13/16)*s011*s100^2*s101+(21/8)*r*s001*s101^2-(9/16)*s001^2*s101^2-(3/4)*r*s010*s101^2-(1/16)*s001*s010*s101^2-(1/8)*s010^2*s101^2+(3/8)*r*s011*s101^2+(1/4)*s001*s011*s101^2-(11/16)*s010*s011*s101^2+(1/16)*s011^2*s101^2-2*r*s100*s101^2-(5/16)*s001*s100*s101^2+(7/8)*s010*s100*s101^2+(13/16)*s011*s100*s101^2-(3/8)*s100^2*s101^2+(3/4)*r*s101^3+(1/16)*s001*s101^3-(1/4)*s010*s101^3-(5/16)*s011*s101^3+(3/16)*s101^4+9*r^3*s110+(3/4)*r^2*s001*s110-(13/4)*r*s001^2*s110+(5/16)*s001^3*s110+3*r^2*s010*s110+(7/4)*r*s001*s010*s110-s001^2*s010*s110+(9/4)*r*s010^2*s110-(29/16)*s001*s010^2*s110-(1/2)*s010^3*s110+(9/4)*r^2*s011*s110+(1/2)*r*s001*s011*s110-(23/16)*s001^2*s011*s110+(1/4)*r*s010*s011*s110-s001*s010*s011*s110+(1/16)*s010^2*s011*s110+(3/4)*r*s011^2*s110+(19/16)*s001*s011^2*s110+(1/2)*s010*s011^2*s110-(1/16)*s011^3*s110+(5/4)*r*s001*s100*s110-(1/8)*s001^2*s100*s110+(1/2)*r*s010*s100*s110-(1/8)*s001*s010*s100*s110-(1/4)*s010^2*s100*s110-(5/4)*r*s011*s100*s110+(1/2)*s001*s011*s100*s110-(3/8)*s010*s011*s100*s110+(1/8)*s011^2*s100*s110-(19/4)*r*s100^2*s110+(9/16)*s001*s100^2*s110-(21/16)*s011*s100^2*s110-(1/4)*s100^3*s110-(3/2)*r^2*s101*s110+(1/4)*r*s001*s101*s110-(1/4)*s001^2*s101*s110-2*r*s010*s101*s110+(7/8)*s001*s010*s101*s110-(1/8)*s010^2*s101*s110+(11/4)*r*s011*s101*s110-(5/4)*s001*s011*s101*s110+(9/8)*s010*s011*s101*s110-(1/2)*s011^2*s101*s110+(1/2)*r*s100*s101*s110+(27/8)*s001*s100*s101*s110+(1/2)*s010*s100*s101*s110+(17/8)*s011*s100*s101*s110-(1/4)*s100^2*s101*s110-r*s101^2*s110-(21/16)*s001*s101^2*s110-(9/8)*s010*s101^2*s110-(3/16)*s011*s101^2*s110+(1/4)*s100*s101^2*s110+(1/4)*s101^3*s110+9*r^2*s110^2-(35/8)*r*s001*s110^2-(5/16)*s001^2*s110^2-(7/4)*r*s010*s110^2+(7/16)*s001*s010*s110^2+(1/8)*s010^2*s110^2+(11/8)*r*s011*s110^2-(1/4)*s001*s011*s110^2-(3/16)*s010*s011*s110^2+(5/16)*s011^2*s110^2+(3/4)*r*s100*s110^2+(21/16)*s001*s100*s110^2-(3/4)*s010*s100*s110^2-(9/16)*s011*s100*s110^2-(1/8)*s100^2*s110^2-(9/2)*r*s101*s110^2+(9/16)*s001*s101*s110^2+(15/8)*s010*s101*s110^2-(9/16)*s011*s101*s110^2+(1/2)*s100*s101*s110^2-(1/8)*s101^2*s110^2-(5/4)*r*s110^3-(5/16)*s001*s110^3+(1/2)*s010*s110^3+(1/16)*s011*s110^3+(1/4)*s100*s110^3-(1/4)*s101*s110^3-(1/16)*s110^4-9*r^3*s111-(3/4)*r^2*s001*s111+(13/4)*r*s001^2*s111-(5/16)*s001^3*s111-3*r^2*s010*s111-(7/4)*r*s001*s010*s111+s001^2*s010*s111-(9/4)*r*s010^2*s111+(29/16)*s001*s010^2*s111+(1/2)*s010^3*s111-(9/4)*r^2*s011*s111-(1/2)*r*s001*s011*s111+(23/16)*s001^2*s011*s111-(1/4)*r*s010*s011*s111+s001*s010*s011*s111-(1/16)*s010^2*s011*s111-(3/4)*r*s011^2*s111-(19/16)*s001*s011^2*s111-(1/2)*s010*s011^2*s111+(1/16)*s011^3*s111-(3/2)*r^2*s100*s111+(1/4)*r*s001*s100*s111-(1/4)*s001^2*s100*s111-2*r*s010*s100*s111+(7/8)*s001*s010*s100*s111-(1/8)*s010^2*s100*s111+(11/4)*r*s011*s100*s111-(5/4)*s001*s011*s100*s111+(9/8)*s010*s011*s100*s111-(1/2)*s011^2*s100*s111+r*s100^2*s111+(21/16)*s001*s100^2*s111+(9/8)*s010*s100^2*s111+(3/16)*s011*s100^2*s111+(1/4)*s100^3*s111+(5/4)*r*s001*s101*s111-(1/8)*s001^2*s101*s111+(1/2)*r*s010*s101*s111-(1/8)*s001*s010*s101*s111-(1/4)*s010^2*s101*s111-(5/4)*r*s011*s101*s111+(1/2)*s001*s011*s101*s111-(3/8)*s010*s011*s101*s111+(1/8)*s011^2*s101*s111-(1/2)*r*s100*s101*s111-(27/8)*s001*s100*s101*s111-(1/2)*s010*s100*s101*s111-(17/8)*s011*s100*s101*s111+(1/4)*s100^2*s101*s111+(19/4)*r*s101^2*s111-(9/16)*s001*s101^2*s111+(21/16)*s011*s101^2*s111-(1/4)*s100*s101^2*s111-(1/4)*s101^3*s111+(9/2)*r^2*s110*s111-(55/4)*r*s001*s110*s111+(25/4)*s001^2*s110*s111+(7/8)*s001*s010*s110*s111+(3/8)*s010^2*s110*s111+(3/4)*r*s011*s110*s111-(5/4)*s001*s011*s110*s111-(7/8)*s010*s011*s110*s111-(1/2)*r*s100*s110*s111-(25/8)*s001*s100*s110*s111+s010*s100*s110*s111+(13/8)*s011*s100*s110*s111-(1/2)*s100^2*s110*s111+(1/2)*r*s101*s110*s111+(25/8)*s001*s101*s110*s111-s010*s101*s110*s111-(13/8)*s011*s101*s110*s111+(1/2)*s100*s101*s110*s111-(1/2)*s101^2*s110*s111+(3/2)*r*s110^2*s111+(33/16)*s001*s110^2*s111-(5/8)*s010*s110^2*s111-(17/16)*s011*s110^2*s111+(1/4)*s100*s110^2*s111-(1/4)*s101*s110^2*s111+9*r^2*s111^2-(35/8)*r*s001*s111^2-(5/16)*s001^2*s111^2-(7/4)*r*s010*s111^2+(7/16)*s001*s010*s111^2+(1/8)*s010^2*s111^2+(11/8)*r*s011*s111^2-(1/4)*s001*s011*s111^2-(3/16)*s010*s011*s111^2+(5/16)*s011^2*s111^2+(9/2)*r*s100*s111^2-(9/16)*s001*s100*s111^2-(15/8)*s010*s100*s111^2+(9/16)*s011*s100*s111^2-(1/8)*s100^2*s111^2-(3/4)*r*s101*s111^2-(21/16)*s001*s101*s111^2+(3/4)*s010*s101*s111^2+(9/16)*s011*s101*s111^2+(1/2)*s100*s101*s111^2-(1/8)*s101^2*s111^2-(3/2)*r*s110*s111^2-(33/16)*s001*s110*s111^2+(5/8)*s010*s110*s111^2+(17/16)*s011*s110*s111^2-(1/4)*s100*s110*s111^2+(1/4)*s101*s110*s111^2+(1/8)*s110^2*s111^2+(5/4)*r*s111^3+(5/16)*s001*s111^3-(1/2)*s010*s111^3-(1/16)*s011*s111^3-(1/4)*s100*s111^3+(1/4)*s101*s111^3-(1/16)*s111^4-(27/4)*r^3*t001+(15/4)*r^2*s001*t001+(3/16)*r*s001^2*t001-(3/16)*s001^3*t001-(27/8)*r^2*s010*t001+(9/4)*r*s001*s010*t001-(3/32)*s001^2*s010*t001+(3/16)*r*s010^2*t001+(3/16)*s001*s010^2*t001+(3/32)*s010^3*t001-6*r^2*s011*t001+(15/8)*r*s001*s011*t001+(3/8)*s001^2*s011*t001-(3/16)*s001*s010*s011*t001+(27/16)*r*s011^2*t001-(15/16)*s001*s011^2*t001-(3/32)*s010*s011^2*t001+(9/8)*r^2*s100*t001-(7/8)*r*s001*s100*t001+(1/32)*s001^2*s100*t001-(1/8)*r*s010*s100*t001+(7/16)*s001*s010*s100*t001+(5/32)*s010^2*s100*t001+(1/8)*r*s011*s100*t001-(7/16)*s001*s011*s100*t001-(1/16)*s010*s011*s100*t001+(1/32)*s011^2*s100*t001+(19/16)*r*s100^2*t001+(3/16)*s001*s100^2*t001+(1/32)*s010*s100^2*t001-(1/32)*s100^3*t001+(3/8)*r^2*s101*t001-(5/8)*r*s001*s101*t001+(11/32)*s001^2*s101*t001-(7/8)*r*s010*s101*t001+(1/16)*s001*s010*s101*t001-(1/32)*s010^2*s101*t001+(7/8)*r*s011*s101*t001-(1/16)*s001*s011*s101*t001-(3/16)*s010*s011*s101*t001+(3/32)*s011^2*s101*t001-2*r*s100*s101*t001-(9/16)*s001*s100*s101*t001-(1/8)*s010*s100*s101*t001+(1/16)*s011*s100*s101*t001-(1/32)*s100^2*s101*t001+(23/16)*r*s101^2*t001+(1/16)*s001*s101^2*t001-(3/32)*s010*s101^2*t001+(1/8)*s011*s101^2*t001+(1/32)*s100*s101^2*t001+(1/32)*s101^3*t001-(15/8)*r^2*s110*t001+(5/8)*r*s001*s110*t001+(1/32)*s001^2*s110*t001+(7/8)*r*s010*s110*t001-(5/16)*s001*s010*s110*t001-(3/32)*s010^2*s110*t001-(3/8)*r*s011*s110*t001+(1/16)*s001*s011*s110*t001+(3/16)*s010*s011*s110*t001+(1/32)*s011^2*s110*t001-(13/8)*r*s100*s110*t001-(3/8)*s001*s100*s110*t001+(1/16)*s010*s100*s110*t001+(3/4)*s011*s100*s110*t001+(13/32)*s100^2*s110*t001+(11/4)*r*s101*s110*t001-(3/16)*s001*s101*s110*t001-(1/4)*s010*s101*s110*t001-(9/16)*s011*s101*s110*t001-(5/16)*s100*s101*s110*t001+(1/32)*s101^2*s110*t001-(5/16)*r*s110^2*t001+(3/16)*s001*s110^2*t001+(9/32)*s010*s110^2*t001-(3/32)*s100*s110^2*t001-(1/32)*s101*s110^2*t001-(1/32)*s110^3*t001+(3/8)*r^2*s111*t001+(7/8)*r*s001*s111*t001-(13/32)*s001^2*s111*t001+(1/8)*r*s010*s111*t001-(3/16)*s001*s010*s111*t001-(1/32)*s010^2*s111*t001-(5/8)*r*s011*s111*t001+(7/16)*s001*s011*s111*t001+(1/16)*s010*s011*s111*t001-(5/32)*s011^2*s111*t001+(9/4)*r*s100*s111*t001+(1/16)*s001*s100*s111*t001-(13/16)*s011*s100*s111*t001-(1/32)*s100^2*s111*t001+(15/8)*r*s101*s111*t001-(17/8)*s001*s101*s111*t001-(3/16)*s010*s101*s111*t001+s011*s101*s111*t001-(7/16)*s100*s101*s111*t001+(11/32)*s101^2*s111*t001-(3/2)*r*s110*s111*t001+(11/16)*s001*s110*s111*t001-(3/8)*s010*s110*s111*t001-(3/16)*s011*s110*s111*t001+(3/16)*s100*s110*s111*t001+(1/16)*s101*s110*s111*t001-(1/32)*s110^2*s111*t001+(7/16)*r*s111^2*t001-(3/16)*s001*s111^2*t001-(3/32)*s010*s111^2*t001+(3/8)*s011*s111^2*t001+(1/32)*s100*s111^2*t001-(5/32)*s101*s111^2*t001+(1/32)*s110*s111^2*t001+(1/32)*s111^3*t001+(3/16)*r^2*t001^2-(9/32)*r*s001*t001^2+(3/32)*s001^2*t001^2-(1/4)*r*s010*t001^2+(1/64)*s001*s010*t001^2+(1/64)*s010^2*t001^2+(1/32)*r*s011*t001^2+(3/32)*s001*s011*t001^2+(3/64)*s010*s011*t001^2-(1/16)*s011^2*t001^2+(1/8)*r*s100*t001^2+(1/64)*s001*s100*t001^2+(1/32)*s010*s100*t001^2-(5/64)*s011*s100*t001^2-(3/64)*s100^2*t001^2+(5/16)*r*s101*t001^2-(15/64)*s001*s101*t001^2-(1/16)*s010*s101*t001^2+(7/64)*s011*s101*t001^2+(3/64)*s101^2*t001^2+(1/4)*r*s110*t001^2+(5/64)*s001*s110*t001^2-(1/32)*s010*s110*t001^2-(1/64)*s011*s110*t001^2-(3/32)*s100*s110*t001^2+(1/16)*s101*s110*t001^2+(1/64)*s110^2*t001^2+(7/16)*r*s111*t001^2-(27/64)*s001*s111*t001^2-(1/8)*s010*s111*t001^2+(11/64)*s011*s111*t001^2-(1/16)*s100*s111*t001^2+(3/32)*s101*s111*t001^2-(1/64)*s111^2*t001^2+(3/64)*r*t001^3-(3/64)*s001*t001^3-(3/128)*s010*t001^3+(1/128)*s100*t001^3+(1/128)*s101*t001^3+(1/128)*s110*t001^3+(1/128)*s111*t001^3+(27/4)*r^3*t010-(3/4)*r^2*s001*t010-(23/16)*r*s001^2*t010+(1/16)*s001^3*t010-(45/8)*r^2*s010*t010+(5/4)*r*s001*s010*t010-(1/32)*s001^2*s010*t010+(9/16)*r*s010^2*t010-(1/16)*s001*s010^2*t010+(1/32)*s010^3*t010-3*r^2*s011*t010+(29/8)*r*s001*s011*t010-(1/4)*s001^2*s011*t010+(1/2)*r*s010*s011*t010+(7/16)*s001*s010*s011*t010+(1/8)*s010^2*s011*t010-(27/16)*r*s011^2*t010-(1/16)*s001*s011^2*t010-(13/32)*s010*s011^2*t010+(1/4)*s011^3*t010-(15/8)*r^2*s100*t010-(3/8)*r*s001*s100*t010-(3/32)*s001^2*s100*t010+r*s010*s100*t010-(1/8)*s001*s010*s100*t010+(3/32)*s010^2*s100*t010-r*s011*s100*t010+(1/8)*s001*s011*s100*t010+(9/16)*s010*s011*s100*t010+(3/32)*s011^2*s100*t010-(5/16)*r*s100^2*t010+(3/8)*s001*s100^2*t010-(1/32)*s010*s100^2*t010-(1/4)*s011*s100^2*t010-(3/32)*s100^3*t010+(15/8)*r^2*s101*t010+(3/8)*r*s001*s101*t010+(3/32)*s001^2*s101*t010-r*s010*s101*t010+(1/8)*s001*s010*s101*t010-(3/32)*s010^2*s101*t010+r*s011*s101*t010-(1/8)*s001*s011*s101*t010-(9/16)*s010*s011*s101*t010-(3/32)*s011^2*s101*t010+(3/4)*r*s100*s101*t010-(13/16)*s001*s100*s101*t010+(1/8)*s010*s100*s101*t010+(7/16)*s011*s100*s101*t010-(15/32)*s100^2*s101*t010-(5/16)*r*s101^2*t010+(3/8)*s001*s101^2*t010-(1/32)*s010*s101^2*t010-(1/4)*s011*s101^2*t010+(15/32)*s100*s101^2*t010+(3/32)*s101^3*t010-(9/8)*r^2*s110*t010-(1/8)*r*s001*s110*t010+(3/32)*s001^2*s110*t010+(3/4)*r*s010*s110*t010-(7/32)*s010^2*s110*t010-(3/4)*r*s011*s110*t010+(11/16)*s010*s011*s110*t010-(7/32)*s011^2*s110*t010+r*s100*s110*t010-(1/16)*s001*s100*s110*t010-(1/4)*s010*s100*s110*t010-(5/16)*s011*s100*s110*t010+(3/32)*s100^2*s110*t010+(7/8)*r*s101*s110*t010-(7/8)*s001*s101*s110*t010-(5/16)*s010*s101*s110*t010+(7/8)*s011*s101*s110*t010+(5/16)*s100*s101*s110*t010+(3/32)*s101^2*s110*t010-(23/16)*r*s110^2*t010-(1/16)*s001*s110^2*t010+(29/32)*s010*s110^2*t010+(5/16)*s011*s110^2*t010+(3/32)*s100*s110^2*t010-(3/32)*s101*s110^2*t010-(3/32)*s110^3*t010+(9/8)*r^2*s111*t010+(1/8)*r*s001*s111*t010-(3/32)*s001^2*s111*t010-(3/4)*r*s010*s111*t010+(7/32)*s010^2*s111*t010+(3/4)*r*s011*s111*t010-(11/16)*s010*s011*s111*t010+(7/32)*s011^2*s111*t010+(7/8)*r*s100*s111*t010-(7/8)*s001*s100*s111*t010-(5/16)*s010*s100*s111*t010+(7/8)*s011*s100*s111*t010-(3/32)*s100^2*s111*t010+r*s101*s111*t010-(1/16)*s001*s101*s111*t010-(1/4)*s010*s101*s111*t010-(5/16)*s011*s101*s111*t010-(5/16)*s100*s101*s111*t010-(3/32)*s101^2*s111*t010+(1/2)*r*s110*s111*t010+(21/16)*s001*s110*s111*t010-s010*s110*s111*t010-(23/16)*s011*s110*s111*t010+(9/16)*s100*s110*s111*t010-(9/16)*s101*s110*s111*t010-(7/32)*s110^2*s111*t010-(23/16)*r*s111^2*t010-(1/16)*s001*s111^2*t010+(29/32)*s010*s111^2*t010+(5/16)*s011*s111^2*t010+(3/32)*s100*s111^2*t010-(3/32)*s101*s111^2*t010+(7/32)*s110*s111^2*t010+(3/32)*s111^3*t010+(9/8)*r^2*t001*t010-(7/16)*r*s001*t001*t010-(5/16)*r*s010*t001*t010+(1/8)*r*s011*t001*t010+(3/32)*s001*s011*t001*t010-(7/32)*s010*s011*t001*t010+(5/32)*s011^2*t001*t010-(1/4)*r*s100*t001*t010-(5/32)*s001*s100*t001*t010-(1/16)*s010*s100*t001*t010+(7/32)*s011*s100*t001*t010+(3/8)*r*s101*t001*t010+(3/32)*s001*s101*t001*t010-(5/32)*s011*s101*t001*t010+(1/16)*s100*s101*t001*t010+(19/16)*r*s110*t001*t010-(3/32)*s010*s110*t001*t010-(1/8)*s011*s110*t001*t010-(3/16)*s100*s110*t001*t010-(3/16)*r*s111*t001*t010-(1/2)*s001*s111*t001*t010-(1/32)*s010*s111*t001*t010+(1/4)*s011*s111*t001*t010-(3/16)*s100*s111*t001*t010+(3/8)*s101*s111*t001*t010-(1/16)*s111^2*t001*t010-(9/64)*r*t001^2*t010+(1/64)*s001*t001^2*t010-(1/128)*s010*t001^2*t010-(1/64)*s011*t001^2*t010+(3/128)*s100*t001^2*t010+(3/128)*s101*t001^2*t010+(3/128)*s110*t001^2*t010+(7/128)*s111*t001^2*t010-(3/16)*r^2*t010^2+(21/32)*r*s001*t010^2-(3/32)*s001^2*t010^2-(1/8)*r*s010*t010^2-(1/64)*s001*s010*t010^2-(1/64)*s010^2*t010^2+(7/32)*r*s011*t010^2-(1/32)*s001*s011*t010^2-(7/64)*s010*s011*t010^2-(1/16)*s011^2*t010^2+(1/2)*r*s100*t010^2-(9/64)*s001*s100*t010^2-(1/16)*s010*s100*t010^2-(5/64)*s011*s100*t010^2-(3/64)*s100^2*t010^2-(1/2)*r*s101*t010^2+(9/64)*s001*s101*t010^2+(1/16)*s010*s101*t010^2+(5/64)*s011*s101*t010^2+(9/32)*s100*s101*t010^2-(3/64)*s101^2*t010^2+(5/8)*r*s110*t010^2-(5/64)*s001*s110*t010^2+(1/8)*s010*s110*t010^2+(31/64)*s011*s110*t010^2+(1/16)*s100*s110*t010^2-(1/16)*s101*s110*t010^2-(1/64)*s110^2*t010^2-(5/8)*r*s111*t010^2+(5/64)*s001*s111*t010^2-(1/8)*s010*s111*t010^2-(31/64)*s011*s111*t010^2-(1/16)*s100*s111*t010^2+(1/16)*s101*s111*t010^2-(5/32)*s110*s111*t010^2-(1/64)*s111^2*t010^2-(13/64)*r*t001*t010^2+(3/64)*s001*t001*t010^2+(3/128)*s010*t001*t010^2-(7/64)*s011*t001*t010^2+(1/128)*s100*t001*t010^2-(1/128)*s101*t001*t010^2-(1/128)*s110*t001*t010^2+(13/128)*s111*t001*t010^2-(5/64)*r*t010^3-(1/64)*s001*t010^3+(1/128)*s010*t010^3+(1/16)*s011*t010^3+(3/128)*s100*t010^3-(3/128)*s101*t010^3-(3/128)*s110*t010^3+(3/128)*s111*t010^3-(9/4)*r^3*t011+(15/4)*r^2*s001*t011-(15/16)*r*s001^2*t011-(3/16)*s001^3*t011+(39/8)*r^2*s010*t011-(3/4)*r*s001*s010*t011-(33/32)*s001^2*s010*t011-(3/16)*r*s010^2*t011-(3/16)*s001*s010^2*t011-(3/32)*s010^3*t011+(3/2)*r^2*s011*t011-(3/8)*r*s001*s011*t011-(3/2)*r*s010*s011*t011+(15/16)*s001*s010*s011*t011-(3/16)*r*s011^2*t011+(3/16)*s001*s011^2*t011+(3/32)*s010*s011^2*t011-(15/8)*r^2*s100*t011+(5/4)*r*s001*s100*t011-(1/32)*s001^2*s100*t011-(1/4)*r*s010*s100*t011-(7/16)*s001*s010*s100*t011-(1/32)*s010^2*s100*t011+(5/8)*r*s011*s100*t011+(1/4)*s001*s011*s100*t011+(1/4)*s010*s011*s100*t011-(11/32)*s011^2*s100*t011-(13/16)*r*s100^2*t011+(3/16)*s001*s100^2*t011+(3/32)*s010*s100^2*t011-(7/16)*s011*s100^2*t011+(1/32)*s100^3*t011-(3/8)*r^2*s101*t011+r*s001*s101*t011-(17/32)*s001^2*s101*t011+(1/2)*r*s010*s101*t011+(5/16)*s001*s010*s101*t011-(9/32)*s010^2*s101*t011-(7/8)*r*s011*s101*t011-(1/8)*s001*s011*s101*t011+(3/8)*s010*s011*s101*t011+(1/32)*s011^2*s101*t011-(5/8)*r*s100*s101*t011+(3/4)*s001*s100*s101*t011+(7/16)*s010*s100*s101*t011+(1/4)*s011*s100*s101*t011+(1/32)*s100^2*s101*t011+(13/16)*r*s101^2*t011-(5/8)*s001*s101^2*t011-(11/32)*s010*s101^2*t011-(1/32)*s100*s101^2*t011-(1/32)*s101^3*t011+(3/8)*r^2*s110*t011+(1/2)*r*s001*s110*t011-(7/32)*s001^2*s110*t011+r*s010*s110*t011-(13/16)*s001*s010*s110*t011+(1/32)*s010^2*s110*t011-(1/8)*r*s011*s110*t011+(3/8)*s001*s011*s110*t011-(1/8)*s010*s011*s110*t011-(1/32)*s011^2*s110*t011-(9/4)*r*s100*s110*t011+(7/16)*s001*s100*s110*t011-(1/8)*s010*s100*s110*t011+(3/16)*s011*s100*s110*t011-(1/32)*s100^2*s110*t011-(3/4)*r*s101*s110*t011+(17/16)*s001*s101*s110*t011+(7/8)*s010*s101*s110*t011-(15/16)*s011*s101*s110*t011-(7/16)*s100*s101*s110*t011+(11/32)*s101^2*s110*t011+(29/16)*r*s110^2*t011-(3/8)*s001*s110^2*t011-(3/32)*s010*s110^2*t011-(1/32)*s100*s110^2*t011+(5/32)*s101*s110^2*t011+(1/32)*s110^3*t011-(9/8)*r^2*s111*t011+(1/4)*r*s001*s111*t011+(1/32)*s001^2*s111*t011+(3/4)*r*s010*s111*t011-(1/16)*s001*s010*s111*t011+(1/32)*s010^2*s111*t011-(13/8)*r*s011*s111*t011+(1/2)*s001*s011*s111*t011+(3/32)*s011^2*s111*t011-(1/2)*r*s100*s111*t011+(15/16)*s001*s100*s111*t011-(1/16)*s011*s100*s111*t011+(13/32)*s100^2*s111*t011-(7/4)*r*s101*s111*t011+(3/16)*s001*s101*s111*t011-(3/8)*s010*s101*s111*t011+(7/16)*s011*s101*s111*t011-(5/16)*s100*s101*s111*t011+(1/32)*s101^2*s111*t011-(9/8)*r*s110*s111*t011-(1/2)*s001*s110*s111*t011+(3/16)*s010*s110*s111*t011-(3/16)*s100*s110*s111*t011-(1/16)*s101*s110*s111*t011+(1/32)*s110^2*s111*t011+(11/16)*r*s111^2*t011+(3/16)*s001*s111^2*t011+(3/32)*s010*s111^2*t011-(3/16)*s011*s111^2*t011+(3/32)*s100*s111^2*t011+(1/32)*s101*s111^2*t011-(1/32)*s110*s111^2*t011-(1/32)*s111^3*t011+(3/8)*r^2*t001*t011-(3/8)*r*s001*t001*t011+(3/32)*s001^2*t001*t011-(3/16)*r*s010*t001*t011+(7/32)*s001*s010*t001*t011+(3/16)*r*s011*t001*t011-(7/32)*s001*s011*t001*t011+(1/2)*r*s100*t001*t011-(7/32)*s001*s100*t001*t011-(1/16)*s010*s100*t001*t011+(5/32)*s011*s100*t001*t011-(1/16)*r*s101*t001*t011+(1/32)*s010*s101*t001*t011-(1/8)*s011*s101*t001*t011+(3/16)*s100*s101*t001*t011-(3/16)*s101^2*t001*t011-(11/16)*r*s110*t001*t011+(1/8)*s001*s110*t001*t011+(3/32)*s010*s110*t001*t011+(1/16)*s100*s110*t001*t011-(5/8)*r*s111*t001*t011+(17/32)*s001*s111*t001*t011-(3/32)*s011*s111*t001*t011-(1/16)*s100*s111*t001*t011-(1/64)*r*t001^2*t011+(1/32)*s001*t001^2*t011+(3/128)*s010*t001^2*t011-(1/128)*s100*t001^2*t011-(5/128)*s101*t001^2*t011-(1/128)*s110*t001^2*t011-(1/128)*s111*t001^2*t011-(3/4)*r^2*t010*t011+(1/4)*r*s001*t010*t011+(1/2)*r*s010*t010*t011-(1/16)*s010^2*t010*t011-(1/2)*r*s011*t010*t011+(1/8)*s010*s011*t010*t011-(1/8)*r*s100*t010*t011-(7/32)*s001*s100*t010*t011-(1/16)*s010*s100*t010*t011+(7/32)*s011*s100*t010*t011+(15/16)*r*s101*t010*t011-(3/16)*s001*s101*t010*t011-(5/32)*s010*s101*t010*t011-(1/16)*s100*s101*t010*t011+(3/4)*r*s110*t010*t011-(1/32)*s001*s110*t010*t011+(1/8)*s010*s110*t010*t011-(11/32)*s011*s110*t010*t011-(3/16)*s100*s110*t010*t011+(3/8)*s101*s110*t010*t011+(1/16)*s110^2*t010*t011-(11/16)*r*s111*t010*t011+(1/32)*s010*s111*t010*t011+(3/16)*s011*s111*t010*t011-(3/16)*s100*s111*t010*t011-(3/32)*r*t001*t010*t011+(1/16)*s001*t001*t010*t011+(1/64)*s010*t001*t010*t011+(1/32)*s011*t001*t010*t011+(3/64)*s100*t001*t010*t011-(9/64)*s101*t001*t010*t011+(1/64)*s110*t001*t010*t011-(1/64)*s111*t001*t010*t011-(1/128)*t001^2*t010*t011+(19/64)*r*t010^2*t011+(3/64)*s001*t010^2*t011+(1/128)*s010*t010^2*t011-(1/128)*s100*t010^2*t011+(1/128)*s101*t010^2*t011+(13/128)*s110*t010^2*t011-(1/128)*s111*t010^2*t011-(3/128)*t001*t010^2*t011+(9/16)*r^2*t011^2-(15/32)*r*s001*t011^2+(3/32)*s001^2*t011^2+(1/4)*r*s010*t011^2-(9/64)*s001*s010*t011^2-(1/64)*s010^2*t011^2-(1/32)*r*s011*t011^2+(1/32)*s001*s011*t011^2-(3/64)*s010*s011*t011^2+(1/16)*s011^2*t011^2-(1/4)*r*s100*t011^2+(1/64)*s001*s100*t011^2-(1/16)*s010*s100*t011^2+(1/64)*s011*s100*t011^2-(3/64)*s100^2*t011^2-(5/8)*r*s101*t011^2+(27/64)*s001*s101*t011^2+(1/8)*s010*s101*t011^2-(5/64)*s011*s101*t011^2+(3/64)*s101^2*t011^2+(1/2)*r*s110*t011^2-(15/64)*s001*s110*t011^2-(1/16)*s010*s110*t011^2+(1/64)*s011*s110*t011^2+(1/16)*s100*s110*t011^2-(3/32)*s101*s110*t011^2-(1/64)*s110^2*t011^2+(1/8)*r*s111*t011^2-(5/64)*s001*s111*t011^2+(1/8)*s010*s111*t011^2-(5/64)*s011*s111*t011^2+(3/32)*s100*s111*t011^2-(1/16)*s101*s111*t011^2+(1/64)*s111^2*t011^2-(5/64)*r*t001*t011^2+(1/16)*s001*t001*t011^2+(3/128)*s010*t001*t011^2+(1/128)*s100*t001*t011^2+(5/128)*s101*t001*t011^2-(1/128)*s110*t001*t011^2-(1/128)*s111*t001*t011^2+(3/64)*r*t010*t011^2+(1/64)*s001*t010*t011^2+(5/128)*s010*t010*t011^2-(1/16)*s011*t010*t011^2+(3/128)*s100*t010*t011^2+(3/128)*s101*t010*t011^2-(7/128)*s110*t010*t011^2-(3/128)*s111*t010*t011^2+(1/128)*t001*t010*t011^2+(3/64)*r*t011^3-(3/64)*s001*t011^3-(3/128)*s010*t011^3-(1/128)*s100*t011^3-(1/128)*s101*t011^3+(1/128)*s110*t011^3+(1/128)*s111*t011^3-(9/4)*r^3*t100+(7/16)*r*s001^2*t100+(1/16)*s001^3*t100-(9/8)*r^2*s010*t100+(9/4)*r*s001*s010*t100-(7/32)*s001^2*s010*t100+(1/16)*r*s010^2*t100-(3/8)*s001*s010^2*t100+(1/32)*s010^3*t100-(3/4)*r^2*s011*t100-(15/8)*r*s001*s011*t100+(1/2)*s001^2*s011*t100-(3/2)*r*s010*s011*t100+(11/16)*s001*s010*s011*t100+(7/16)*s010^2*s011*t100+(19/16)*r*s011^2*t100-(3/16)*s001*s011^2*t100-(11/32)*s010*s011^2*t100-(1/8)*s011^3*t100-(9/8)*r^2*s100*t100-(5/4)*r*s001*s100*t100+(3/32)*s001^2*s100*t100+(5/8)*r*s010*s100*t100+(5/8)*s001*s010*s100*t100+(3/32)*s010^2*s100*t100+(1/2)*r*s011*s100*t100-(1/16)*s001*s011*s100*t100-(1/4)*s010*s011*s100*t100+(3/32)*s011^2*s100*t100-(3/16)*r*s100^2*t100-(1/16)*s001*s100^2*t100-(1/32)*s010*s100^2*t100+(1/8)*s011*s100^2*t100-(3/32)*s100^3*t100+(9/8)*r^2*s101*t100+(5/4)*r*s001*s101*t100-(3/32)*s001^2*s101*t100-(5/8)*r*s010*s101*t100-(5/8)*s001*s010*s101*t100-(3/32)*s010^2*s101*t100-(1/2)*r*s011*s101*t100+(1/16)*s001*s011*s101*t100+(1/4)*s010*s011*s101*t100-(3/32)*s011^2*s101*t100+(1/8)*r*s100*s101*t100+(1/4)*s001*s100*s101*t100-(9/16)*s010*s100*s101*t100+(3/8)*s011*s100*s101*t100+(11/32)*s100^2*s101*t100-(3/16)*r*s101^2*t100-(1/16)*s001*s101^2*t100-(1/32)*s010*s101^2*t100+(1/8)*s011*s101^2*t100-(11/32)*s100*s101^2*t100+(3/32)*s101^3*t100-(9/8)*r^2*s110*t100-(1/4)*r*s001*s110*t100+(3/32)*s001^2*s110*t100+(13/8)*r*s010*s110*t100+(1/8)*s001*s010*s110*t100+(3/32)*s010^2*s110*t100-(1/2)*r*s011*s110*t100+(7/16)*s001*s011*s110*t100+(1/4)*s010*s011*s110*t100+(3/32)*s011^2*s110*t100+(5/8)*r*s100*s110*t100-(5/8)*s001*s100*s110*t100-(1/16)*s010*s100*s110*t100+(1/4)*s011*s100*s110*t100-(1/32)*s100^2*s110*t100+(1/8)*r*s101*s110*t100+(1/4)*s001*s101*s110*t100+(7/16)*s010*s101*s110*t100-(5/8)*s011*s101*s110*t100-(3/16)*s100*s101*s110*t100+(17/32)*s101^2*s110*t100+(13/16)*r*s110^2*t100-(1/16)*s001*s110^2*t100-(1/32)*s010*s110^2*t100+(1/8)*s011*s110^2*t100-(17/32)*s100*s110^2*t100-(1/32)*s101*s110^2*t100-(3/32)*s110^3*t100+(9/8)*r^2*s111*t100+(1/4)*r*s001*s111*t100-(3/32)*s001^2*s111*t100-(13/8)*r*s010*s111*t100-(1/8)*s001*s010*s111*t100-(3/32)*s010^2*s111*t100+(1/2)*r*s011*s111*t100-(7/16)*s001*s011*s111*t100-(1/4)*s010*s011*s111*t100-(3/32)*s011^2*s111*t100+(1/8)*r*s100*s111*t100+(1/4)*s001*s100*s111*t100+(7/16)*s010*s100*s111*t100-(5/8)*s011*s100*s111*t100-(17/32)*s100^2*s111*t100+(5/8)*r*s101*s111*t100-(5/8)*s001*s101*s111*t100-(1/16)*s010*s101*s111*t100+(1/4)*s011*s101*s111*t100+(3/16)*s100*s101*s111*t100+(1/32)*s101^2*s111*t100+(1/8)*r*s110*s111*t100-(3/4)*s001*s110*s111*t100-(9/16)*s010*s110*s111*t100+(3/8)*s011*s110*s111*t100+(21/16)*s100*s110*s111*t100-(21/16)*s101*s110*s111*t100-(5/32)*s110^2*s111*t100+(13/16)*r*s111^2*t100-(1/16)*s001*s111^2*t100-(1/32)*s010*s111^2*t100+(1/8)*s011*s111^2*t100+(1/32)*s100*s111^2*t100+(17/32)*s101*s111^2*t100+(5/32)*s110*s111^2*t100+(3/32)*s111^3*t100-(9/4)*r^2*t001*t100+(15/16)*r*s001*t001*t100-(3/8)*r*s010*t001*t100+(3/32)*s001*s010*t001*t100-(3/16)*r*s011*t001*t100-(3/32)*s010*s011*t001*t100+(1/2)*r*s100*t001*t100-(1/16)*s010*s100*t001*t100-(1/4)*s001*s101*t001*t100-(1/16)*s010*s101*t001*t100+(1/8)*s011*s101*t001*t100+(1/32)*s100*s101*t001*t100+(1/16)*s101^2*t001*t100-(1/4)*r*s110*t001*t100+(1/16)*s010*s110*t001*t100+(3/32)*s101*s110*t001*t100-(1/4)*r*s111*t001*t100+(1/4)*s001*s111*t001*t100+(1/16)*s010*s111*t001*t100-(1/8)*s011*s111*t001*t100-(1/32)*s100*s111*t001*t100+(1/8)*s101*s111*t001*t100-(3/32)*s110*s111*t001*t100+(3/16)*s111^2*t001*t100-(3/64)*r*t001^2*t100+(1/64)*s001*t001^2*t100-(1/128)*s010*t001^2*t100-(1/32)*s011*t001^2*t100+(3/128)*s100*t001^2*t100-(1/128)*s101*t001^2*t100+(3/128)*s110*t001^2*t100+(7/128)*s111*t001^2*t100+(3/4)*r^2*t010*t100+(7/16)*r*s001*t010*t100-(1/2)*r*s010*t010*t100+(5/32)*s001*s010*t010*t100-(25/16)*r*s011*t010*t100+(5/16)*s001*s011*t010*t100+(1/32)*s010*s011*t010*t100+(1/16)*r*s100*t010*t100+(5/32)*s001*s100*t010*t100-(1/16)*r*s101*t010*t100-(5/32)*s001*s101*t010*t100-(1/32)*s100*s101*t010*t100+(7/16)*r*s110*t010*t100-(9/32)*s001*s110*t010*t100+(3/16)*s010*s110*t010*t100-(3/16)*s011*s110*t010*t100+(3/32)*s100*s110*t010*t100+(3/16)*s101*s110*t010*t100-(3/32)*s110^2*t010*t100-(7/16)*r*s111*t010*t100+(9/32)*s001*s111*t010*t100-(3/16)*s010*s111*t010*t100+(3/16)*s011*s111*t010*t100+(3/16)*s100*s111*t010*t100+(3/32)*s101*s111*t010*t100-(7/32)*s110*s111*t010*t100-(3/32)*s111^2*t010*t100-(9/32)*r*t001*t010*t100+(5/64)*s011*t001*t010*t100+(1/32)*s101*t001*t010*t100+(1/64)*s110*t001*t010*t100+(3/64)*s111*t001*t010*t100-(5/64)*r*t010^2*t100-(1/64)*s001*t010^2*t100+(1/128)*s010*t010^2*t100-(1/32)*s011*t010^2*t100+(3/128)*s100*t010^2*t100-(3/128)*s101*t010^2*t100-(5/128)*s110*t010^2*t100+(5/128)*s111*t010^2*t100-(3/4)*r^2*t011*t100+(9/16)*r*s001*t011*t100+(3/4)*r*s010*t011*t100-(9/32)*s001*s010*t011*t100+(9/16)*r*s011*t011*t100-(3/16)*s001*s011*t011*t100+(3/32)*s010*s011*t011*t100-(5/16)*r*s100*t011*t100-(5/32)*s011*s100*t011*t100+(3/16)*r*s101*t011*t100+(1/16)*s001*s101*t011*t100+(5/16)*s010*s101*t011*t100-(5/32)*s011*s101*t011*t100-(5/16)*s100*s101*t011*t100+(7/32)*s101^2*t011*t100-(7/16)*r*s110*t011*t100+(7/16)*s001*s110*t011*t100-(1/16)*s010*s110*t011*t100+(1/32)*s011*s110*t011*t100-(7/32)*s100*s110*t011*t100-(5/32)*s101*s110*t011*t100+(3/32)*s110^2*t011*t100-(7/16)*r*s111*t011*t100+(1/32)*s011*s111*t011*t100+(9/32)*s100*s111*t011*t100-(3/32)*s101*s111*t011*t100-(3/16)*s110*s111*t011*t100+(9/32)*r*t001*t011*t100-(5/64)*s001*t001*t011*t100+(1/64)*s101*t001*t011*t100-(1/64)*s110*t001*t011*t100-(1/32)*s111*t001*t011*t100+(3/16)*r*t010*t011*t100+(1/32)*s010*t010*t011*t100+(7/64)*s101*t010*t011*t100+(3/32)*s110*t010*t011*t100-(11/64)*s111*t010*t011*t100-(3/128)*t001*t010*t011*t100-(9/64)*r*t011^2*t100+(1/64)*s001*t011^2*t100+(1/128)*s010*t011^2*t100+(1/32)*s011*t011^2*t100+(3/128)*s100*t011^2*t100-(7/128)*s101*t011^2*t100-(1/128)*s110*t011^2*t100-(3/128)*s111*t011^2*t100+(3/16)*r^2*t100^2-(7/32)*r*s001*t100^2-(3/32)*s001^2*t100^2-(1/4)*r*s010*t100^2+(15/64)*s001*s010*t100^2+(1/64)*s010^2*t100^2+(11/32)*r*s011*t100^2-(3/32)*s001*s011*t100^2-(15/64)*s010*s011*t100^2+(1/16)*s011^2*t100^2-(5/16)*r*s100*t100^2-(1/64)*s001*s100*t100^2+(1/16)*s010*s100*t100^2+(5/64)*s011*s100*t100^2+(3/64)*s100^2*t100^2+(5/16)*r*s101*t100^2+(1/64)*s001*s101*t100^2-(1/16)*s010*s101*t100^2-(5/64)*s011*s101*t100^2+(1/16)*s100*s101*t100^2+(3/64)*s101^2*t100^2-(7/16)*r*s110*t100^2-(5/64)*s001*s110*t100^2+(1/8)*s010*s110*t100^2+(1/64)*s011*s110*t100^2+(3/32)*s100*s110*t100^2-(3/16)*s101*s110*t100^2-(1/64)*s110^2*t100^2+(7/16)*r*s111*t100^2+(5/64)*s001*s111*t100^2-(1/8)*s010*s111*t100^2-(1/64)*s011*s111*t100^2-(3/16)*s100*s111*t100^2+(3/32)*s101*s111*t100^2+(3/16)*s110*s111*t100^2-(1/64)*s111^2*t100^2-(9/64)*r*t001*t100^2+(3/64)*s001*t001*t100^2-(3/128)*s010*t001*t100^2-(1/128)*s100*t001*t100^2+(5/128)*s101*t001*t100^2-(1/128)*s110*t001*t100^2-(3/128)*s111*t001*t100^2+(1/64)*r*t010*t100^2-(1/64)*s001*t010*t100^2-(1/128)*s010*t010*t100^2-(1/16)*s011*t010*t100^2-(3/128)*s100*t010*t100^2+(3/128)*s101*t010*t100^2-(5/128)*s110*t010*t100^2+(5/128)*s111*t010*t100^2-(3/64)*r*t011*t100^2+(3/64)*s001*t011*t100^2+(3/128)*s010*t011*t100^2+(1/128)*s100*t011*t100^2-(11/128)*s101*t011*t100^2+(3/128)*s110*t011*t100^2-(1/128)*s111*t011*t100^2+(1/64)*r*t100^3-(1/64)*s001*t100^3-(1/128)*s010*t100^3+(1/32)*s011*t100^3-(3/128)*s100*t100^3+(3/128)*s101*t100^3-(3/128)*s110*t100^3+(3/128)*s111*t100^3+(27/4)*r^3*t101-(15/4)*r^2*s001*t101-(3/16)*r*s001^2*t101+(3/16)*s001^3*t101+(27/8)*r^2*s010*t101-(9/4)*r*s001*s010*t101+(3/32)*s001^2*s010*t101-(3/16)*r*s010^2*t101-(3/16)*s001*s010^2*t101-(3/32)*s010^3*t101+6*r^2*s011*t101-(15/8)*r*s001*s011*t101-(3/8)*s001^2*s011*t101+(3/16)*s001*s010*s011*t101-(27/16)*r*s011^2*t101+(15/16)*s001*s011^2*t101+(3/32)*s010*s011^2*t101+(3/8)*r^2*s100*t101-(5/8)*r*s001*s100*t101+(11/32)*s001^2*s100*t101-(7/8)*r*s010*s100*t101+(1/16)*s001*s010*s100*t101-(1/32)*s010^2*s100*t101+(7/8)*r*s011*s100*t101-(1/16)*s001*s011*s100*t101-(3/16)*s010*s011*s100*t101+(3/32)*s011^2*s100*t101-(23/16)*r*s100^2*t101-(1/16)*s001*s100^2*t101+(3/32)*s010*s100^2*t101-(1/8)*s011*s100^2*t101+(1/32)*s100^3*t101+(9/8)*r^2*s101*t101-(7/8)*r*s001*s101*t101+(1/32)*s001^2*s101*t101-(1/8)*r*s010*s101*t101+(7/16)*s001*s010*s101*t101+(5/32)*s010^2*s101*t101+(1/8)*r*s011*s101*t101-(7/16)*s001*s011*s101*t101-(1/16)*s010*s011*s101*t101+(1/32)*s011^2*s101*t101+2*r*s100*s101*t101+(9/16)*s001*s100*s101*t101+(1/8)*s010*s100*s101*t101-(1/16)*s011*s100*s101*t101+(1/32)*s100^2*s101*t101-(19/16)*r*s101^2*t101-(3/16)*s001*s101^2*t101-(1/32)*s010*s101^2*t101-(1/32)*s100*s101^2*t101-(1/32)*s101^3*t101+(3/8)*r^2*s110*t101+(7/8)*r*s001*s110*t101-(13/32)*s001^2*s110*t101+(1/8)*r*s010*s110*t101-(3/16)*s001*s010*s110*t101-(1/32)*s010^2*s110*t101-(5/8)*r*s011*s110*t101+(7/16)*s001*s011*s110*t101+(1/16)*s010*s011*s110*t101-(5/32)*s011^2*s110*t101-(15/8)*r*s100*s110*t101+(17/8)*s001*s100*s110*t101+(3/16)*s010*s100*s110*t101-s011*s100*s110*t101+(11/32)*s100^2*s110*t101-(9/4)*r*s101*s110*t101-(1/16)*s001*s101*s110*t101+(13/16)*s011*s101*s110*t101-(7/16)*s100*s101*s110*t101-(1/32)*s101^2*s110*t101-(7/16)*r*s110^2*t101+(3/16)*s001*s110^2*t101+(3/32)*s010*s110^2*t101-(3/8)*s011*s110^2*t101-(5/32)*s100*s110^2*t101+(1/32)*s101*s110^2*t101+(1/32)*s110^3*t101-(15/8)*r^2*s111*t101+(5/8)*r*s001*s111*t101+(1/32)*s001^2*s111*t101+(7/8)*r*s010*s111*t101-(5/16)*s001*s010*s111*t101-(3/32)*s010^2*s111*t101-(3/8)*r*s011*s111*t101+(1/16)*s001*s011*s111*t101+(3/16)*s010*s011*s111*t101+(1/32)*s011^2*s111*t101-(11/4)*r*s100*s111*t101+(3/16)*s001*s100*s111*t101+(1/4)*s010*s100*s111*t101+(9/16)*s011*s100*s111*t101+(1/32)*s100^2*s111*t101+(13/8)*r*s101*s111*t101+(3/8)*s001*s101*s111*t101-(1/16)*s010*s101*s111*t101-(3/4)*s011*s101*s111*t101-(5/16)*s100*s101*s111*t101+(13/32)*s101^2*s111*t101+(3/2)*r*s110*s111*t101-(11/16)*s001*s110*s111*t101+(3/8)*s010*s110*s111*t101+(3/16)*s011*s110*s111*t101+(1/16)*s100*s110*s111*t101+(3/16)*s101*s110*s111*t101+(1/32)*s110^2*s111*t101+(5/16)*r*s111^2*t101-(3/16)*s001*s111^2*t101-(9/32)*s010*s111^2*t101-(1/32)*s100*s111^2*t101-(3/32)*s101*s111^2*t101-(1/32)*s110*s111^2*t101-(1/32)*s111^3*t101+(3/4)*r^2*t001*t101-(9/16)*r*s001*t001*t101+(3/32)*s001^2*t001*t101+(1/8)*r*s010*t001*t101+(5/32)*s001*s010*t001*t101+(5/16)*r*s011*t001*t101-(3/8)*s001*s011*t001*t101-(5/32)*s010*s011*t001*t101+(5/32)*s011^2*t001*t101-(5/32)*s001*s100*t001*t101-(1/16)*s010*s100*t001*t101+(5/32)*s011*s100*t001*t101+(5/32)*s001*s101*t001*t101+(1/16)*s010*s101*t001*t101-(5/32)*s011*s101*t001*t101-(3/4)*r*s110*t001*t101-(1/32)*s001*s110*t001*t101+(1/16)*s010*s110*t001*t101+(1/32)*s011*s110*t001*t101+(3/4)*r*s111*t001*t101+(1/32)*s001*s111*t001*t101-(1/16)*s010*s111*t001*t101-(1/32)*s011*s111*t001*t101+(9/64)*r*t001^2*t101+(3/128)*s010*t001^2*t101+(3/64)*s011*t001^2*t101-(1/128)*s100*t001^2*t101-(1/128)*s101*t001^2*t101-(1/128)*s110*t001^2*t101-(1/128)*s111*t001^2*t101-(9/8)*r^2*t010*t101+(7/16)*r*s001*t010*t101+(5/16)*r*s010*t010*t101-(1/8)*r*s011*t010*t101-(3/32)*s001*s011*t010*t101+(7/32)*s010*s011*t010*t101-(5/32)*s011^2*t010*t101+(3/8)*r*s100*t010*t101+(3/32)*s001*s100*t010*t101-(5/32)*s011*s100*t010*t101-(1/4)*r*s101*t010*t101-(5/32)*s001*s101*t010*t101-(1/16)*s010*s101*t010*t101+(7/32)*s011*s101*t010*t101-(1/16)*s100*s101*t010*t101-(3/16)*r*s110*t010*t101-(1/2)*s001*s110*t010*t101-(1/32)*s010*s110*t010*t101+(1/4)*s011*s110*t010*t101-(3/8)*s100*s110*t010*t101+(3/16)*s101*s110*t010*t101+(1/16)*s110^2*t010*t101+(19/16)*r*s111*t010*t101-(3/32)*s010*s111*t010*t101-(1/8)*s011*s111*t010*t101+(3/16)*s101*s111*t010*t101+(3/8)*r*t001*t010*t101-(5/64)*s001*t001*t010*t101+(3/64)*s011*t001*t010*t101+(1/32)*s110*t001*t010*t101-(1/32)*s111*t001*t010*t101+(13/64)*r*t010^2*t101-(3/64)*s001*t010^2*t101-(3/128)*s010*t010^2*t101+(7/64)*s011*t010^2*t101-(1/128)*s100*t010^2*t101+(1/128)*s101*t010^2*t101+(13/128)*s110*t010^2*t101-(1/128)*s111*t010^2*t101+(9/8)*r^2*t011*t101-(9/8)*r*s001*t011*t101+(9/32)*s001^2*t011*t101-(1/16)*r*s010*t011*t101-(3/32)*s001*s010*t011*t101+(1/16)*r*s011*t011*t101+(3/32)*s001*s011*t011*t101-(5/8)*r*s100*t011*t101+(9/32)*s001*s100*t011*t101-(3/32)*s011*s100*t011*t101-(11/16)*r*s101*t011*t101+(3/8)*s001*s101*t011*t101+(3/32)*s010*s101*t011*t101+(3/16)*r*s110*t011*t101+(1/8)*s001*s110*t011*t101+(5/32)*s010*s110*t011*t101-(1/4)*s011*s110*t011*t101+(1/4)*s100*s110*t011*t101-(1/4)*s101*s110*t011*t101-(1/16)*s110^2*t011*t101-(1/4)*r*s111*t011*t101-(3/32)*s001*s111*t011*t101+(1/16)*s010*s111*t011*t101+(1/32)*s011*s111*t011*t101+(1/16)*s100*s111*t011*t101-(1/16)*s101*s111*t011*t101+(1/16)*s110*s111*t011*t101-(3/8)*r*t001*t011*t101+(9/64)*s001*t001*t011*t101-(3/64)*s011*t001*t011*t101+(1/32)*s101*t001*t011*t101-(1/32)*s110*t001*t011*t101-(1/16)*r*t010*t011*t101+(1/64)*s001*t010*t011*t101+(1/32)*s010*t010*t011*t101-(5/64)*s011*t010*t011*t101-(5/32)*s110*t010*t011*t101+(1/128)*t001*t010*t011*t101+(13/64)*r*t011^2*t101-(1/8)*s001*t011^2*t101-(3/128)*s010*t011^2*t101-(1/128)*s100*t011^2*t101-(1/128)*s101*t011^2*t101+(5/128)*s110*t011^2*t101+(1/128)*s111*t011^2*t101+(9/4)*r^2*t100*t101-(15/16)*r*s001*t100*t101+(3/8)*r*s010*t100*t101-(3/32)*s001*s010*t100*t101+(3/16)*r*s011*t100*t101+(3/32)*s010*s011*t100*t101-(1/4)*s001*s100*t100*t101-(1/16)*s010*s100*t100*t101+(1/8)*s011*s100*t100*t101-(1/16)*s100^2*t100*t101+(1/2)*r*s101*t100*t101-(1/16)*s010*s101*t100*t101-(1/32)*s100*s101*t100*t101-(1/4)*r*s110*t100*t101+(1/4)*s001*s110*t100*t101+(1/16)*s010*s110*t100*t101-(1/8)*s011*s110*t100*t101-(1/8)*s100*s110*t100*t101+(1/32)*s101*s110*t100*t101-(3/16)*s110^2*t100*t101-(1/4)*r*s111*t100*t101+(1/16)*s010*s111*t100*t101-(3/32)*s100*s111*t100*t101+(3/32)*s110*s111*t100*t101+(9/32)*r*t001*t100*t101-(1/8)*s001*t001*t100*t101-(1/64)*s010*t001*t100*t101+(3/32)*s011*t001*t100*t101-(3/64)*s100*t001*t100*t101+(3/64)*s101*t001*t100*t101-(3/64)*s110*t001*t100*t101+(3/64)*s111*t001*t100*t101+(3/128)*t001^2*t100*t101+(9/32)*r*t010*t100*t101-(5/64)*s011*t010*t100*t101+(1/32)*s100*t010*t100*t101+(3/64)*s110*t010*t100*t101+(1/64)*s111*t010*t100*t101+(1/128)*t001*t010*t100*t101-(5/32)*r*t011*t100*t101+(1/64)*s001*t011*t100*t101+(1/32)*s100*t011*t100*t101-(5/64)*s101*t011*t100*t101-(7/64)*s110*t011*t100*t101-(3/128)*t001*t011*t100*t101+(9/64)*r*t100^2*t101-(3/64)*s001*t100^2*t101+(3/128)*s010*t100^2*t101+(5/128)*s100*t100^2*t101-(1/128)*s101*t100^2*t101-(3/128)*s110*t100^2*t101-(1/128)*s111*t100^2*t101+(1/128)*t001*t100^2*t101+(3/16)*r^2*t101^2-(9/32)*r*s001*t101^2+(3/32)*s001^2*t101^2-(1/4)*r*s010*t101^2+(1/64)*s001*s010*t101^2+(1/64)*s010^2*t101^2+(1/32)*r*s011*t101^2+(3/32)*s001*s011*t101^2+(3/64)*s010*s011*t101^2-(1/16)*s011^2*t101^2-(5/16)*r*s100*t101^2+(15/64)*s001*s100*t101^2+(1/16)*s010*s100*t101^2-(7/64)*s011*s100*t101^2+(3/64)*s100^2*t101^2-(1/8)*r*s101*t101^2-(1/64)*s001*s101*t101^2-(1/32)*s010*s101*t101^2+(5/64)*s011*s101*t101^2-(3/64)*s101^2*t101^2-(7/16)*r*s110*t101^2+(27/64)*s001*s110*t101^2+(1/8)*s010*s110*t101^2-(11/64)*s011*s110*t101^2+(3/32)*s100*s110*t101^2-(1/16)*s101*s110*t101^2-(1/64)*s110^2*t101^2-(1/4)*r*s111*t101^2-(5/64)*s001*s111*t101^2+(1/32)*s010*s111*t101^2+(1/64)*s011*s111*t101^2+(1/16)*s100*s111*t101^2-(3/32)*s101*s111*t101^2+(1/64)*s111^2*t101^2-(9/64)*r*t001*t101^2-(3/128)*s010*t001*t101^2-(3/64)*s011*t001*t101^2-(1/128)*s100*t001*t101^2-(1/128)*s101*t001*t101^2-(1/128)*s110*t001*t101^2-(1/128)*s111*t001*t101^2-(9/64)*r*t010*t101^2+(1/64)*s001*t010*t101^2-(1/128)*s010*t010*t101^2-(1/64)*s011*t010*t101^2-(3/128)*s100*t010*t101^2-(3/128)*s101*t010*t101^2-(7/128)*s110*t010*t101^2-(3/128)*s111*t010*t101^2+(7/64)*r*t011*t101^2-(1/32)*s001*t011*t101^2+(3/128)*s010*t011*t101^2+(1/128)*s100*t011*t101^2+(1/128)*s101*t011*t101^2+(5/128)*s110*t011*t101^2+(1/128)*s111*t011*t101^2-(3/64)*r*t100*t101^2+(1/64)*s001*t100*t101^2-(1/128)*s010*t100*t101^2-(1/32)*s011*t100*t101^2+(1/128)*s100*t100*t101^2-(3/128)*s101*t100*t101^2-(7/128)*s110*t100*t101^2-(3/128)*s111*t100*t101^2-(3/128)*t001*t100*t101^2-(3/64)*r*t101^3+(3/64)*s001*t101^3+(3/128)*s010*t101^3+(1/128)*s100*t101^3+(1/128)*s101*t101^3+(1/128)*s110*t101^3+(1/128)*s111*t101^3-(9/4)*r^3*t110-(9/4)*r^2*s001*t110+(29/16)*r*s001^2*t110-(1/16)*s001^3*t110-(33/8)*r^2*s010*t110+(7/4)*r*s001*s010*t110-(5/32)*s001^2*s010*t110-(3/16)*r*s010^2*t110+(1/16)*s001*s010^2*t110+(5/32)*s010^3*t110-(9/2)*r^2*s011*t110+(25/8)*r*s001*s011*t110-(1/8)*s001^2*s011*t110+r*s010*s011*t110+(11/16)*s001*s010*s011*t110+(1/4)*s010^2*s011*t110-(39/16)*r*s011^2*t110+(1/16)*s001*s011^2*t110-(17/32)*s010*s011^2*t110+(1/8)*s011^3*t110+(3/8)*r^2*s100*t110-(5/8)*r*s001*s100*t110-(1/32)*s001^2*s100*t110-(5/4)*r*s010*s100*t110+(1/2)*s001*s010*s100*t110-(3/32)*s010^2*s100*t110+(5/4)*r*s011*s100*t110-(1/2)*s001*s011*s100*t110+(7/16)*s010*s011*s100*t110-(3/32)*s011^2*s100*t110+(13/16)*r*s100^2*t110+(1/16)*s001*s100^2*t110+(17/32)*s010*s100^2*t110+(11/16)*s011*s100^2*t110+(1/32)*s100^3*t110-(3/8)*r^2*s101*t110+(5/8)*r*s001*s101*t110+(1/32)*s001^2*s101*t110+(5/4)*r*s010*s101*t110-(1/2)*s001*s010*s101*t110+(3/32)*s010^2*s101*t110-(5/4)*r*s011*s101*t110+(1/2)*s001*s011*s101*t110-(7/16)*s010*s011*s101*t110+(3/32)*s011^2*s101*t110+r*s100*s101*t110-(23/16)*s001*s100*s101*t110-(3/4)*s010*s100*s101*t110-(27/16)*s011*s100*s101*t110+(13/32)*s100^2*s101*t110+(13/16)*r*s101^2*t110+(1/16)*s001*s101^2*t110+(17/32)*s010*s101^2*t110+(11/16)*s011*s101^2*t110-(13/32)*s100*s101^2*t110-(1/32)*s101^3*t110+(21/8)*r^2*s110*t110-(15/8)*r*s001*s110*t110+(17/32)*s001^2*s110*t110-(1/8)*s001*s010*s110*t110-(1/32)*s010^2*s110*t110+(1/8)*s001*s011*s110*t110-(3/16)*s010*s011*s110*t110-(1/32)*s011^2*s110*t110+r*s100*s110*t110-(9/16)*s001*s100*s110*t110-(1/4)*s010*s100*s110*t110-(5/16)*s011*s100*s110*t110-(1/32)*s100^2*s110*t110+(7/8)*r*s101*s110*t110-(3/8)*s001*s101*s110*t110-(5/16)*s010*s101*s110*t110+(7/8)*s011*s101*s110*t110-(3/16)*s100*s101*s110*t110-(1/32)*s101^2*s110*t110+(7/16)*r*s110^2*t110+(1/4)*s001*s110^2*t110-(5/32)*s010*s110^2*t110-(1/8)*s011*s110^2*t110-(1/32)*s100*s110^2*t110+(1/32)*s101*s110^2*t110+(1/32)*s110^3*t110-(21/8)*r^2*s111*t110+(15/8)*r*s001*s111*t110-(17/32)*s001^2*s111*t110+(1/8)*s001*s010*s111*t110+(1/32)*s010^2*s111*t110-(1/8)*s001*s011*s111*t110+(3/16)*s010*s011*s111*t110+(1/32)*s011^2*s111*t110+(7/8)*r*s100*s111*t110-(3/8)*s001*s100*s111*t110-(5/16)*s010*s100*s111*t110+(7/8)*s011*s100*s111*t110+(1/32)*s100^2*s111*t110+r*s101*s111*t110-(9/16)*s001*s101*s111*t110-(1/4)*s010*s101*s111*t110-(5/16)*s011*s101*s111*t110+(3/16)*s100*s101*s111*t110+(1/32)*s101^2*s111*t110+(1/4)*r*s110*s111*t110-(17/16)*s001*s110*s111*t110-(1/8)*s010*s110*s111*t110+(11/16)*s011*s110*s111*t110-(7/16)*s100*s110*s111*t110+(7/16)*s101*s110*s111*t110+(5/32)*s110^2*s111*t110+(7/16)*r*s111^2*t110+(1/4)*s001*s111^2*t110-(5/32)*s010*s111^2*t110-(1/8)*s011*s111^2*t110-(1/32)*s100*s111^2*t110+(1/32)*s101*s111^2*t110-(5/32)*s110*s111^2*t110-(1/32)*s111^3*t110-(3/8)*r^2*t001*t110+(5/16)*r*s001*t001*t110+(7/16)*r*s010*t001*t110-(7/8)*r*s011*t001*t110+(7/32)*s001*s011*t001*t110-(3/32)*s010*s011*t001*t110+(1/32)*s011^2*t001*t110+(11/16)*r*s100*t001*t110+(5/32)*s010*s100*t001*t110-(3/8)*s011*s100*t001*t110+(1/16)*r*s101*t001*t110-(3/8)*s001*s101*t001*t110-(5/32)*s010*s101*t001*t110+(3/8)*s011*s101*t001*t110-(1/4)*s100*s101*t001*t110+(3/16)*s101^2*t001*t110-(1/2)*r*s110*t001*t110-(1/32)*s001*s110*t001*t110-(3/16)*s010*s110*t001*t110+(3/32)*s011*s110*t001*t110+(1/16)*s100*s110*t001*t110+(1/16)*s101*s110*t001*t110+(7/8)*r*s111*t001*t110-(5/32)*s001*s111*t001*t110+(3/32)*s011*s111*t001*t110-(1/8)*s101*s111*t001*t110+(1/16)*s110*s111*t001*t110+(3/64)*r*t001^2*t110-(1/64)*s001*t001^2*t110-(5/128)*s010*t001^2*t110+(1/64)*s011*t001^2*t110-(1/128)*s100*t001^2*t110+(3/128)*s101*t001^2*t110-(1/128)*s110*t001^2*t110-(1/128)*s111*t001^2*t110+(3/8)*r^2*t010*t110+(1/16)*r*s001*t010*t110-(1/2)*r*s010*t010*t110+(3/32)*s001*s010*t010*t110+(5/32)*s010^2*t010*t110+(11/16)*r*s011*t010*t110-(3/16)*s001*s011*t010*t110-(11/32)*s010*s011*t010*t110+(1/16)*s011^2*t010*t110+(5/8)*r*s100*t010*t110-(3/32)*s001*s100*t010*t110-(3/16)*s010*s100*t010*t110-(3/32)*s011*s100*t010*t110-(5/8)*r*s101*t010*t110+(3/32)*s001*s101*t010*t110+(3/16)*s010*s101*t010*t110+(3/32)*s011*s101*t010*t110-(1/4)*s100*s101*t010*t110-(1/8)*r*s110*t010*t110+(1/32)*s001*s110*t010*t110-(1/16)*s010*s110*t010*t110-(7/32)*s011*s110*t010*t110+(1/8)*r*s111*t010*t110-(1/32)*s001*s111*t010*t110+(1/16)*s010*s111*t010*t110+(7/32)*s011*s111*t010*t110+(1/4)*s110*s111*t010*t110-(11/32)*r*t001*t010*t110-(3/64)*s010*t001*t010*t110+(1/16)*s011*t001*t010*t110+(3/32)*s101*t001*t010*t110-(1/32)*s111*t001*t010*t110-(31/64)*r*t010^2*t110+(1/64)*s001*t010^2*t110-(5/128)*s010*t010^2*t110-(1/8)*s011*t010^2*t110-(1/128)*s100*t010^2*t110+(1/128)*s101*t010^2*t110+(1/128)*s110*t010^2*t110-(1/128)*s111*t010^2*t110+(3/4)*r^2*t011*t110-(1/2)*r*s001*t011*t110-(1/2)*r*s010*t011*t110+(1/8)*s001*s010*t011*t110+(1/16)*s010^2*t011*t110+(1/4)*r*s011*t011*t110+(19/16)*r*s100*t011*t110-(9/32)*s010*s100*t011*t110+(1/16)*s011*s100*t011*t110-r*s101*t011*t110-(3/32)*s001*s101*t011*t110+(7/32)*s011*s101*t011*t110+(1/4)*s100*s101*t011*t110-(3/16)*s101^2*t011*t110-(7/16)*r*s110*t011*t110-(1/16)*s001*s110*t011*t110-(3/32)*s010*s110*t011*t110-(1/8)*s101*s110*t011*t110-(1/8)*r*s111*t011*t110+(11/32)*s001*s111*t011*t110+(3/16)*s010*s111*t011*t110-(3/32)*s011*s111*t011*t110+(1/16)*s100*s111*t011*t110+(1/16)*s101*s111*t011*t110-(1/16)*s110*s111*t011*t110-(5/16)*r*t001*t011*t110+(3/64)*s001*t001*t011*t110+(1/32)*s010*t001*t011*t110+(1/64)*s011*t001*t011*t110-(1/32)*s101*t001*t011*t110-(19/32)*r*t010*t011*t110+(7/64)*s010*t010*t011*t110+(3/32)*s011*t010*t011*t110-(3/32)*s101*t010*t011*t110-(1/32)*s110*t010*t011*t110+(1/128)*t001*t010*t011*t110+(15/64)*r*t011^2*t110-(1/64)*s001*t011^2*t110+(1/128)*s010*t011^2*t110-(1/32)*s011*t011^2*t110-(1/128)*s100*t011^2*t110+(3/128)*s101*t011^2*t110+(1/128)*s110*t011^2*t110+(1/128)*s111*t011^2*t110+(3/4)*r^2*t100*t110-(1/16)*r*s001*t100*t110-r*s010*t100*t110+(13/32)*s001*s010*t100*t110-(17/16)*r*s011*t100*t110+(1/16)*s001*s011*t100*t110-(7/32)*s010*s011*t100*t110+(3/16)*r*s100*t100*t110+(3/32)*s001*s100*t100*t110+(3/16)*s010*s100*t100*t110-(3/16)*s011*s100*t100*t110-(7/32)*s100^2*t100*t110-(3/16)*r*s101*t100*t110-(3/32)*s001*s101*t100*t110-(3/16)*s010*s101*t100*t110+(3/16)*s011*s101*t100*t110+(9/32)*s100*s101*t100*t110-(7/32)*s101^2*t100*t110-(3/16)*r*s110*t100*t110+(1/32)*s001*s110*t100*t110+(7/32)*s100*s110*t100*t110+(1/16)*s101*s110*t100*t110+(3/16)*r*s111*t100*t110-(1/32)*s001*s111*t100*t110+(1/16)*s100*s111*t100*t110+(7/32)*s101*s111*t100*t110+(7/32)*s110*s111*t100*t110-(5/32)*r*t001*t100*t110+(1/64)*s011*t001*t100*t110+(5/64)*s100*t001*t100*t110-(5/64)*s101*t001*t100*t110+(3/32)*s111*t001*t100*t110-(5/32)*r*t010*t100*t110+(3/32)*s001*t010*t100*t110-(7/64)*s010*t010*t100*t110+(1/16)*s011*t010*t100*t110+(5/64)*s100*t010*t100*t110-(5/64)*s101*t010*t100*t110+(5/64)*s110*t010*t100*t110-(5/64)*s111*t010*t100*t110-(3/64)*t001*t010*t100*t110+(1/64)*t010^2*t100*t110+(1/16)*r*t011*t100*t110-(1/32)*s010*t011*t100*t110+(7/64)*s100*t011*t100*t110+(1/32)*s101*t011*t100*t110-(3/64)*s110*t011*t100*t110-(3/64)*t010*t011*t100*t110+(5/64)*r*t100^2*t110+(1/64)*s001*t100^2*t110-(5/128)*s010*t100^2*t110-(1/32)*s011*t100^2*t110-(9/128)*s100*t100^2*t110+(9/128)*s101*t100^2*t110+(1/128)*s110*t100^2*t110-(1/128)*s111*t100^2*t110+(1/64)*t010*t100^2*t110+(3/8)*r^2*t101*t110-(5/16)*r*s001*t101*t110-(7/16)*r*s010*t101*t110+(7/8)*r*s011*t101*t110-(7/32)*s001*s011*t101*t110+(3/32)*s010*s011*t101*t110-(1/32)*s011^2*t101*t110+(1/16)*r*s100*t101*t110-(3/8)*s001*s100*t101*t110-(5/32)*s010*s100*t101*t110+(3/8)*s011*s100*t101*t110-(3/16)*s100^2*t101*t110+(11/16)*r*s101*t101*t110+(5/32)*s010*s101*t101*t110-(3/8)*s011*s101*t101*t110+(1/4)*s100*s101*t101*t110+(7/8)*r*s110*t101*t110-(5/32)*s001*s110*t101*t110+(3/32)*s011*s110*t101*t110+(1/8)*s100*s110*t101*t110-(1/2)*r*s111*t101*t110-(1/32)*s001*s111*t101*t110-(3/16)*s010*s111*t101*t110+(3/32)*s011*s111*t101*t110-(1/16)*s100*s111*t101*t110-(1/16)*s101*s111*t101*t110-(1/16)*s110*s111*t101*t110+(3/8)*r*t001*t101*t110-(13/64)*s001*t001*t101*t110+(3/64)*s011*t001*t101*t110+(1/32)*s100*t001*t101*t110-(1/32)*s101*t001*t101*t110+(11/32)*r*t010*t101*t110+(3/64)*s010*t010*t101*t110-(1/16)*s011*t010*t101*t110+(3/32)*s100*t010*t101*t110-(1/32)*s110*t010*t101*t110+(7/32)*r*t011*t101*t110-(5/64)*s010*t011*t101*t110+(1/32)*s011*t011*t101*t110-(5/64)*s100*t011*t101*t110+(5/64)*s101*t011*t101*t110+(3/64)*s110*t011*t101*t110-(1/64)*s111*t011*t101*t110+(1/128)*t001*t011*t101*t110+(3/128)*t010*t011*t101*t110-(1/128)*t011^2*t101*t110+(5/32)*r*t100*t101*t110-(1/64)*s011*t100*t101*t110-(5/64)*s100*t100*t101*t110+(5/64)*s101*t100*t101*t110+(3/32)*s110*t100*t101*t110+(5/128)*t001*t100*t101*t110+(3/64)*t010*t100*t101*t110+(3/128)*t011*t100*t101*t110+(3/64)*r*t101^2*t110-(1/64)*s001*t101^2*t110-(5/128)*s010*t101^2*t110+(1/64)*s011*t101^2*t110-(3/128)*s100*t101^2*t110+(1/128)*s101*t101^2*t110+(1/128)*s110*t101^2*t110+(1/128)*s111*t101^2*t110-(1/128)*t011*t101^2*t110-(51/16)*r^2*t110^2+(53/32)*r*s001*t110^2-(3/32)*s001^2*t110^2+(3/8)*r*s010*t110^2-(1/64)*s001*s010*t110^2-(1/64)*s010^2*t110^2-(9/32)*r*s011*t110^2-(1/32)*s001*s011*t110^2+(9/64)*s010*s011*t110^2-(1/16)*s011^2*t110^2-(3/4)*r*s100*t110^2-(1/64)*s001*s100*t110^2+(5/16)*s010*s100*t110^2+(19/64)*s011*s100*t110^2+(3/64)*s100^2*t110^2+(3/4)*r*s101*t110^2+(1/64)*s001*s101*t110^2-(5/16)*s010*s101*t110^2-(19/64)*s011*s101*t110^2-(1/32)*s100*s101*t110^2+(3/64)*s101^2*t110^2+(5/8)*r*s110*t110^2-(5/64)*s001*s110*t110^2-(1/8)*s010*s110*t110^2-(1/64)*s011*s110*t110^2-(1/16)*s100*s110*t110^2+(1/16)*s101*s110*t110^2+(1/64)*s110^2*t110^2-(5/8)*r*s111*t110^2+(5/64)*s001*s111*t110^2+(1/8)*s010*s111*t110^2+(1/64)*s011*s111*t110^2+(1/16)*s100*s111*t110^2-(1/16)*s101*s111*t110^2-(3/32)*s110*s111*t110^2+(1/64)*s111^2*t110^2+(11/64)*r*t001*t110^2+(3/64)*s001*t001*t110^2+(3/128)*s010*t001*t110^2-(3/64)*s011*t001*t110^2-(1/128)*s100*t001*t110^2-(3/128)*s101*t001*t110^2+(1/128)*s110*t001*t110^2-(1/128)*s111*t001*t110^2+(29/64)*r*t010*t110^2-(1/64)*s001*t010*t110^2-(25/128)*s010*t010*t110^2+(1/32)*s011*t010*t110^2-(3/128)*s100*t010*t110^2+(3/128)*s101*t010*t110^2+(3/128)*s110*t010*t110^2-(3/128)*s111*t010*t110^2-(5/64)*r*t011*t110^2+(3/64)*s001*t011*t110^2+(9/128)*s010*t011*t110^2+(1/128)*s100*t011*t110^2+(3/128)*s101*t011*t110^2-(1/128)*s110*t011*t110^2+(1/128)*s111*t011*t110^2-(5/64)*r*t100*t110^2-(1/64)*s001*t100*t110^2+(1/128)*s010*t100*t110^2-(1/32)*s011*t100*t110^2+(3/128)*s100*t100*t110^2-(3/128)*s101*t100*t110^2+(3/128)*s110*t100*t110^2-(3/128)*s111*t100*t110^2-(1/64)*t010*t100*t110^2-(11/64)*r*t101*t110^2-(3/64)*s001*t101*t110^2-(3/128)*s010*t101*t110^2+(3/64)*s011*t101*t110^2-(3/128)*s100*t101*t110^2-(1/128)*s101*t101*t110^2-(1/128)*s110*t101*t110^2+(1/128)*s111*t101*t110^2-(1/128)*t011*t101*t110^2-(17/64)*r*t110^3+(1/64)*s001*t110^3+(5/128)*s010*t110^3+(1/32)*s011*t110^3+(1/128)*s100*t110^3-(1/128)*s101*t110^3-(1/128)*s110*t110^3+(1/128)*s111*t110^3-(9/4)*r^3*t111+(15/4)*r^2*s001*t111-(15/16)*r*s001^2*t111-(3/16)*s001^3*t111+(39/8)*r^2*s010*t111-(3/4)*r*s001*s010*t111-(33/32)*s001^2*s010*t111-(3/16)*r*s010^2*t111-(3/16)*s001*s010^2*t111-(3/32)*s010^3*t111+(3/2)*r^2*s011*t111-(3/8)*r*s001*s011*t111-(3/2)*r*s010*s011*t111+(15/16)*s001*s010*s011*t111-(3/16)*r*s011^2*t111+(3/16)*s001*s011^2*t111+(3/32)*s010*s011^2*t111+(3/8)*r^2*s100*t111-r*s001*s100*t111+(17/32)*s001^2*s100*t111-(1/2)*r*s010*s100*t111-(5/16)*s001*s010*s100*t111+(9/32)*s010^2*s100*t111+(7/8)*r*s011*s100*t111+(1/8)*s001*s011*s100*t111-(3/8)*s010*s011*s100*t111-(1/32)*s011^2*s100*t111+(13/16)*r*s100^2*t111-(5/8)*s001*s100^2*t111-(11/32)*s010*s100^2*t111+(1/32)*s100^3*t111+(15/8)*r^2*s101*t111-(5/4)*r*s001*s101*t111+(1/32)*s001^2*s101*t111+(1/4)*r*s010*s101*t111+(7/16)*s001*s010*s101*t111+(1/32)*s010^2*s101*t111-(5/8)*r*s011*s101*t111-(1/4)*s001*s011*s101*t111-(1/4)*s010*s011*s101*t111+(11/32)*s011^2*s101*t111-(5/8)*r*s100*s101*t111+(3/4)*s001*s100*s101*t111+(7/16)*s010*s100*s101*t111+(1/4)*s011*s100*s101*t111+(1/32)*s100^2*s101*t111-(13/16)*r*s101^2*t111+(3/16)*s001*s101^2*t111+(3/32)*s010*s101^2*t111-(7/16)*s011*s101^2*t111-(1/32)*s100*s101^2*t111-(1/32)*s101^3*t111+(9/8)*r^2*s110*t111-(1/4)*r*s001*s110*t111-(1/32)*s001^2*s110*t111-(3/4)*r*s010*s110*t111+(1/16)*s001*s010*s110*t111-(1/32)*s010^2*s110*t111+(13/8)*r*s011*s110*t111-(1/2)*s001*s011*s110*t111-(3/32)*s011^2*s110*t111-(7/4)*r*s100*s110*t111+(3/16)*s001*s100*s110*t111-(3/8)*s010*s100*s110*t111+(7/16)*s011*s100*s110*t111-(1/32)*s100^2*s110*t111-(1/2)*r*s101*s110*t111+(15/16)*s001*s101*s110*t111-(1/16)*s011*s101*s110*t111+(5/16)*s100*s101*s110*t111-(13/32)*s101^2*s110*t111+(11/16)*r*s110^2*t111+(3/16)*s001*s110^2*t111+(3/32)*s010*s110^2*t111-(3/16)*s011*s110^2*t111-(1/32)*s100*s110^2*t111-(3/32)*s101*s110^2*t111+(1/32)*s110^3*t111-(3/8)*r^2*s111*t111-(1/2)*r*s001*s111*t111+(7/32)*s001^2*s111*t111-r*s010*s111*t111+(13/16)*s001*s010*s111*t111-(1/32)*s010^2*s111*t111+(1/8)*r*s011*s111*t111-(3/8)*s001*s011*s111*t111+(1/8)*s010*s011*s111*t111+(1/32)*s011^2*s111*t111-(3/4)*r*s100*s111*t111+(17/16)*s001*s100*s111*t111+(7/8)*s010*s100*s111*t111-(15/16)*s011*s100*s111*t111-(11/32)*s100^2*s111*t111-(9/4)*r*s101*s111*t111+(7/16)*s001*s101*s111*t111-(1/8)*s010*s101*s111*t111+(3/16)*s011*s101*s111*t111+(7/16)*s100*s101*s111*t111+(1/32)*s101^2*s111*t111-(9/8)*r*s110*s111*t111-(1/2)*s001*s110*s111*t111+(3/16)*s010*s110*s111*t111+(1/16)*s100*s110*s111*t111+(3/16)*s101*s110*s111*t111+(1/32)*s110^2*s111*t111+(29/16)*r*s111^2*t111-(3/8)*s001*s111^2*t111-(3/32)*s010*s111^2*t111-(5/32)*s100*s111^2*t111+(1/32)*s101*s111^2*t111-(1/32)*s110*s111^2*t111-(1/32)*s111^3*t111-(9/8)*r^2*t001*t111+(9/8)*r*s001*t001*t111-(9/32)*s001^2*t001*t111+(1/16)*r*s010*t001*t111+(3/32)*s001*s010*t001*t111-(1/16)*r*s011*t001*t111-(3/32)*s001*s011*t001*t111-(11/16)*r*s100*t001*t111+(3/8)*s001*s100*t001*t111+(3/32)*s010*s100*t001*t111-(5/8)*r*s101*t001*t111+(9/32)*s001*s101*t001*t111-(3/32)*s011*s101*t001*t111-(1/4)*r*s110*t001*t111-(3/32)*s001*s110*t001*t111+(1/16)*s010*s110*t001*t111+(1/32)*s011*s110*t001*t111+(1/16)*s100*s110*t001*t111-(1/16)*s101*s110*t001*t111+(3/16)*r*s111*t001*t111+(1/8)*s001*s111*t001*t111+(5/32)*s010*s111*t001*t111-(1/4)*s011*s111*t001*t111+(1/4)*s100*s111*t001*t111-(1/4)*s101*s111*t001*t111-(1/16)*s110*s111*t001*t111+(1/16)*s111^2*t001*t111+(7/64)*r*t001^2*t111-(1/32)*s001*t001^2*t111+(3/128)*s010*t001^2*t111-(1/128)*s100*t001^2*t111-(1/128)*s101*t001^2*t111-(1/128)*s110*t001^2*t111-(5/128)*s111*t001^2*t111-(3/4)*r^2*t010*t111+(1/4)*r*s001*t010*t111+(1/2)*r*s010*t010*t111-(1/16)*s010^2*t010*t111-(1/2)*r*s011*t010*t111+(1/8)*s010*s011*t010*t111-(15/16)*r*s100*t010*t111+(3/16)*s001*s100*t010*t111+(5/32)*s010*s100*t010*t111+(1/8)*r*s101*t010*t111+(7/32)*s001*s101*t010*t111+(1/16)*s010*s101*t010*t111-(7/32)*s011*s101*t010*t111-(1/16)*s100*s101*t010*t111+(11/16)*r*s110*t010*t111-(1/32)*s010*s110*t010*t111-(3/16)*s011*s110*t010*t111-(3/16)*s101*s110*t010*t111-(3/4)*r*s111*t010*t111+(1/32)*s001*s111*t010*t111-(1/8)*s010*s111*t010*t111+(11/32)*s011*s111*t010*t111+(3/8)*s100*s111*t010*t111-(3/16)*s101*s111*t010*t111+(1/16)*s111^2*t010*t111+(1/16)*r*t001*t010*t111-(1/64)*s001*t001*t010*t111-(1/32)*s010*t001*t010*t111+(5/64)*s011*t001*t010*t111-(5/32)*s111*t001*t010*t111+(19/64)*r*t010^2*t111+(3/64)*s001*t010^2*t111+(1/128)*s010*t010^2*t111-(1/128)*s100*t010^2*t111+(1/128)*s101*t010^2*t111+(1/128)*s110*t010^2*t111-(13/128)*s111*t010^2*t111-(3/8)*r^2*t011*t111+(9/16)*r*s001*t011*t111-(3/16)*s001^2*t011*t111+(1/2)*r*s010*t011*t111-(9/32)*s001*s010*t011*t111-(5/32)*s010^2*t011*t111-(1/16)*r*s011*t011*t111+(1/16)*s001*s011*t011*t111+(5/32)*s010*s011*t011*t111-(3/8)*r*s100*t011*t111-(1/32)*s001*s100*t011*t111+(1/16)*s010*s100*t011*t111-(5/32)*s011*s100*t011*t111+(3/8)*r*s101*t011*t111+(1/32)*s001*s101*t011*t111-(1/16)*s010*s101*t011*t111+(5/32)*s011*s101*t011*t111+(3/8)*r*s110*t011*t111-(5/32)*s001*s110*t011*t111-(1/16)*s010*s110*t011*t111-(1/32)*s011*s110*t011*t111-(3/8)*r*s111*t011*t111+(5/32)*s001*s111*t011*t111+(1/16)*s010*s111*t011*t111+(1/32)*s011*s111*t011*t111+(3/32)*r*t001*t011*t111+(3/64)*s010*t001*t011*t111+(1/32)*s101*t001*t011*t111+(1/32)*s111*t001*t011*t111+(15/32)*r*t010*t011*t111-(5/32)*s001*t010*t011*t111-(3/64)*s010*t010*t011*t111-(1/32)*s110*t010*t011*t111+(1/32)*s111*t010*t011*t111+(1/128)*t001*t010*t011*t111-(15/64)*r*t011^2*t111+(3/64)*s001*t011^2*t111-(9/128)*s010*t011^2*t111-(1/128)*s100*t011^2*t111-(1/128)*s101*t011^2*t111+(1/128)*s110*t011^2*t111+(1/128)*s111*t011^2*t111-(3/4)*r^2*t100*t111+(9/16)*r*s001*t100*t111+(3/4)*r*s010*t100*t111-(9/32)*s001*s010*t100*t111+(9/16)*r*s011*t100*t111-(3/16)*s001*s011*t100*t111+(3/32)*s010*s011*t100*t111-(3/16)*r*s100*t100*t111-(1/16)*s001*s100*t100*t111-(5/16)*s010*s100*t100*t111+(5/32)*s011*s100*t100*t111+(7/32)*s100^2*t100*t111+(5/16)*r*s101*t100*t111+(5/32)*s011*s101*t100*t111-(5/16)*s100*s101*t100*t111+(7/16)*r*s110*t100*t111-(1/32)*s011*s110*t100*t111-(3/32)*s100*s110*t100*t111+(9/32)*s101*s110*t100*t111+(7/16)*r*s111*t100*t111-(7/16)*s001*s111*t100*t111+(1/16)*s010*s111*t100*t111-(1/32)*s011*s111*t100*t111-(5/32)*s100*s111*t100*t111-(7/32)*s101*s111*t100*t111-(3/16)*s110*s111*t100*t111+(3/32)*s111^2*t100*t111+(5/32)*r*t001*t100*t111-(1/64)*s001*t001*t100*t111-(5/64)*s100*t001*t100*t111+(1/32)*s101*t001*t100*t111-(7/64)*s111*t001*t100*t111+(3/16)*r*t010*t100*t111+(1/32)*s010*t010*t100*t111-(7/64)*s100*t010*t100*t111+(11/64)*s110*t010*t100*t111-(3/32)*s111*t010*t100*t111-(9/32)*r*t011*t100*t111+(1/32)*s001*t011*t100*t111+(9/64)*s010*t011*t100*t111-(1/16)*s011*t011*t100*t111-(3/64)*s100*t011*t100*t111+(3/64)*s101*t011*t100*t111-(3/64)*s110*t011*t100*t111+(3/64)*s111*t011*t100*t111+(1/16)*t010*t011*t100*t111-(3/64)*r*t100^2*t111+(3/64)*s001*t100^2*t111+(3/128)*s010*t100^2*t111+(11/128)*s100*t100^2*t111-(1/128)*s101*t100^2*t111+(1/128)*s110*t100^2*t111-(3/128)*s111*t100^2*t111-(1/32)*t011*t100^2*t111-(3/8)*r^2*t101*t111+(3/8)*r*s001*t101*t111-(3/32)*s001^2*t101*t111+(3/16)*r*s010*t101*t111-(7/32)*s001*s010*t101*t111-(3/16)*r*s011*t101*t111+(7/32)*s001*s011*t101*t111-(1/16)*r*s100*t101*t111+(1/32)*s010*s100*t101*t111-(1/8)*s011*s100*t101*t111+(3/16)*s100^2*t101*t111+(1/2)*r*s101*t101*t111-(7/32)*s001*s101*t101*t111-(1/16)*s010*s101*t101*t111+(5/32)*s011*s101*t101*t111-(3/16)*s100*s101*t101*t111-(5/8)*r*s110*t101*t111+(17/32)*s001*s110*t101*t111-(3/32)*s011*s110*t101*t111+(1/16)*s101*s110*t101*t111-(11/16)*r*s111*t101*t111+(1/8)*s001*s111*t101*t111+(3/32)*s010*s111*t101*t111-(1/16)*s101*s111*t101*t111-(3/8)*r*t001*t101*t111+(9/64)*s001*t001*t101*t111-(3/64)*s011*t001*t101*t111-(1/32)*s100*t001*t101*t111+(1/32)*s111*t001*t101*t111+(3/32)*r*t010*t101*t111-(1/16)*s001*t010*t101*t111-(1/64)*s010*t010*t101*t111-(1/32)*s011*t010*t101*t111-(9/64)*s100*t010*t101*t111+(3/64)*s101*t010*t101*t111-(1/64)*s110*t010*t101*t111+(1/64)*s111*t010*t101*t111+(1/128)*t001*t010*t101*t111+(3/128)*t010^2*t101*t111-(3/32)*r*t011*t101*t111-(3/64)*s010*t011*t101*t111+(1/32)*s100*t011*t101*t111+(1/32)*s110*t011*t101*t111-(1/128)*t010*t011*t101*t111-(9/32)*r*t100*t101*t111+(5/64)*s001*t100*t101*t111+(1/64)*s100*t100*t101*t111-(1/32)*s110*t100*t101*t111-(1/64)*s111*t100*t101*t111-(3/128)*t001*t100*t101*t111+(3/128)*t010*t100*t101*t111-(1/64)*r*t101^2*t111+(1/32)*s001*t101^2*t111+(3/128)*s010*t101^2*t111+(5/128)*s100*t101^2*t111+(1/128)*s101*t101^2*t111+(1/128)*s110*t101^2*t111+(1/128)*s111*t101^2*t111-(1/128)*t010*t101^2*t111+(3/4)*r^2*t110*t111-(1/2)*r*s001*t110*t111-(1/2)*r*s010*t110*t111+(1/8)*s001*s010*t110*t111+(1/16)*s010^2*t110*t111+(1/4)*r*s011*t110*t111+r*s100*t110*t111+(3/32)*s001*s100*t110*t111-(7/32)*s011*s100*t110*t111-(3/16)*s100^2*t110*t111-(19/16)*r*s101*t110*t111+(9/32)*s010*s101*t110*t111-(1/16)*s011*s101*t110*t111+(1/4)*s100*s101*t110*t111+(1/8)*r*s110*t110*t111-(11/32)*s001*s110*t110*t111-(3/16)*s010*s110*t110*t111+(3/32)*s011*s110*t110*t111+(1/16)*s100*s110*t110*t111+(1/16)*s101*s110*t110*t111+(7/16)*r*s111*t110*t111+(1/16)*s001*s111*t110*t111+(3/32)*s010*s111*t110*t111-(1/8)*s100*s111*t110*t111-(1/16)*s110*s111*t110*t111-(7/32)*r*t001*t110*t111+(5/64)*s010*t001*t110*t111-(1/32)*s011*t001*t110*t111+(5/64)*s100*t001*t110*t111-(5/64)*s101*t001*t110*t111-(1/64)*s110*t001*t110*t111+(3/64)*s111*t001*t110*t111-(1/128)*t001^2*t110*t111-(19/32)*r*t010*t110*t111+(7/64)*s010*t010*t110*t111+(3/32)*s011*t010*t110*t111+(3/32)*s100*t010*t110*t111+(1/32)*s111*t010*t110*t111-(3/128)*t001*t010*t110*t111+(15/32)*r*t011*t110*t111-(1/32)*s001*t011*t110*t111-(3/64)*s010*t011*t110*t111-(1/32)*s100*t011*t110*t111+(1/32)*s101*t011*t110*t111+(1/128)*t001*t011*t110*t111+(1/16)*r*t100*t110*t111-(1/32)*s010*t100*t110*t111-(1/32)*s100*t100*t110*t111-(7/64)*s101*t100*t110*t111+(3/64)*s111*t100*t110*t111-(3/128)*t001*t100*t110*t111-(3/64)*t010*t100*t110*t111+(1/32)*t011*t100*t110*t111+(5/16)*r*t101*t110*t111-(3/64)*s001*t101*t110*t111-(1/32)*s010*t101*t110*t111-(1/64)*s011*t101*t110*t111-(1/32)*s100*t101*t110*t111+(1/128)*t001*t101*t110*t111-(1/128)*t010*t101*t110*t111-(1/128)*t011*t101*t110*t111-(5/64)*r*t110^2*t111+(3/64)*s001*t110^2*t111+(9/128)*s010*t110^2*t111-(3/128)*s100*t110^2*t111-(1/128)*s101*t110^2*t111-(1/128)*s110*t110^2*t111+(1/128)*s111*t110^2*t111+(1/128)*t001*t110^2*t111+(9/16)*r^2*t111^2-(15/32)*r*s001*t111^2+(3/32)*s001^2*t111^2+(1/4)*r*s010*t111^2-(9/64)*s001*s010*t111^2-(1/64)*s010^2*t111^2-(1/32)*r*s011*t111^2+(1/32)*s001*s011*t111^2-(3/64)*s010*s011*t111^2+(1/16)*s011^2*t111^2+(5/8)*r*s100*t111^2-(27/64)*s001*s100*t111^2-(1/8)*s010*s100*t111^2+(5/64)*s011*s100*t111^2+(3/64)*s100^2*t111^2+(1/4)*r*s101*t111^2-(1/64)*s001*s101*t111^2+(1/16)*s010*s101*t111^2-(1/64)*s011*s101*t111^2-(3/64)*s101^2*t111^2-(1/8)*r*s110*t111^2+(5/64)*s001*s110*t111^2-(1/8)*s010*s110*t111^2+(5/64)*s011*s110*t111^2-(1/16)*s100*s110*t111^2+(3/32)*s101*s110*t111^2+(1/64)*s110^2*t111^2-(1/2)*r*s111*t111^2+(15/64)*s001*s111*t111^2+(1/16)*s010*s111*t111^2-(1/64)*s011*s111*t111^2-(3/32)*s100*s111*t111^2+(1/16)*s101*s111*t111^2-(1/64)*s111^2*t111^2-(13/64)*r*t001*t111^2+(1/8)*s001*t001*t111^2+(3/128)*s010*t001*t111^2-(1/128)*s100*t001*t111^2-(1/128)*s101*t001*t111^2+(1/128)*s110*t001*t111^2+(5/128)*s111*t001*t111^2+(3/64)*r*t010*t111^2+(1/64)*s001*t010*t111^2+(5/128)*s010*t010*t111^2-(1/16)*s011*t010*t111^2-(3/128)*s100*t010*t111^2-(3/128)*s101*t010*t111^2+(3/128)*s110*t010*t111^2+(7/128)*s111*t010*t111^2-(15/64)*r*t011*t111^2+(3/64)*s001*t011*t111^2-(9/128)*s010*t011*t111^2+(1/128)*s100*t011*t111^2+(1/128)*s101*t011*t111^2-(1/128)*s110*t011*t111^2-(1/128)*s111*t011*t111^2-(9/64)*r*t100*t111^2+(1/64)*s001*t100*t111^2+(1/128)*s010*t100*t111^2+(1/32)*s011*t100*t111^2+(7/128)*s100*t100*t111^2-(3/128)*s101*t100*t111^2+(3/128)*s110*t100*t111^2+(1/128)*s111*t100*t111^2+(5/64)*r*t101*t111^2-(1/16)*s001*t101*t111^2-(3/128)*s010*t101*t111^2+(5/128)*s100*t101*t111^2+(1/128)*s101*t101*t111^2-(1/128)*s110*t101*t111^2-(1/128)*s111*t101*t111^2-(1/128)*t010*t101*t111^2+(15/64)*r*t110*t111^2-(1/64)*s001*t110*t111^2+(1/128)*s010*t110*t111^2-(1/32)*s011*t110*t111^2-(3/128)*s100*t110*t111^2+(1/128)*s101*t110*t111^2-(1/128)*s110*t110*t111^2-(1/128)*s111*t110*t111^2+(1/128)*t001*t110*t111^2+(3/64)*r*t111^3-(3/64)*s001*t111^3-(3/128)*s010*t111^3+(1/128)*s100*t111^3+(1/128)*s101*t111^3-(1/128)*s110*t111^3-(1/128)*s111*t111^3,
 108*r^3*s001-3*r*s001^3-11*r*s001*s010^2-48*r^2*s010*s011+7*s001^2*s010*s011-3*r*s001*s011^2-108*r^3*s100+9*r*s001^2*s100+11*r*s010^2*s100+2*s001*s010*s011*s100+3*r*s011^2*s100-9*r*s001*s100^2-s010*s011*s100^2+3*r*s100^3+54*r^2*s001*s101-(1/2)*s001^3*s101-(1/2)*s001*s010^2*s101-24*r*s010*s011*s101-(1/2)*s001*s011^2*s101-54*r^2*s100*s101+(3/2)*s001^2*s100*s101+(1/2)*s010^2*s100*s101+(1/2)*s011^2*s100*s101-(3/2)*s001*s100^2*s101+(1/2)*s100^3*s101+9*r*s001*s101^2-9*r*s100*s101^2+(1/2)*s001*s101^3-(1/2)*s100*s101^3+48*r^2*s010*s110+s001^2*s010*s110-26*r*s001*s011*s110-2*s001*s010*s100*s110+26*r*s011*s100*s110-7*s010*s100^2*s110+24*r*s010*s101*s110-15*s001*s011*s101*s110+15*s011*s100*s101*s110-3*r*s001*s110^2+3*r*s100*s110^2-(1/2)*s001*s101*s110^2+(1/2)*s100*s101*s110^2-26*r*s001*s010*s111+48*r^2*s011*s111+s001^2*s011*s111+26*r*s010*s100*s111-2*s001*s011*s100*s111-7*s011*s100^2*s111-7*s001*s010*s101*s111+24*r*s011*s101*s111+7*s010*s100*s101*s111-48*r^2*s110*s111+7*s001^2*s110*s111+2*s001*s100*s110*s111-s100^2*s110*s111-24*r*s101*s110*s111-11*r*s001*s111^2+11*r*s100*s111^2-(1/2)*s001*s101*s111^2+(1/2)*s100*s101*s111^2+(11/4)*r*s001*t001^2+(1/4)*r*s100*t001^2+(5/8)*s001*s101*t001^2-(1/8)*s100*s101*t001^2-(1/2)*s010*s110*t001^2+(1/2)*s011*s111*t001^2-54*r^3*t010+(9/2)*r*s001^2*t010+(11/2)*r*s010^2*t010-3*s001*s010*s011*t010+(19/2)*r*s011^2*t010-9*r*s001*s100*t010-s010*s011*s100*t010+(9/2)*r*s100^2*t010-27*r^2*s101*t010+(3/4)*s001^2*s101*t010+(1/4)*s010^2*s101*t010+(1/4)*s011^2*s101*t010-(3/2)*s001*s100*s101*t010+(3/4)*s100^2*s101*t010-(9/2)*r*s101^2*t010-(1/4)*s101^3*t010-s001*s010*s110*t010+13*r*s011*s110*t010-3*s010*s100*s110*t010-(1/2)*s011*s101*s110*t010+(19/2)*r*s110^2*t010+(1/4)*s101*s110^2*t010+13*r*s010*s111*t010-s001*s011*s111*t010-3*s011*s100*s111*t010+(7/2)*s010*s101*s111*t010-3*s001*s110*s111*t010-s100*s110*s111*t010+(11/2)*r*s111^2*t010+(1/4)*s101*s111^2*t010-(7/8)*r*t001^2*t010-(1/16)*s101*t001^2*t010-(9/4)*r*s001*t010^2-(1/4)*s010*s011*t010^2+(9/4)*r*s100*t010^2-(3/8)*s001*s101*t010^2+(3/8)*s100*s101*t010^2+(1/4)*s010*s110*t010^2+(1/4)*s011*s111*t010^2-(1/4)*s110*s111*t010^2+(3/8)*r*t010^3+(1/16)*s101*t010^3+(11/2)*r*s001*t001*t011+(1/2)*r*s100*t001*t011+(5/4)*s001*s101*t001*t011-(1/4)*s100*s101*t001*t011-(7/4)*r*t001*t010*t011-(1/8)*s101*t001*t010*t011+(11/4)*r*s001*t011^2+(1/4)*r*s100*t011^2+(5/8)*s001*s101*t011^2-(1/8)*s100*s101*t011^2+(1/2)*s010*s110*t011^2-(1/2)*s011*s111*t011^2-(7/8)*r*t010*t011^2-(1/16)*s101*t010*t011^2-(7/2)*r*s001*t001*t100+(1/2)*s010*s011*t001*t100+(7/2)*r*s100*t001*t100-(1/4)*s001*s101*t001*t100+(1/4)*s100*s101*t001*t100-(1/2)*s010*s110*t001*t100+(1/2)*s011*s111*t001*t100-(1/2)*s110*s111*t001*t100+(5/4)*r*t001*t010*t100+(3/8)*s101*t001*t010*t100+(5/2)*r*s001*t011*t100-(1/2)*s010*s011*t011*t100-(5/2)*r*s100*t011*t100+(3/4)*s001*s101*t011*t100-(3/4)*s100*s101*t011*t100-(1/2)*s010*s110*t011*t100+(1/2)*s011*s111*t011*t100+(1/2)*s110*s111*t011*t100-(7/4)*r*t010*t011*t100-(1/8)*s101*t010*t011*t100-(1/4)*r*s001*t100^2+(1/2)*s010*s011*t100^2-(11/4)*r*s100*t100^2+(1/8)*s001*s101*t100^2-(5/8)*s100*s101*t100^2-(1/2)*s110*s111*t100^2-(7/8)*r*t010*t100^2-(1/16)*s101*t010*t100^2+9*r*s001*s010*t101-24*r^2*s011*t101+(3/2)*s001^2*s011*t101-9*r*s010*s100*t101+9*s001*s011*s100*t101+(3/2)*s011*s100^2*t101+(3/2)*s001*s010*s101*t101-12*r*s011*s101*t101-(3/2)*s010*s100*s101*t101+24*r^2*s110*t101-(3/2)*s001^2*s110*t101-9*s001*s100*s110*t101-(3/2)*s100^2*s110*t101+12*r*s101*s110*t101-9*r*s001*s111*t101+9*r*s100*s111*t101-(3/2)*s001*s101*s111*t101+(3/2)*s100*s101*s111*t101-(1/4)*s011*t001^2*t101-(9/2)*r*s010*t010*t101+(1/2)*s001*s011*t010*t101-(1/2)*s011*s100*t010*t101-(3/4)*s010*s101*t010*t101-(1/2)*s001*s110*t010*t101+(1/2)*s100*s110*t010*t101+(9/2)*r*s111*t010*t101+(3/4)*s101*s111*t010*t101-(1/8)*s011*t010^2*t101+(1/8)*s110*t010^2*t101+(1/4)*s011*t001*t011*t101-(1/4)*s110*t001*t011*t101+(1/4)*s110*t011^2*t101-(1/4)*s011*t001*t100*t101+(1/4)*s110*t001*t100*t101-(1/2)*s110*t011*t100*t101+(1/4)*s110*t100^2*t101+(5/4)*r*s001*t101^2-(5/4)*r*s100*t101^2-(1/8)*s001*s101*t101^2+(1/8)*s100*s101*t101^2-(5/8)*r*t010*t101^2+(1/16)*s101*t010*t101^2-(5/2)*r*s001*t001*t110-(1/2)*s010*s011*t001*t110+(5/2)*r*s100*t001*t110-(3/4)*s001*s101*t001*t110+(3/4)*s100*s101*t001*t110-(1/2)*s010*s110*t001*t110+(1/2)*s011*s111*t001*t110+(1/2)*s110*s111*t001*t110+(7/4)*r*t001*t010*t110+(1/8)*s101*t001*t010*t110+(7/2)*r*s001*t011*t110+(1/2)*s010*s011*t011*t110-(7/2)*r*s100*t011*t110+(1/4)*s001*s101*t011*t110-(1/4)*s100*s101*t011*t110-(1/2)*s010*s110*t011*t110+(1/2)*s011*s111*t011*t110-(1/2)*s110*s111*t011*t110-(5/4)*r*t010*t011*t110-(3/8)*s101*t010*t011*t110+(1/2)*r*s001*t100*t110+(11/2)*r*s100*t100*t110-(1/4)*s001*s101*t100*t110+(5/4)*s100*s101*t100*t110+(7/4)*r*t010*t100*t110+(1/8)*s101*t010*t100*t110-(1/2)*s011*t001*t101*t110+(1/4)*s011*t011*t101*t110-(1/4)*s110*t011*t101*t110-(1/4)*s011*t100*t101*t110+(1/4)*s110*t100*t101*t110-(1/4)*r*s001*t110^2-(1/2)*s010*s011*t110^2-(11/4)*r*s100*t110^2+(1/8)*s001*s101*t110^2-(5/8)*s100*s101*t110^2+(1/2)*s110*s111*t110^2-(7/8)*r*t010*t110^2-(1/16)*s101*t010*t110^2-(1/4)*s011*t101*t110^2+24*r^2*s010*t111-(5/2)*s001^2*s010*t111-7*r*s001*s011*t111-7*s001*s010*s100*t111+7*r*s011*s100*t111-(5/2)*s010*s100^2*t111+12*r*s010*s101*t111-(5/2)*s001*s011*s101*t111+(5/2)*s011*s100*s101*t111+7*r*s001*s110*t111-7*r*s100*s110*t111+(5/2)*s001*s101*s110*t111-(5/2)*s100*s101*s110*t111-24*r^2*s111*t111+(5/2)*s001^2*s111*t111+7*s001*s100*s111*t111+(5/2)*s100^2*s111*t111-12*r*s101*s111*t111-(1/4)*s111*t001^2*t111-(1/2)*s001*s010*t010*t111+(11/2)*r*s011*t010*t111+(1/2)*s010*s100*t010*t111+(1/4)*s011*s101*t010*t111-(11/2)*r*s110*t010*t111-(1/4)*s101*s110*t010*t111+(1/2)*s001*s111*t010*t111-(1/2)*s100*s111*t010*t111+(3/8)*s010*t010^2*t111-(3/8)*s111*t010^2*t111-(1/4)*s010*t001*t011*t111+(1/4)*s111*t001*t011*t111+(1/4)*s010*t011^2*t111-(1/2)*s111*t001*t100*t111-(1/4)*s010*t011*t100*t111+(1/4)*s111*t011*t100*t111-(1/4)*s111*t100^2*t111+12*r^2*t101*t111-(1/4)*s001^2*t101*t111-(3/2)*s001*s100*t101*t111-(1/4)*s100^2*t101*t111+6*r*s101*t101*t111+(1/4)*s001*t010*t101*t111-(1/4)*s100*t010*t101*t111-(1/16)*t010^2*t101*t111+(1/4)*s010*t001*t110*t111-(1/4)*s111*t001*t110*t111-(1/2)*s010*t011*t110*t111+(1/4)*s010*t100*t110*t111-(1/4)*s111*t100*t110*t111+(1/4)*s010*t110^2*t111-(3/4)*r*s001*t111^2+(3/4)*r*s100*t111^2-(1/8)*s001*s101*t111^2+(1/8)*s100*s101*t111^2-(13/8)*r*t010*t111^2+(1/16)*s101*t010*t111^2,
 -54*r^4+18*r^3*s001-6*r^2*s001^2+(3/2)*r*s001^3-(1/8)*s001^4+18*r^3*s010-3*r^2*s001*s010-6*r*s001^2*s010+18*r^2*s010^2+4*r*s001*s010^2+(1/4)*s001^2*s010^2-(5/2)*r*s010^3-(1/8)*s010^4+9*r^3*s011-(21/2)*r^2*s001*s011-(27/4)*r*s001^2*s011+(3/8)*s001^3*s011-(9/2)*r^2*s010*s011-(13/2)*r*s001*s010*s011-(37/8)*s001^2*s010*s011+(21/4)*r*s010^2*s011+(15/8)*s001*s010^2*s011-(1/8)*s010^3*s011+(27/2)*r^2*s011^2+(3/2)*r*s001*s011^2+(1/8)*s001^2*s011^2+(11/2)*r*s010*s011^2+(3/2)*s001*s010*s011^2+(1/8)*s010^2*s011^2-(9/4)*r*s011^3-(3/8)*s001*s011^3+(1/8)*s010*s011^3+18*r^3*s100-6*r^2*s001*s100+(1/2)*r*s001^2*s100-6*r^2*s010*s100+6*r*s001*s010*s100+(11/4)*s001^2*s010*s100-(7/2)*r*s010^2*s100-(1/4)*s001*s010^2*s100-(27/2)*r^2*s011*s100+(3/2)*r*s001*s011*s100+(19/8)*s001^2*s011*s100+(7/2)*r*s010*s011*s100+(9/4)*s001*s010*s011*s100-(13/8)*s010^2*s011*s100-6*r*s011^2*s100-2*s010*s011^2*s100-(3/8)*s011^3*s100-6*r^2*s100^2+(1/2)*r*s001*s100^2+(1/4)*s001^2*s100^2+(1/2)*r*s010*s100^2-(5/4)*s001*s010*s100^2+(1/4)*s010^2*s100^2-(1/4)*r*s011*s100^2-(13/8)*s001*s011*s100^2-(1/8)*s010*s011*s100^2+(1/8)*s011^2*s100^2+(3/2)*r*s100^3+(3/8)*s011*s100^3-(1/8)*s100^4-18*r^3*s101-(5/2)*r*s001^2*s101+(1/2)*s001^3*s101-3*r^2*s010*s101+r*s001*s010*s101-(5/2)*s001^2*s010*s101+2*r*s010^2*s101-(1/2)*s001*s010^2*s101+(1/2)*s010^3*s101-(9/2)*r^2*s011*s101+(5/2)*r*s001*s011*s101-(11/8)*s001^2*s011*s101+(3/2)*r*s010*s011*s101+(13/4)*s001*s010*s011*s101+(15/8)*s010^2*s011*s101-(3/2)*r*s011^2*s101-(3/4)*s001*s011^2*s101+(3/2)*s010*s011^2*s101+(1/8)*s011^3*s101+r*s001*s100*s101-(1/2)*s001^2*s100*s101-2*r*s010*s100*s101-(1/4)*s010^2*s100*s101-(1/2)*r*s011*s100*s101+(3/4)*s001*s011*s100*s101+(1/4)*s010*s011*s100*s101-(1/2)*s011^2*s100*s101-(5/2)*r*s100^2*s101-(1/2)*s001*s100^2*s101+(3/4)*s010*s100^2*s101+(15/8)*s011*s100^2*s101+(1/2)*s100^3*s101+24*r^2*s101^2-(11/2)*r*s001*s101^2-(1/4)*s001^2*s101^2+r*s010*s101^2+3*s001*s010*s101^2-(1/4)*s010^2*s101^2+(13/4)*r*s011*s101^2+(33/8)*s001*s011*s101^2+(7/8)*s010*s011*s101^2-(3/8)*s011^2*s101^2-(11/2)*r*s100*s101^2+s001*s100*s101^2-(7/4)*s010*s100*s101^2-(5/8)*s011*s100*s101^2-(1/4)*s100^2*s101^2+(21/2)*r*s101^3-(1/2)*s001*s101^3-(1/2)*s010*s101^3-(1/8)*s011*s101^3-(1/2)*s100*s101^3+(3/8)*s101^4-18*r^3*s110-3*r^2*s001*s110+4*r*s001^2*s110+(1/2)*s001^3*s110+r*s001*s010*s110-(1/2)*s001^2*s010*s110+(19/2)*r*s010^2*s110+(3/2)*s001*s010^2*s110+(1/2)*s010^3*s110+(3/2)*r^2*s011*s110+(3/2)*r*s001*s011*s110-(5/8)*s001^2*s011*s110+(5/2)*r*s010*s011*s110-(23/4)*s001*s010*s011*s110-(7/8)*s010^2*s011*s110+(5/2)*r*s011^2*s110-(5/2)*s001*s011^2*s110-(3/4)*s010*s011^2*s110+(5/8)*s011^3*s110-2*r*s001*s100*s110+(3/4)*s001^2*s100*s110+r*s010*s100*s110-(1/2)*s010^2*s100*s110+(3/2)*r*s011*s100*s110+(1/4)*s001*s011*s100*s110+(3/4)*s010*s011*s100*s110+(3/2)*s011^2*s100*s110-(5/2)*r*s100^2*s110-(13/4)*s001*s100^2*s110-(1/2)*s010*s100^2*s110-(5/8)*s011*s100^2*s110+(1/2)*s100^3*s110+9*r^2*s101*s110-r*s001*s101*s110-3*s001^2*s101*s110-r*s010*s101*s110+s001*s010*s101*s110-3*s010^2*s101*s110-(21/2)*r*s011*s101*s110+(17/4)*s001*s011*s101*s110-(19/4)*s010*s011*s101*s110+(1/2)*s011^2*s101*s110+2*r*s100*s101*s110+s001*s100*s101*s110+s010*s100*s101*s110+(17/4)*s011*s100*s101*s110+(7/4)*s100^2*s101*s110+r*s101^2*s110+(5/2)*s001*s101^2*s110+(1/2)*s010*s101^2*s110-(33/8)*s011*s101^2*s110-(3/4)*s100*s101^2*s110-9*r*s001*s110^2-(1/4)*s001^2*s110^2-(3/2)*r*s010*s110^2+3*s001*s010*s110^2-(1/4)*s010^2*s110^2-(35/4)*r*s011*s110^2-(5/8)*s001*s011*s110^2+(5/8)*s010*s011*s110^2-(3/8)*s011^2*s110^2-(3/2)*r*s100*s110^2+(5/4)*s001*s100*s110^2+s010*s100*s110^2+(27/8)*s011*s100*s110^2-(1/4)*s100^2*s110^2+3*r*s101*s110^2+(1/2)*s001*s101*s110^2-(3/2)*s010*s101*s110^2+(19/8)*s011*s101*s110^2+(1/4)*s100*s101*s110^2-(3/4)*s101^2*s110^2-(3/2)*r*s110^3-(1/2)*s001*s110^3-(1/2)*s010*s110^3-(5/8)*s011*s110^3-(1/2)*s100*s110^3+(3/8)*s110^4-9*r^3*s111+(9/2)*r^2*s001*s111+(19/4)*r*s001^2*s111+(1/8)*s001^3*s111-(3/2)*r^2*s010*s111+(1/2)*r*s001*s010*s111-(3/8)*s001^2*s010*s111+(3/4)*r*s010^2*s111-(23/8)*s001*s010^2*s111+(5/8)*s010^3*s111+r*s001*s011*s111-(1/2)*s001^2*s011*s111+r*s010*s011*s111-(13/2)*s001*s010*s011*s111-(1/2)*s010^2*s011*s111+(39/4)*r*s011^2*s111+(9/8)*s001*s011^2*s111-(3/8)*s010*s011^2*s111+(3/4)*s011^3*s111+(15/2)*r^2*s100*s111+(5/2)*r*s001*s100*s111+(9/8)*s001^2*s100*s111+(1/2)*r*s010*s100*s111-(1/4)*s001*s010*s100*s111+(9/8)*s010^2*s100*s111+r*s011*s100*s111-(7/8)*s011^2*s100*s111-(7/4)*r*s100^2*s111-(23/8)*s001*s100^2*s111-(3/8)*s010*s100^2*s111-(1/2)*s011*s100^2*s111+(1/8)*s100^3*s111+(21/2)*r^2*s101*s111-(5/2)*r*s001*s101*s111-(33/8)*s001^2*s101*s111-(31/2)*r*s010*s101*s111+(7/4)*s001*s010*s101*s111+(9/8)*s010^2*s101*s111-r*s011*s101*s111+s001*s011*s101*s111-(9/2)*s010*s011*s101*s111-(27/8)*s011^2*s101*s111+(1/2)*r*s100*s101*s111+(1/4)*s001*s100*s101*s111+(7/4)*s010*s100*s101*s111+s011*s100*s101*s111+(5/8)*s100^2*s101*s111-(5/4)*r*s101^2*s111+(11/8)*s001*s101^2*s111-(55/8)*s010*s101^2*s111+(1/2)*s011*s101^2*s111-(15/8)*s100*s101^2*s111-(3/8)*s101^3*s111+(9/2)*r^2*s110*s111+(17/2)*r*s001*s110*s111+(29/8)*s001^2*s110*s111-(5/2)*r*s010*s110*s111+(27/4)*s001*s010*s110*s111-(5/8)*s010^2*s110*s111-r*s011*s110*s111+(15/2)*s001*s011*s110*s111+s010*s011*s110*s111-(7/8)*s011^2*s110*s111-(3/2)*r*s100*s110*s111-(9/4)*s001*s100*s110*s111+(1/4)*s010*s100*s110*s111+s011*s100*s110*s111-(7/8)*s100^2*s110*s111-(7/2)*r*s101*s110*s111-(5/4)*s001*s101*s110*s111-(17/4)*s010*s101*s110*s111-(9/2)*s011*s101*s110*s111+(7/4)*s100*s101*s110*s111+(1/8)*s101^2*s110*s111+(11/4)*r*s110^2*s111-(11/8)*s001*s110^2*s111+(7/8)*s010*s110^2*s111+(1/2)*s011*s110^2*s111-(15/8)*s100*s110^2*s111+(13/8)*s101*s110^2*s111+(1/8)*s110^3*s111+(9/2)*r^2*s111^2-(13/2)*r*s001*s111^2-(1/8)*s001^2*s111^2-(21/2)*r*s010*s111^2-s001*s010*s111^2-(1/8)*s010^2*s111^2-(7/4)*r*s011*s111^2+(27/8)*s001*s011*s111^2+(7/8)*s010*s011*s111^2-(1/4)*s011^2*s111^2+r*s100*s111^2+s001*s100*s111^2+3*s010*s100*s111^2+(11/8)*s011*s100*s111^2-(1/8)*s100^2*s111^2+(13/2)*r*s101*s111^2+(3/4)*s001*s101*s111^2+3*s010*s101*s111^2-(9/8)*s011*s101*s111^2+(1/2)*s100*s101*s111^2-(5/8)*s101^2*s111^2+(5/2)*r*s110*s111^2-s001*s110*s111^2+(3/4)*s010*s110*s111^2+(3/8)*s011*s110*s111^2-(3/2)*s100*s110*s111^2+2*s101*s110*s111^2-(5/8)*s110^2*s111^2-(7/4)*r*s111^3-(1/8)*s001*s111^3-(5/8)*s010*s111^3-(3/4)*s011*s111^3-(1/8)*s100*s111^3+(3/8)*s101*s111^3-(1/8)*s110*s111^3+(1/4)*s111^4+(9/2)*r^3*t001+(33/4)*r^2*s001*t001+(3/8)*r*s001^2*t001-(5/16)*s001^3*t001-(15/4)*r^2*s010*t001-(3/2)*r*s001*s010*t001+(1/16)*s001^2*s010*t001-(9/8)*r*s010^2*t001+(5/16)*s001*s010^2*t001-(1/16)*s010^3*t001+(7/4)*r*s001*s011*t001+(3/4)*s001^2*s011*t001-(17/4)*r*s010*s011*t001+(3/8)*s001*s010*s011*t001-(9/8)*r*s011^2*t001+(1/16)*s001*s011^2*t001+(1/16)*s010*s011^2*t001+(9/4)*r^2*s100*t001+(11/4)*r*s001*s100*t001+(1/16)*s001^2*s100*t001+(7/4)*r*s010*s100*t001+(1/2)*s001*s010*s100*t001-(3/16)*s010^2*s100*t001-(3/8)*s001*s011*s100*t001+(1/8)*s010*s011*s100*t001+(1/16)*s011^2*s100*t001-(1/8)*r*s100^2*t001+(5/16)*s001*s100^2*t001-(3/16)*s010*s100^2*t001-(1/16)*s100^3*t001-(39/4)*r^2*s101*t001-(5/4)*r*s001*s101*t001+(17/16)*s001^2*s101*t001+r*s010*s101*t001+(1/8)*s001*s010*s101*t001-(3/16)*s010^2*s101*t001-(5/4)*r*s011*s101*t001-s001*s011*s101*t001+(1/8)*s010*s011*s101*t001+(1/16)*s011^2*s101*t001-(5/4)*r*s100*s101*t001+(1/8)*s001*s100*s101*t001-(1/4)*s010*s100*s101*t001+(1/8)*s011*s100*s101*t001-(3/16)*s100^2*s101*t001-(13/8)*r*s101^2*t001-(23/16)*s001*s101^2*t001+(1/16)*s010*s101^2*t001+(1/4)*s011*s101^2*t001+(1/16)*s100*s101^2*t001+(3/16)*s101^3*t001+(9/4)*r^2*s110*t001+2*r*s001*s110*t001+(1/16)*s001^2*s110*t001-(1/4)*r*s010*s110*t001-(7/8)*s001*s010*s110*t001-(3/16)*s010^2*s110*t001+(19/4)*r*s011*s110*t001+(5/8)*s001*s011*s110*t001-(1/2)*s010*s011*s110*t001+(1/16)*s011^2*s110*t001-(1/4)*r*s100*s110*t001-(3/4)*s001*s100*s110*t001+(5/8)*s010*s100*s110*t001-(3/8)*s011*s100*s110*t001+(5/16)*s100^2*s110*t001-(1/2)*r*s101*s110*t001-(7/8)*s001*s101*s110*t001+(9/8)*s010*s101*s110*t001-(1/8)*s011*s101*s110*t001+(1/16)*s101^2*s110*t001+(15/8)*r*s110^2*t001+(5/16)*s001*s110^2*t001+(13/16)*s010*s110^2*t001-(11/16)*s100*s110^2*t001-(3/16)*s101*s110^2*t001-(1/16)*s110^3*t001-(3/2)*r^2*s111*t001-(5/4)*r*s001*s111*t001-(5/8)*s001^2*s111*t001+(15/4)*r*s010*s111*t001+(1/8)*s001*s010*s111*t001+(1/8)*s010^2*s111*t001-(5/4)*r*s011*s111*t001-(27/8)*s001*s011*s111*t001+(1/8)*s010*s011*s111*t001+(3/8)*s011^2*s111*t001+(3/2)*r*s100*s111*t001+(1/8)*s001*s100*s111*t001+(1/8)*s010*s100*s111*t001+(1/8)*s011*s100*s111*t001+(1/8)*s100^2*s111*t001+(7/4)*r*s101*s111*t001+(1/4)*s001*s101*s111*t001+(7/8)*s010*s101*s111*t001+(21/8)*s011*s101*s111*t001-(3/8)*s100*s101*s111*t001-(1/8)*s101^2*s111*t001-(13/4)*r*s110*s111*t001-(13/8)*s001*s110*s111*t001+(3/4)*s010*s110*s111*t001-(7/8)*s011*s110*s111*t001-(3/8)*s100*s110*s111*t001+(5/8)*s101*s110*s111*t001+(1/8)*s110^2*s111*t001-(1/8)*r*s111^2*t001-(7/16)*s001*s111^2*t001+(1/16)*s010*s111^2*t001-(3/4)*s011*s111^2*t001+(1/16)*s100*s111^2*t001+(9/16)*s101*s111^2*t001+(1/16)*s110*s111^2*t001-(1/8)*s111^3*t001+(3/8)*r^2*t001^2+(1/8)*r*s001*t001^2-(1/32)*s001^2*t001^2+(1/32)*s010^2*t001^2-(1/16)*r*s011*t001^2+(7/32)*s001*s011*t001^2+(1/32)*s010*s011*t001^2-(1/2)*r*s100*t001^2-(1/16)*s010*s100*t001^2-(3/32)*s011*s100*t001^2+(1/32)*s100^2*t001^2+(3/8)*r*s101*t001^2+(3/16)*s001*s101*t001^2-(1/8)*s010*s101*t001^2-(13/32)*s011*s101*t001^2-(1/8)*s100*s101*t001^2+(3/32)*s101^2*t001^2-(1/4)*r*s110*t001^2+(1/8)*s001*s110*t001^2-(3/16)*s010*s110*t001^2+(5/32)*s011*s110*t001^2+(1/16)*s100*s110*t001^2-(3/32)*s110^2*t001^2+(9/16)*r*s111*t001^2+(25/32)*s001*s111*t001^2-(5/32)*s010*s111*t001^2+(3/16)*s011*s111*t001^2-(1/32)*s100*s111*t001^2-(11/32)*s101*s111*t001^2-(1/32)*s110*s111*t001^2+(1/16)*s111^2*t001^2-(1/32)*r*t001^3-(5/64)*s001*t001^3+(1/64)*s010*t001^3+(1/64)*s100*t001^3+(3/64)*s101*t001^3+(1/64)*s110*t001^3-(1/32)*s111*t001^3+(9/2)*r^3*t010+(9/4)*r^2*s001*t010-(1/8)*r*s001^2*t010-(1/16)*s001^3*t010-(3/4)*r^2*s010*t010+(5/2)*r*s001*s010*t010+(1/16)*s001^2*s010*t010-(13/8)*r*s010^2*t010+(1/16)*s001*s010^2*t010-(1/16)*s010^3*t010-3*r^2*s011*t010+(7/4)*r*s001*s011*t010+(1/4)*s001^2*s011*t010-(5/4)*r*s010*s011*t010+(15/8)*s001*s010*s011*t010-(1/2)*s010^2*s011*t010-(25/8)*r*s011^2*t010+(1/16)*s001*s011^2*t010-(11/16)*s010*s011^2*t010-(1/4)*s011^3*t010+(9/4)*r^2*s100*t010-(9/4)*r*s001*s100*t010+(5/16)*s001^2*s100*t010-(1/4)*r*s010*s100*t010-(1/2)*s001*s010*s100*t010+(1/16)*s010^2*s100*t010-r*s011*s100*t010-(7/8)*s001*s011*s100*t010+(1/8)*s010*s011*s100*t010+(1/16)*s011^2*s100*t010-(1/8)*r*s100^2*t010+(5/16)*s001*s100^2*t010+(1/16)*s010*s100^2*t010+(1/4)*s011*s100^2*t010-(1/16)*s100^3*t010-(15/4)*r^2*s101*t010+(15/4)*r*s001*s101*t010-(3/16)*s001^2*s101*t010-2*r*s010*s101*t010-(3/8)*s001*s010*s101*t010+(1/16)*s010^2*s101*t010-(5/4)*r*s011*s101*t010-(7/8)*s010*s011*s101*t010+(1/16)*s011^2*s101*t010+(15/4)*r*s100*s101*t010-(11/8)*s001*s100*s101*t010+(1/4)*s010*s100*s101*t010+(5/8)*s011*s100*s101*t010-(3/16)*s100^2*s101*t010-(25/8)*r*s101^2*t010+(13/16)*s001*s101^2*t010+(1/16)*s010*s101^2*t010+(1/4)*s011*s101^2*t010+(13/16)*s100*s101^2*t010-(1/16)*s101^3*t010-(3/4)*r^2*s110*t010-r*s001*s110*t010+(1/16)*s001^2*s110*t010-(5/4)*r*s010*s110*t010+(1/8)*s001*s010*s110*t010+(5/16)*s010^2*s110*t010+(7/4)*r*s011*s110*t010-(3/8)*s001*s011*s110*t010+(3/2)*s010*s011*s110*t010+(13/16)*s011^2*s110*t010+(7/4)*r*s100*s110*t010-(1/4)*s001*s100*s110*t010+(1/8)*s010*s100*s110*t010-(3/8)*s011*s100*s110*t010+(1/16)*s100^2*s110*t010+(3/2)*r*s101*s110*t010+(5/8)*s001*s101*s110*t010-(7/8)*s010*s101*s110*t010+(19/8)*s011*s101*s110*t010+(1/16)*s101^2*s110*t010+(3/8)*r*s110^2*t010+(1/16)*s001*s110^2*t010-(11/16)*s010*s110^2*t010+(1/16)*s100*s110^2*t010+(1/16)*s101*s110^2*t010-(1/16)*s110^3*t010+(3/2)*r^2*s111*t010-(1/4)*r*s001*s111*t010-(1/8)*s001^2*s111*t010+(7/4)*r*s010*s111*t010-(3/8)*s001*s010*s111*t010+(5/8)*s010^2*s111*t010-(5/4)*r*s011*s111*t010+(1/8)*s001*s011*s111*t010+(9/8)*s010*s011*s111*t010+(1/8)*s011^2*s111*t010+(5/2)*r*s100*s111*t010+(1/8)*s001*s100*s111*t010-(3/8)*s010*s100*s111*t010+(1/8)*s011*s100*s111*t010-(1/8)*s100^2*s111*t010+(3/4)*r*s101*s111*t010+(1/4)*s001*s101*s111*t010+(7/8)*s010*s101*s111*t010-(7/8)*s011*s101*s111*t010-(3/8)*s100*s101*s111*t010-(1/8)*s101^2*s111*t010-(5/4)*r*s110*s111*t010-(13/8)*s001*s110*s111*t010-(9/4)*s010*s110*s111*t010-(15/8)*s011*s110*s111*t010+(1/8)*s100*s110*s111*t010-(7/8)*s101*s110*s111*t010+(1/8)*s110^2*s111*t010+(15/8)*r*s111^2*t010+(1/16)*s001*s111^2*t010-(3/16)*s010*s111^2*t010-(1/2)*s011*s111^2*t010+(1/16)*s100*s111^2*t010+(1/16)*s101*s111^2*t010+(5/16)*s110*s111^2*t010+(1/8)*s111^3*t010-(3/2)*r^2*t001*t010-(3/2)*r*s001*t001*t010+(1/2)*r*s010*t001*t010-(7/8)*r*s011*t001*t010-(11/16)*s001*s011*t001*t010+(1/16)*s010*s011*t001*t010+(3/16)*s011^2*t001*t010-(1/4)*r*s100*t001*t010-(1/8)*s001*s100*t001*t010-(1/8)*s010*s100*t001*t010-(1/16)*s011*s100*t001*t010+r*s101*t001*t010+(1/16)*s011*s101*t001*t010+(1/8)*s100*s101*t001*t010-r*s110*t001*t010-(3/16)*s011*s110*t001*t010+(1/8)*s100*s110*t001*t010+(3/8)*r*s111*t001*t010+(11/16)*s001*s111*t001*t010-(1/16)*s010*s111*t001*t010-(1/4)*s011*s111*t001*t010+(1/16)*s100*s111*t001*t010-(1/16)*s101*s111*t001*t010+(3/16)*s110*s111*t001*t010+(5/16)*s111^2*t001*t010+(3/32)*r*t001^2*t010-(1/64)*s001*t001^2*t010+(1/64)*s010*t001^2*t010+(1/32)*s011*t001^2*t010+(1/64)*s100*t001^2*t010-(1/64)*s101*t001^2*t010+(1/64)*s110*t001^2*t010-(1/16)*s111*t001^2*t010+(3/8)*r^2*t010^2-(1/2)*r*s001*t010^2+(1/32)*s001^2*t010^2+(1/8)*r*s010*t010^2-(1/32)*s010^2*t010^2-(1/16)*r*s011*t010^2-(3/32)*s001*s011*t010^2+(3/32)*s010*s011*t010^2-(1/2)*r*s100*t010^2+(3/16)*s001*s100*t010^2-(3/32)*s011*s100*t010^2+(1/32)*s100^2*t010^2+(1/4)*r*s101*t010^2-(3/16)*s001*s101*t010^2+(1/8)*s010*s101*t010^2+(1/32)*s011*s101*t010^2-(3/16)*s100*s101*t010^2-(3/32)*s101^2*t010^2+(3/8)*r*s110*t010^2-(1/8)*s001*s110*t010^2+(3/16)*s010*s110*t010^2-(1/32)*s011*s110*t010^2-(1/8)*s100*s110*t010^2+(3/32)*s110^2*t010^2+(9/16)*r*s111*t010^2-(1/32)*s001*s111*t010^2-(3/32)*s010*s111*t010^2+(3/16)*s011*s111*t010^2-(1/32)*s100*s111*t010^2+(3/32)*s101*s111*t010^2+(9/32)*s110*s111*t010^2+(1/16)*s111^2*t010^2+(3/32)*r*t001*t010^2+(5/64)*s001*t001*t010^2-(1/64)*s010*t001*t010^2-(1/32)*s011*t001*t010^2+(1/64)*s100*t001*t010^2-(3/64)*s101*t001*t010^2-(1/64)*s110*t001*t010^2-(1/32)*r*t010^3+(1/64)*s001*t010^3-(1/64)*s010*t010^3-(1/16)*s011*t010^3+(1/64)*s100*t010^3+(1/64)*s101*t010^3-(1/64)*s110*t010^3+(1/32)*s111*t010^3+(9/2)*r^3*t011+(33/4)*r^2*s001*t011+(3/8)*r*s001^2*t011-(5/16)*s001^3*t011-(3/4)*r^2*s010*t011+(9/4)*r*s001*s010*t011+(19/16)*s001^2*s010*t011-(13/8)*r*s010^2*t011-(1/16)*s001*s010^2*t011-(1/16)*s010^3*t011-(9/2)*r^2*s011*t011-2*r*s001*s011*t011-4*r*s010*s011*t011+(1/4)*s001*s010*s011*t011-(3/8)*r*s011^2*t011+(5/16)*s001*s011^2*t011+(1/16)*s010*s011^2*t011+(9/4)*r^2*s100*t011+(11/4)*r*s001*s100*t011+(1/16)*s001^2*s100*t011-(1/4)*r*s010*s100*t011-(1/8)*s001*s010*s100*t011+(1/16)*s010^2*s100*t011+2*r*s011*s100*t011+s001*s011*s100*t011-(5/16)*s011^2*s100*t011-(1/8)*r*s100^2*t011+(5/16)*s001*s100^2*t011+(1/16)*s010*s100^2*t011+(1/8)*s011*s100^2*t011-(1/16)*s100^3*t011-(39/4)*r^2*s101*t011-(5/4)*r*s001*s101*t011+(17/16)*s001^2*s101*t011-(7/4)*r*s010*s101*t011-(7/8)*s001*s010*s101*t011+(3/16)*s010^2*s101*t011+(1/4)*s010*s011*s101*t011-(3/16)*s011^2*s101*t011-(5/4)*r*s100*s101*t011+(1/8)*s001*s100*s101*t011-(1/8)*s010*s100*s101*t011-(3/16)*s100^2*s101*t011-(13/8)*r*s101^2*t011-(23/16)*s001*s101^2*t011-(1/16)*s010*s101^2*t011+(1/16)*s100*s101^2*t011+(3/16)*s101^3*t011-(3/4)*r^2*s110*t011-(7/4)*r*s001*s110*t011-(17/16)*s001^2*s110*t011-(5/4)*r*s010*s110*t011-(27/8)*s001*s010*s110*t011+(5/16)*s010^2*s110*t011+4*r*s011*s110*t011+(1/4)*s001*s011*s110*t011+(1/16)*s011^2*s110*t011+(7/4)*r*s100*s110*t011-(1/8)*s001*s100*s110*t011+(1/8)*s010*s100*s110*t011+(1/16)*s100^2*s110*t011+(9/4)*r*s101*s110*t011+(1/8)*s001*s101*s110*t011+(21/8)*s010*s101*s110*t011+(1/4)*s011*s101*s110*t011-(1/8)*s100*s101*s110*t011+(3/16)*s101^2*s110*t011+(3/8)*r*s110^2*t011-(5/16)*s001*s110^2*t011-(11/16)*s010*s110^2*t011+(1/16)*s100*s110^2*t011+(7/16)*s101*s110^2*t011-(1/16)*s110^3*t011+3*r^2*s111*t011+(5/2)*r*s001*s111*t011+(1/8)*s001^2*s111*t011+(9/2)*r*s010*s111*t011+(1/2)*s001*s010*s111*t011+(1/8)*s010^2*s111*t011-(1/4)*r*s011*s111*t011-(7/8)*s001*s011*s111*t011-(3/8)*s010*s011*s111*t011-(1/8)*s011^2*s111*t011-(1/2)*r*s100*s111*t011-(5/4)*s001*s100*s111*t011-(1/4)*s010*s100*s111*t011+(5/8)*s011*s100*s111*t011+(1/2)*r*s101*s111*t011-(3/4)*s001*s101*s111*t011+(1/2)*s010*s101*s111*t011+(9/8)*s011*s101*s111*t011-(1/4)*s100*s101*s111*t011+(1/8)*s101^2*s111*t011-(7/2)*r*s110*s111*t011-(3/2)*s001*s110*s111*t011-(3/4)*s010*s110*s111*t011+(5/8)*s011*s110*s111*t011-(1/4)*s100*s110*s111*t011+(1/2)*s101*s110*s111*t011+(1/8)*s110^2*s111*t011+(9/8)*r*s111^2*t011+(5/16)*s001*s111^2*t011+(1/16)*s010*s111^2*t011+(3/4)*s011*s111^2*t011-(9/16)*s100*s111^2*t011-(3/16)*s101*s111^2*t011+(1/16)*s110*s111^2*t011-(1/8)*s111^3*t011-(3/2)*r^2*t001*t011+r*s001*t001*t011-(1/8)*s001^2*t001*t011+(1/2)*r*s010*t001*t011+(3/16)*s001*s010*t001*t011+(5/8)*r*s011*t001*t011+(1/4)*s001*s011*t001*t011-(1/4)*r*s100*t001*t011-(1/8)*s001*s100*t001*t011-(1/8)*s010*s100*t001*t011-(3/16)*s011*s100*t001*t011-(3/2)*r*s101*t001*t011+(3/4)*s001*s101*t001*t011-(3/16)*s010*s101*t001*t011-(1/4)*s011*s101*t001*t011+(1/8)*s100*s101*t001*t011-(3/8)*s101^2*t001*t011-r*s110*t001*t011+(1/16)*s001*s110*t001*t011+(1/8)*s100*s110*t001*t011-(1/16)*s101*s110*t001*t011-(9/8)*r*s111*t001*t011+(3/16)*s100*s111*t001*t011+(3/32)*r*t001^2*t011-(1/64)*s001*t001^2*t011+(1/64)*s010*t001^2*t011+(1/64)*s100*t001^2*t011-(1/64)*s101*t001^2*t011+(1/64)*s110*t001^2*t011-(1/32)*s111*t001^2*t011-(3/2)*r^2*t010*t011-(3/2)*r*s001*t010*t011-(1/2)*r*s010*t010*t011-(5/16)*s001*s010*t010*t011+(1/8)*s010^2*t010*t011+(1/8)*r*s011*t010*t011-(1/4)*r*s100*t010*t011-(1/8)*s001*s100*t010*t011+(1/8)*s010*s100*t010*t011+(1/16)*s011*s100*t010*t011+r*s101*t010*t011+(1/16)*s010*s101*t010*t011+(1/8)*s100*s101*t010*t011+(5/16)*s001*s110*t010*t011-(1/4)*s010*s110*t010*t011-(1/8)*s100*s110*t010*t011-(1/16)*s101*s110*t010*t011+(3/8)*s110^2*t010*t011-(5/8)*r*s111*t010*t011-(1/4)*s010*s111*t010*t011-(1/16)*s100*s111*t010*t011+(1/4)*s110*s111*t010*t011+(9/16)*r*t001*t010*t011-(3/32)*s001*t001*t010*t011+(1/32)*s010*t001*t010*t011+(1/16)*s011*t001*t010*t011-(1/32)*s100*t001*t010*t011+(5/32)*s101*t001*t010*t011+(1/32)*s110*t001*t010*t011-(1/64)*t001^2*t010*t011+(3/32)*r*t010^2*t011+(5/64)*s001*t010^2*t011+(3/64)*s010*t010^2*t011+(1/64)*s100*t010^2*t011-(3/64)*s101*t010^2*t011-(5/64)*s110*t010^2*t011-(1/32)*s111*t010^2*t011-(1/64)*t001*t010^2*t011+(3/8)*r^2*t011^2+(1/8)*r*s001*t011^2-(1/32)*s001^2*t011^2+(1/8)*r*s010*t011^2+(1/4)*s001*s010*t011^2-(1/32)*s010^2*t011^2+(5/16)*r*s011*t011^2+(3/32)*s001*s011*t011^2-(1/32)*s010*s011*t011^2-(1/2)*r*s100*t011^2-(1/32)*s011*s100*t011^2+(1/32)*s100^2*t011^2+(3/8)*r*s101*t011^2+(3/16)*s001*s101*t011^2-(1/4)*s010*s101*t011^2-(1/32)*s011*s101*t011^2-(1/8)*s100*s101*t011^2+(3/32)*s101^2*t011^2+(3/8)*r*s110*t011^2+(3/4)*s001*s110*t011^2+(3/16)*s010*s110*t011^2-(5/32)*s011*s110*t011^2-(1/8)*s100*s110*t011^2-(1/2)*s101*s110*t011^2+(3/32)*s110^2*t011^2-(9/16)*r*s111*t011^2+(1/32)*s001*s111*t011^2+(5/32)*s010*s111*t011^2-(3/16)*s011*s111*t011^2+(1/32)*s100*s111*t011^2-(3/32)*s101*s111*t011^2+(1/32)*s110*s111*t011^2-(1/16)*s111^2*t011^2+(3/32)*r*t001*t011^2-(1/64)*s001*t001*t011^2-(1/64)*s010*t001*t011^2+(1/64)*s100*t001*t011^2-(1/64)*s101*t001*t011^2-(1/64)*s110*t001*t011^2+(1/32)*s111*t001*t011^2+(3/32)*r*t010*t011^2-(1/64)*s001*t010*t011^2+(3/64)*s010*t010*t011^2+(1/16)*s011*t010*t011^2+(1/64)*s100*t010*t011^2-(1/64)*s101*t010*t011^2-(5/64)*s110*t010*t011^2-(1/32)*s111*t010*t011^2-(1/64)*t001*t010*t011^2-(1/32)*r*t011^3-(5/64)*s001*t011^3-(1/64)*s010*t011^3+(1/64)*s100*t011^3+(3/64)*s101*t011^3-(1/64)*s110*t011^3+(1/32)*s111*t011^3+(27/2)*r^3*t100+(9/4)*r^2*s001*t100-(21/8)*r*s001^2*t100-(3/16)*s001^3*t100-(15/4)*r^2*s010*t100-(1/2)*r*s001*s010*t100-(9/16)*s001^2*s010*t100-(5/8)*r*s010^2*t100-(9/16)*s001*s010^2*t100-(3/16)*s010^3*t100-(9/2)*r^2*s011*t100-(1/4)*r*s001*s011*t100-(1/4)*s001^2*s011*t100-(1/4)*r*s010*s011*t100+(7/8)*s001*s010*s011*t100+(3/4)*s010^2*s011*t100+(1/8)*r*s011^2*t100-(11/16)*s001*s011^2*t100+(13/16)*s010*s011^2*t100-(1/8)*s011^3*t100-(45/4)*r^2*s100*t100-2*r*s001*s100*t100-(1/16)*s001^2*s100*t100+2*r*s010*s100*t100-(1/4)*s001*s010*s100*t100-(1/16)*s010^2*s100*t100+(3/2)*r*s011*s100*t100+(1/4)*s001*s011*s100*t100+(1/4)*s010*s011*s100*t100-(1/16)*s011^2*s100*t100+(9/8)*r*s100^2*t100+(3/16)*s001*s100^2*t100+(3/16)*s010*s100^2*t100+(1/8)*s011*s100^2*t100+(1/16)*s100^3*t100+(27/4)*r^2*s101*t100+6*r*s001*s101*t100+(7/16)*s001^2*s101*t100+(9/4)*r*s010*s101*t100-(1/8)*s001*s010*s101*t100+(7/16)*s010^2*s101*t100+(5/4)*r*s011*s101*t100+(1/8)*s001*s011*s101*t100+(1/4)*s010*s011*s101*t100+(7/16)*s011^2*s101*t100-(3/2)*r*s100*s101*t100-(1/2)*s001*s100*s101*t100-(7/8)*s010*s100*s101*t100-s011*s100*s101*t100-(11/16)*s100^2*s101*t100-(7/8)*r*s101^2*t100+(3/16)*s001*s101^2*t100+(3/16)*s010*s101^2*t100+(1/8)*s011*s101^2*t100-(3/16)*s100*s101^2*t100-(7/16)*s101^3*t100-(9/4)*r^2*s110*t100+(1/4)*r*s001*s110*t100+(3/16)*s001^2*s110*t100+2*r*s010*s110*t100+(3/8)*s001*s010*s110*t100+(3/16)*s010^2*s110*t100-(7/4)*r*s011*s110*t100-(7/4)*s001*s011*s110*t100-(7/8)*s010*s011*s110*t100+(3/16)*s011^2*s110*t100+(3/2)*r*s100*s110*t100+(1/8)*s001*s100*s110*t100-(1/2)*s010*s100*s110*t100+(1/2)*s011*s100*s110*t100-(7/16)*s100^2*s110*t100+2*r*s101*s110*t100+(3/8)*s001*s101*s110*t100+(3/8)*s010*s101*s110*t100+(1/8)*s011*s101*s110*t100-s100*s101*s110*t100-(1/16)*s101^2*s110*t100-(23/8)*r*s110^2*t100+(3/16)*s001*s110^2*t100+(3/16)*s010*s110^2*t100+(1/8)*s011*s110^2*t100+(29/16)*s100*s110^2*t100-(13/16)*s101*s110^2*t100-(3/16)*s110^3*t100-3*r^2*s111*t100+(1/4)*s001^2*s111*t100-2*r*s010*s111*t100-(13/8)*s001*s010*s111*t100+(1/4)*s010^2*s111*t100+(9/4)*r*s011*s111*t100+(1/4)*s001*s011*s111*t100-(3/4)*s010*s011*s111*t100+(1/4)*s011^2*s111*t100+2*r*s100*s111*t100+(3/8)*s001*s100*s111*t100+(3/8)*s010*s100*s111*t100-(5/8)*s011*s100*s111*t100+(3/2)*r*s101*s111*t100+(1/8)*s001*s101*s111*t100+(3/4)*s010*s101*s111*t100+(1/2)*s011*s101*s111*t100-(7/8)*s100*s101*s111*t100-(3/8)*s101^2*s111*t100-(3/2)*r*s110*s111*t100+(11/4)*s001*s110*s111*t100-(7/8)*s010*s110*s111*t100-s011*s110*s111*t100+(13/8)*s100*s110*s111*t100-(19/8)*s101*s110*s111*t100+(5/8)*s110^2*s111*t100-(27/8)*r*s111^2*t100+(3/16)*s001*s111^2*t100+(3/16)*s010*s111^2*t100+(1/8)*s011*s111^2*t100+(27/16)*s100*s111^2*t100-(11/16)*s101*s111^2*t100+(9/16)*s110*s111^2*t100-(1/4)*s111^3*t100+(9/4)*r^2*t001*t100+(3/4)*r*s001*t001*t100-(1/2)*r*s010*t001*t100+(3/8)*s001*s010*t001*t100-(5/8)*r*s011*t001*t100+(3/16)*s001*s011*t001*t100-(3/16)*s010*s011*t001*t100-(5/8)*r*s100*t001*t100-(1/8)*s010*s100*t001*t100-(5/8)*r*s101*t001*t100-(3/8)*s010*s101*t001*t100-(1/4)*s011*s101*t001*t100+(5/16)*s100*s101*t001*t100+(1/8)*s101^2*t001*t100+(19/8)*r*s110*t001*t100-(3/8)*s010*s110*t001*t100-(3/16)*s100*s110*t001*t100+(1/4)*s101*s110*t001*t100+(3/4)*r*s111*t001*t100-(5/16)*s001*s111*t001*t100+(5/16)*s010*s111*t001*t100+(11/16)*s011*s111*t001*t100+(3/16)*s100*s111*t001*t100+(1/4)*s101*s111*t001*t100-(3/16)*s111^2*t001*t100-(9/32)*r*t001^2*t100-(3/64)*s001*t001^2*t100+(3/64)*s010*t001^2*t100-(1/32)*s011*t001^2*t100-(1/64)*s100*t001^2*t100+(5/64)*s101*t001^2*t100+(3/64)*s110*t001^2*t100-(5/32)*s111*t001^2*t100-(3/4)*r^2*t010*t100+r*s001*t010*t100-(1/4)*r*s010*t010*t100+(1/8)*s001*s010*t010*t100-(5/8)*r*s011*t010*t100+(5/16)*s001*s011*t010*t100-(1/16)*s010*s011*t010*t100+(11/8)*r*s100*t010*t100+(1/8)*s001*s100*t010*t100-(17/8)*r*s101*t010*t100-(5/8)*s001*s101*t010*t100+(1/16)*s100*s101*t010*t100-(5/8)*r*s110*t010*t100-(3/8)*s001*s110*t010*t100-(1/4)*s010*s110*t010*t100+(1/2)*s011*s110*t010*t100-(3/16)*s100*s110*t010*t100+(1/8)*s110^2*t010*t100-(1/4)*r*s111*t010*t100-(3/16)*s001*s111*t010*t100+(7/16)*s010*s111*t010*t100-(5/16)*s011*s111*t010*t100+(3/16)*s100*s111*t010*t100-s110*s111*t010*t100+(1/16)*s111^2*t010*t100+(1/2)*r*t001*t010*t100+(3/32)*s011*t001*t010*t100+(1/16)*s101*t001*t010*t100-(1/16)*s110*t001*t010*t100+(3/32)*s111*t001*t010*t100+(7/32)*r*t010^2*t100+(3/64)*s001*t010^2*t100-(3/64)*s010*t010^2*t100-(1/32)*s011*t010^2*t100-(1/64)*s100*t010^2*t100+(7/64)*s101*t010^2*t100+(1/64)*s110*t010^2*t100+(3/32)*s111*t010^2*t100+(3/2)*r^2*t011*t100+(3/8)*r*s001*t011*t100-(5/8)*r*s010*t011*t100+(3/16)*s001*s010*t011*t100-(1/8)*r*s011*t011*t100+(5/16)*s001*s011*t011*t100-(3/16)*s010*s011*t011*t100-r*s100*t011*t100-(3/16)*s011*s100*t011*t100-(11/8)*r*s101*t011*t100-(3/16)*s001*s101*t011*t100-(1/8)*s010*s101*t011*t100-(5/16)*s011*s101*t011*t100+(1/8)*s100*s101*t011*t100-(1/16)*s101^2*t011*t100+(1/8)*r*s110*t011*t100-(5/8)*s001*s110*t011*t100+(13/16)*s010*s110*t011*t100+(7/16)*s011*s110*t011*t100-(1/8)*s100*s110*t011*t100-(3/16)*s101*s110*t011*t100-(1/16)*s110^2*t011*t100+(19/8)*r*s111*t011*t100-(3/8)*s011*s111*t011*t100-(3/16)*s100*s111*t011*t100+(3/8)*s101*s111*t011*t100+(1/8)*s110*s111*t011*t100-(11/16)*r*t001*t011*t100-(1/16)*s001*t001*t011*t100+(3/32)*s101*t001*t011*t100-(1/32)*s110*t001*t011*t100-(3/32)*s111*t001*t011*t100+(5/16)*r*t010*t011*t100+(1/16)*s010*t010*t011*t100-(1/32)*s101*t010*t011*t100-(1/32)*s110*t010*t011*t100-(3/32)*s111*t010*t011*t100+(1/64)*t001*t010*t011*t100-(7/32)*r*t011^2*t100-(3/64)*s001*t011^2*t100-(3/64)*s010*t011^2*t100+(1/32)*s011*t011^2*t100-(1/64)*s100*t011^2*t100+(7/64)*s101*t011^2*t100-(5/64)*s110*t011^2*t100+(1/16)*s111*t011^2*t100-(15/8)*r^2*t100^2-(5/4)*r*s001*t100^2+(1/32)*s001^2*t100^2-(1/4)*r*s010*t100^2-(1/16)*s001*s010*t100^2+(1/32)*s010^2*t100^2+(1/16)*r*s011*t100^2-(1/32)*s001*s011*t100^2+(3/32)*s010*s011*t100^2+r*s100*t100^2+(3/32)*s011*s100*t100^2-(1/32)*s100^2*t100^2+(5/4)*r*s101*t100^2-(1/8)*s001*s101*t100^2-(1/8)*s010*s101*t100^2-(1/32)*s011*s101*t100^2+(3/32)*s101^2*t100^2-(5/4)*r*s110*t100^2-(1/8)*s001*s110*t100^2-(1/8)*s010*s110*t100^2-(5/32)*s011*s110*t100^2-(1/4)*s100*s110*t100^2+(13/16)*s101*s110*t100^2+(3/32)*s110^2*t100^2-(17/16)*r*s111*t100^2-(1/32)*s001*s111*t100^2-(5/32)*s010*s111*t100^2-(3/16)*s011*s111*t100^2-(7/32)*s100*s111*t100^2+(31/32)*s101*s111*t100^2+(3/32)*s110*s111*t100^2+(1/16)*s111^2*t100^2+(7/32)*r*t001*t100^2+(5/64)*s001*t001*t100^2+(1/64)*s010*t001*t100^2-(1/64)*s100*t001*t100^2-(9/64)*s101*t001*t100^2-(1/64)*s110*t001*t100^2+(7/32)*r*t010*t100^2+(1/64)*s001*t010*t100^2+(1/64)*s010*t010*t100^2+(1/16)*s011*t010*t100^2-(1/64)*s100*t010*t100^2-(1/64)*s101*t010*t100^2-(5/64)*s110*t010*t100^2-(1/16)*s111*t010*t100^2+(9/32)*r*t011*t100^2+(5/64)*s001*t011*t100^2+(1/64)*s010*t011*t100^2-(1/64)*s100*t011*t100^2-(7/64)*s101*t011*t100^2+(5/64)*s110*t011*t100^2-(1/32)*s111*t011*t100^2+(3/32)*r*t100^3+(3/64)*s001*t100^3+(3/64)*s010*t100^3+(1/32)*s011*t100^3+(1/64)*s100*t100^3-(7/64)*s101*t100^3-(3/64)*s110*t100^3-(1/16)*s111*t100^3-(9/2)*r^3*t101-(33/4)*r^2*s001*t101-(3/8)*r*s001^2*t101+(5/16)*s001^3*t101-(15/4)*r^2*s010*t101-(11/4)*r*s001*s010*t101-(1/16)*s001^2*s010*t101-(13/8)*r*s010^2*t101-(5/16)*s001*s010^2*t101+(1/16)*s010^3*t101+(3/2)*r^2*s011*t101+2*r*s001*s011*t101+s001^2*s011*t101+(3/2)*r*s010*s011*t101+(1/2)*s001*s010*s011*t101-(1/8)*s010^2*s011*t101+(17/8)*r*s011^2*t101+(21/16)*s001*s011^2*t101-(1/16)*s010*s011^2*t101+(1/8)*s011^3*t101+(39/4)*r^2*s100*t101+2*r*s001*s100*t101-(11/16)*s001^2*s100*t101-(1/2)*r*s010*s100*t101+(5/8)*s001*s010*s100*t101+(3/16)*s010^2*s100*t101-(3/2)*r*s011*s100*t101+(1/8)*s001*s011*s100*t101-(5/8)*s010*s011*s100*t101-(9/16)*s011^2*s100*t101-(3/8)*r*s100^2*t101+(13/16)*s001*s100^2*t101-(1/16)*s010*s100^2*t101+(1/8)*s011*s100^2*t101-(3/16)*s100^3*t101-(15/4)*r^2*s101*t101-(7/2)*r*s001*s101*t101-(1/16)*s001^2*s101*t101+(7/8)*s001*s010*s101*t101+(11/16)*s010^2*s101*t101-(3/2)*r*s011*s101*t101+(1/8)*s001*s011*s101*t101+(3/8)*s010*s011*s101*t101-(1/16)*s011^2*s101*t101+(5/2)*r*s100*s101*t101+(5/4)*s001*s100*s101*t101+(3/8)*s011*s100*s101*t101-(1/16)*s100^2*s101*t101-(5/8)*r*s101^2*t101-(5/16)*s001*s101^2*t101-(5/16)*s010*s101^2*t101-(1/8)*s011*s101^2*t101+(3/16)*s100*s101^2*t101+(1/16)*s101^3*t101+(3/4)*r^2*s110*t101-(3/2)*r*s001*s110*t101-(13/16)*s001^2*s110*t101-(9/2)*r*s010*s110*t101-(5/8)*s001*s010*s110*t101-(1/16)*s010^2*s110*t101+2*r*s011*s110*t101+(29/8)*s001*s011*s110*t101+(5/8)*s010*s011*s110*t101+(9/16)*s011^2*s110*t101+2*r*s100*s110*t101+(5/4)*s001*s100*s110*t101-(1/4)*s010*s100*s110*t101-(11/8)*s011*s100*s110*t101+(1/16)*s100^2*s110*t101+(1/4)*r*s101*s110*t101+(3/8)*s001*s101*s110*t101-(5/8)*s010*s101*s110*t101-2*s011*s101*s110*t101+(1/8)*s100*s101*s110*t101-(1/16)*s101^2*s110*t101+(29/8)*r*s110^2*t101+(15/16)*s001*s110^2*t101-(1/16)*s010*s110^2*t101-(1/2)*s011*s110^2*t101-(3/16)*s100*s110^2*t101-(1/16)*s101*s110^2*t101+(1/16)*s110^3*t101+3*r^2*s111*t101+(5/4)*r*s001*s111*t101-(1/4)*r*s010*s111*t101+(1/2)*s001*s010*s111*t101-(5/8)*s010^2*s111*t101-(15/4)*r*s011*s111*t101-(1/4)*s001*s011*s111*t101-(1/2)*s010*s011*s111*t101-r*s100*s111*t101-(1/4)*s001*s100*s111*t101-(1/2)*s010*s100*s111*t101-(5/8)*s011*s100*s111*t101-(9/4)*r*s101*s111*t101-(7/8)*s001*s101*s111*t101+(11/8)*s010*s101*s111*t101-s011*s101*s111*t101-(1/8)*s101^2*s111*t101+(9/4)*r*s110*s111*t101-(11/8)*s001*s110*s111*t101+(5/8)*s010*s110*s111*t101-(1/4)*s011*s110*s111*t101-(1/4)*s100*s110*s111*t101+(5/8)*r*s111^2*t101-(5/16)*s001*s111^2*t101+(5/16)*s010*s111^2*t101-(1/8)*s011*s111^2*t101+(3/16)*s100*s111^2*t101+(5/16)*s101*s111^2*t101-(1/16)*s110*s111^2*t101+(3/4)*r^2*t001*t101+(9/8)*r*s001*t001*t101+(3/8)*s001^2*t001*t101+r*s010*t001*t101+(3/8)*s001*s010*t001*t101-(1/4)*r*s011*t001*t101-(3/4)*s001*s011*t001*t101-(5/16)*s010*s011*t001*t101-(5/16)*s011^2*t001*t101-(3/8)*r*s100*t001*t101-(5/16)*s001*s100*t001*t101-(1/8)*s010*s100*t001*t101-(3/16)*s011*s100*t001*t101-(1/4)*r*s101*t001*t101-(1/4)*s001*s101*t001*t101-(3/8)*s010*s101*t001*t101+(1/16)*s011*s101*t001*t101-(11/8)*r*s110*t001*t101-(1/4)*s001*s110*t001*t101+(1/8)*s010*s110*t001*t101+(3/16)*s100*s110*t001*t101+(9/8)*r*s111*t001*t101+s001*s111*t001*t101+(3/16)*s010*s111*t001*t101+(1/16)*s011*s111*t001*t101-(3/16)*s101*s111*t001*t101-(1/32)*r*t001^2*t101-(7/64)*s001*t001^2*t101-(1/64)*s010*t001^2*t101+(1/8)*s011*t001^2*t101+(3/64)*s100*t001^2*t101+(1/64)*s101*t001^2*t101-(1/64)*s110*t001^2*t101+(3/4)*r^2*t010*t101+(9/8)*r*s001*t010*t101+(3/4)*r*s010*t010*t101-(1/4)*r*s011*t010*t101-(1/2)*s001*s011*t010*t101-(3/16)*s010*s011*t010*t101-(5/16)*s011^2*t010*t101-(15/8)*r*s100*t010*t101-(1/16)*s001*s100*t010*t101+(1/16)*s011*s100*t010*t101+(3/8)*s001*s101*t010*t101-(1/8)*s010*s101*t010*t101-(1/16)*s011*s101*t010*t101-(1/8)*s100*s101*t010*t101+(5/8)*r*s110*t010*t101+(1/2)*s001*s110*t010*t101+(1/2)*s010*s110*t010*t101-(1/4)*s011*s110*t010*t101-(1/16)*s100*s110*t010*t101-(1/8)*s101*s110*t010*t101-(1/8)*s110^2*t010*t101-(3/8)*r*s111*t010*t101+(1/16)*s010*s111*t010*t101+(5/16)*s011*s111*t010*t101-(1/16)*s101*s111*t010*t101-(1/2)*r*t001*t010*t101-(1/16)*s001*t001*t010*t101+(1/32)*s011*t001*t010*t101+(1/16)*s110*t001*t010*t101-(3/32)*s111*t001*t010*t101-(9/32)*r*t010^2*t101-(5/64)*s001*t010^2*t101+(1/64)*s010*t010^2*t101+(3/64)*s100*t010^2*t101-(1/64)*s101*t010^2*t101-(3/64)*s110*t010^2*t101-(3/2)*r^2*t011*t101-(9/8)*r*s001*t011*t101-(3/16)*s001^2*t011*t101+(9/8)*r*s010*t011*t101+(3/8)*s001*s010*t011*t101-(11/8)*r*s011*t011*t101-(7/8)*s001*s011*t011*t101+(1/2)*r*s100*t011*t101+(1/8)*s001*s100*t011*t101+(3/16)*s011*s100*t011*t101+(5/8)*r*s101*t011*t101+(3/16)*s001*s101*t011*t101-(3/16)*s010*s101*t011*t101-(1/8)*r*s110*t011*t101-(1/16)*s001*s110*t011*t101-(9/16)*s010*s110*t011*t101-(5/8)*s011*s110*t011*t101-(1/8)*s100*s110*t011*t101+(1/8)*s101*s110*t011*t101+(1/16)*s110^2*t011*t101-(7/8)*r*s111*t011*t101+(1/16)*s001*s111*t011*t101+(3/16)*s010*s111*t011*t101+(1/8)*s011*s111*t011*t101+(3/16)*s100*s111*t011*t101-(1/16)*s101*s111*t011*t101+(1/16)*s110*s111*t011*t101+(11/16)*r*t001*t011*t101+(1/32)*s001*t001*t011*t101+(3/32)*s011*t001*t011*t101+(1/16)*s101*t001*t011*t101+(1/32)*s110*t001*t011*t101-(1/16)*r*t010*t011*t101+(5/32)*s001*t010*t011*t101+(1/16)*s010*t010*t011*t101+(7/32)*s011*t010*t011*t101-(3/32)*s110*t010*t011*t101-(3/64)*t001*t010*t011*t101+(5/32)*r*t011^2*t101-(1/64)*s001*t011^2*t101+(1/64)*s010*t011^2*t101-(1/32)*s011*t011^2*t101+(3/64)*s100*t011^2*t101+(1/64)*s101*t011^2*t101+(3/64)*s110*t011^2*t101+(3/2)*r^2*t100*t101+(7/8)*r*s001*t100*t101+(1/4)*r*s010*t100*t101-(3/8)*s001*s010*t100*t101+2*r*s011*t100*t101+(3/8)*s001*s011*t100*t101+(1/16)*s010*s011*t100*t101-r*s100*t100*t101-(5/16)*s001*s100*t100*t101+(1/8)*s010*s100*t100*t101-(1/4)*s011*s100*t100*t101+(1/8)*s100^2*t100*t101-(3/8)*r*s101*t100*t101+(3/8)*s010*s101*t100*t101+(1/16)*s100*s101*t100*t101+(1/4)*s001*s110*t100*t101+(1/8)*s010*s110*t100*t101+(3/16)*s011*s110*t100*t101-(1/2)*s100*s110*t100*t101-(1/2)*s101*s110*t100*t101-(3/8)*s110^2*t100*t101-(3/2)*r*s111*t100*t101-(1/16)*s010*s111*t100*t101-(3/8)*s101*s111*t100*t101-(7/16)*s110*s111*t100*t101-(3/16)*r*t001*t100*t101+(1/32)*s001*t001*t100*t101-(1/32)*s010*t001*t100*t101-(1/16)*s011*t001*t100*t101+(1/32)*s100*t001*t100*t101+(1/32)*s101*t001*t100*t101+(5/32)*s110*t001*t100*t101+(1/8)*s111*t001*t100*t101-(1/64)*t001^2*t100*t101-(1/8)*r*t010*t100*t101-(5/32)*s011*t010*t100*t101+(1/16)*s100*t010*t100*t101+(1/16)*s110*t010*t100*t101+(9/32)*s111*t010*t100*t101-(1/64)*t001*t010*t100*t101-(1/8)*r*t011*t100*t101-(3/32)*s001*t011*t100*t101+(1/16)*s100*t011*t100*t101+(7/32)*s101*t011*t100*t101+(1/16)*s110*t011*t100*t101-(1/64)*t001*t011*t100*t101+(11/32)*r*t100^2*t101-(5/64)*s001*t100^2*t101-(1/64)*s010*t100^2*t101-(1/32)*s011*t100^2*t101+(1/64)*s100*t100^2*t101+(1/64)*s101*t100^2*t101+(13/64)*s110*t100^2*t101-(3/64)*t001*t100^2*t101-(27/8)*r^2*t101^2+(1/4)*r*s001*t101^2-(1/32)*s001^2*t101^2+(5/4)*r*s010*t101^2+(1/32)*s010^2*t101^2-(23/16)*r*s011*t101^2-(35/32)*s001*s011*t101^2+(1/32)*s010*s011*t101^2+(1/4)*r*s100*t101^2+(7/32)*s011*s100*t101^2-(1/32)*s100^2*t101^2-2*r*s101*t101^2+(1/8)*s001*s101*t101^2+(1/16)*s010*s101*t101^2+(1/32)*s011*s101*t101^2+(1/8)*s100*s101*t101^2-(3/32)*s101^2*t101^2-r*s110*t101^2-(9/16)*s001*s110*t101^2-(1/8)*s010*s110*t101^2+(5/32)*s011*s110*t101^2+(1/8)*s100*s110*t101^2+(3/32)*s110^2*t101^2+(11/16)*r*s111*t101^2+(1/32)*s001*s111*t101^2-(3/32)*s010*s111*t101^2+(3/16)*s011*s111*t101^2+(1/32)*s100*s111*t101^2+(5/32)*s101*s111*t101^2+(1/32)*s110*s111*t101^2-(1/16)*s111^2*t101^2-(1/32)*r*t001*t101^2+(7/64)*s001*t001*t101^2+(1/64)*s010*t001*t101^2-(1/32)*s011*t001*t101^2-(1/64)*s100*t001*t101^2-(3/64)*s101*t001*t101^2-(1/64)*s110*t001*t101^2+(1/32)*s111*t001*t101^2+(7/32)*r*t010*t101^2-(1/64)*s001*t010*t101^2+(1/64)*s010*t010*t101^2+(5/32)*s011*t010*t101^2-(1/64)*s100*t010*t101^2+(1/64)*s101*t010*t101^2+(3/64)*s110*t010*t101^2-(1/32)*s111*t010*t101^2+(5/32)*r*t011*t101^2+(13/64)*s001*t011*t101^2+(1/64)*s010*t011*t101^2-(1/64)*s100*t011*t101^2-(3/64)*s101*t011*t101^2-(7/64)*s110*t011*t101^2+(1/32)*s111*t011*t101^2-(5/32)*r*t100*t101^2-(3/64)*s001*t100*t101^2+(3/64)*s010*t100*t101^2-(1/32)*s011*t100*t101^2+(5/64)*s100*t100*t101^2+(7/64)*s101*t100*t101^2-(7/64)*s110*t100*t101^2+(1/16)*s111*t100*t101^2+(1/64)*t001*t100*t101^2+(11/32)*r*t101^3+(5/64)*s001*t101^3-(1/64)*s010*t101^3+(1/32)*s011*t101^3-(3/64)*s100*t101^3-(1/64)*s101*t101^3+(1/64)*s110*t101^3-(9/2)*r^3*t110+(9/4)*r^2*s001*t110+(19/8)*r*s001^2*t110+(1/16)*s001^3*t110+(3/4)*r^2*s010*t110+(5/4)*r*s001*s010*t110-(1/16)*s001^2*s010*t110+(13/8)*r*s010^2*t110-(1/16)*s001*s010^2*t110+(1/16)*s010^3*t110+(3/2)*r^2*s011*t110+(3/2)*r*s001*s011*t110-(1/8)*s001^2*s011*t110-r*s010*s011*t110-(5/2)*s001*s010*s011*t110-s010^2*s011*t110+(17/8)*r*s011^2*t110-(1/16)*s001*s011^2*t110-(15/16)*s010*s011^2*t110+(1/8)*s011^3*t110-(33/4)*r^2*s100*t110-(9/2)*r*s001*s100*t110-(5/16)*s001^2*s100*t110-r*s010*s100*t110-(3/8)*s001*s010*s100*t110+(13/16)*s010^2*s100*t110-(3/2)*r*s011*s100*t110-(5/8)*s001*s011*s100*t110+(13/8)*s010*s011*s100*t110+(15/16)*s011^2*s100*t110-(3/8)*r*s100^2*t110-(1/16)*s001*s100^2*t110+(9/16)*s010*s100^2*t110+(1/8)*s011*s100^2*t110+(5/16)*s100^3*t110+(39/4)*r^2*s101*t110+(7/2)*r*s001*s101*t110+(3/16)*s001^2*s101*t110-(3/2)*r*s010*s101*t110-(5/8)*s001*s010*s101*t110-(25/16)*s010^2*s101*t110-r*s011*s101*t110-(3/8)*s001*s011*s101*t110-(19/8)*s010*s011*s101*t110-(27/16)*s011^2*s101*t110-r*s100*s101*t110+(3/4)*s001*s100*s101*t110+(1/4)*s010*s100*s101*t110+(1/8)*s011*s100*s101*t110-(3/16)*s100^2*s101*t110-(19/8)*r*s101^2*t110-(1/16)*s001*s101^2*t110+(3/16)*s010*s101^2*t110+(1/2)*s011*s101^2*t110+(5/16)*s100*s101^2*t110-(3/16)*s101^3*t110+(9/4)*r^2*s110*t110+2*r*s001*s110*t110+(11/16)*s001^2*s110*t110+(5/2)*r*s010*s110*t110+(11/8)*s001*s010*s110*t110-(1/16)*s010^2*s110*t110-(3/2)*r*s011*s110*t110-(5/8)*s001*s011*s110*t110+(1/8)*s010*s011*s110*t110-(1/16)*s011^2*s110*t110-(3/2)*r*s100*s110*t110-(3/4)*s010*s100*s110*t110+(3/8)*s011*s100*s110*t110-(1/16)*s100^2*s110*t110-(7/4)*r*s101*s110*t110-(1/8)*s001*s101*s110*t110+(3/8)*s010*s101*s110*t110+(1/8)*s100*s101*s110*t110-(1/16)*s101^2*s110*t110+(11/8)*r*s110^2*t110-(5/16)*s001*s110^2*t110-(1/16)*s010*s110^2*t110-(1/8)*s011*s110^2*t110-(5/16)*s100*s110^2*t110+(3/16)*s101*s110^2*t110+(1/16)*s110^3*t110+3*r^2*s111*t110+(7/4)*r*s001*s111*t110+(3/8)*s001^2*s111*t110-(7/4)*r*s010*s111*t110-(1/2)*s001*s010*s111*t110+(9/4)*r*s011*s111*t110+(3/2)*s001*s011*s111*t110+(1/4)*s010*s011*s111*t110-r*s100*s111*t110-(1/2)*s001*s100*s111*t110+(1/4)*s010*s100*s111*t110-(5/8)*s011*s100*s111*t110-(3/4)*r*s101*s111*t110-(3/8)*s001*s101*s111*t110+(5/8)*s010*s101*s111*t110+(1/4)*s011*s101*s111*t110+(1/4)*s100*s101*s111*t110-(1/4)*r*s110*s111*t110+(3/8)*s001*s110*s111*t110+(9/8)*s010*s110*s111*t110+s011*s110*s111*t110-(1/8)*s110^2*s111*t110+(5/8)*r*s111^2*t110-(3/16)*s001*s111^2*t110-(1/16)*s010*s111^2*t110-(1/8)*s011*s111^2*t110-(5/16)*s100*s111^2*t110+(3/16)*s101*s111^2*t110-(3/16)*s110*s111^2*t110-(9/4)*r^2*t001*t110-(5/4)*r*s001*t001*t110+(13/8)*r*s010*t001*t110-(1/4)*r*s011*t001*t110-(7/16)*s001*s011*t001*t110+(1/2)*s010*s011*t001*t110+(7/16)*s011^2*t001*t110+(1/8)*r*s100*t001*t110+(3/16)*s010*s100*t001*t110+(1/16)*s011*s100*t001*t110+(5/8)*r*s101*t001*t110+(1/4)*s001*s101*t001*t110+(3/4)*s010*s101*t001*t110-(1/16)*s100*s101*t001*t110-(1/8)*s101^2*t001*t110-(1/2)*r*s110*t001*t110+(1/8)*s001*s110*t001*t110+(1/8)*s010*s110*t001*t110-(1/16)*s011*s110*t001*t110-(3/8)*s100*s110*t001*t110-(1/8)*s101*s110*t001*t110-(11/8)*r*s111*t001*t110-(3/16)*s001*s111*t001*t110-(3/16)*s011*s111*t001*t110+(1/4)*s101*s111*t001*t110-(1/16)*s110*s111*t001*t110+(7/32)*r*t001^2*t110+(1/64)*s001*t001^2*t110-(1/64)*s010*t001^2*t110-(5/64)*s100*t001^2*t110+(1/64)*s101*t001^2*t110-(1/64)*s110*t001^2*t110-(9/4)*r^2*t010*t110-(3/2)*r*s001*t010*t110+(1/8)*r*s010*t010*t110+(3/8)*s001*s010*t010*t110+(3/8)*s010^2*t010*t110-(1/4)*r*s011*t010*t110+(3/16)*s001*s011*t010*t110+(1/2)*s010*s011*t010*t110+(7/16)*s011^2*t010*t110+(13/8)*r*s100*t010*t110+(5/8)*s001*s100*t010*t110+(3/16)*s010*s100*t010*t110-(3/16)*s011*s100*t010*t110-(15/8)*r*s101*t010*t110-(1/8)*s001*s101*t010*t110-(1/16)*s100*s101*t010*t110-(1/4)*r*s110*t010*t110-(1/8)*s001*s110*t010*t110-(1/2)*s010*s110*t010*t110+(5/16)*s011*s110*t010*t110+(1/8)*r*s111*t010*t110-(5/16)*s001*s111*t010*t110+(1/4)*s010*s111*t010*t110-(7/16)*s011*s111*t010*t110+(1/16)*s110*s111*t010*t110-(3/16)*s010*t001*t010*t110-(7/32)*s011*t001*t010*t110-(1/16)*s101*t001*t010*t110+(5/32)*s111*t001*t010*t110-(1/32)*r*t010^2*t110-(1/64)*s001*t010^2*t110-(3/64)*s010*t010^2*t110-(1/8)*s011*t010^2*t110-(5/64)*s100*t010^2*t110+(3/64)*s101*t010^2*t110+(1/64)*s110*t010^2*t110-(3/2)*r^2*t011*t110-(7/8)*r*s001*t011*t110+(3/8)*r*s010*t011*t110-(1/8)*s001*s010*t011*t110+(5/16)*s010^2*t011*t110+(13/8)*r*s011*t011*t110+(3/8)*s010*s011*t011*t110+(1/2)*r*s100*t011*t110+(3/8)*s010*s100*t011*t110+(3/16)*s011*s100*t011*t110+(11/8)*r*s101*t011*t110+(7/16)*s001*s101*t011*t110+(7/16)*s010*s101*t011*t110+(5/8)*s011*s101*t011*t110+(1/8)*s100*s101*t011*t110+(1/16)*s101^2*t011*t110-(11/8)*r*s110*t011*t110-(3/16)*s001*s110*t011*t110-(5/16)*s010*s110*t011*t110+(1/8)*s101*s110*t011*t110-(7/8)*r*s111*t011*t110+(3/16)*s001*s111*t011*t110-(3/16)*s010*s111*t011*t110+(1/8)*s011*s111*t011*t110-(5/16)*s100*s111*t011*t110-(3/16)*s101*s111*t011*t110-(1/16)*s110*s111*t011*t110-(9/16)*r*t001*t011*t110-(5/16)*s001*t001*t011*t110-(3/32)*s010*t001*t011*t110-(1/32)*s011*t001*t011*t110+(1/32)*s101*t001*t011*t110+(3/16)*r*t010*t011*t110-(3/32)*s010*t010*t011*t110-(5/32)*s011*t010*t011*t110+(1/32)*s101*t010*t011*t110+(3/16)*s110*t010*t011*t110+(5/64)*t001*t010*t011*t110+(5/32)*r*t011^2*t110+(1/64)*s001*t011^2*t110-(5/64)*s010*t011^2*t110-(1/32)*s011*t011^2*t110-(5/64)*s100*t011^2*t110-(1/64)*s101*t011^2*t110+(1/64)*s110*t011^2*t110-(3/2)*r^2*t100*t110-(1/4)*r*s001*t100*t110-(9/8)*r*s010*t100*t110-(1/8)*s001*s010*t100*t110-r*s011*t100*t110-(3/16)*s001*s011*t100*t110-(5/8)*s010*s011*t100*t110+r*s100*t100*t110-(1/8)*s001*s100*t100*t110+(3/16)*s010*s100*t100*t110+(1/4)*s011*s100*t100*t110-(1/8)*s100^2*t100*t110-(3/2)*r*s101*t100*t110+(1/8)*s001*s101*t100*t110-(1/16)*s011*s101*t100*t110+(3/4)*s100*s101*t100*t110-(3/8)*s101^2*t100*t110+(5/8)*r*s110*t100*t110+(1/8)*s001*s110*t100*t110+(1/16)*s100*s110*t100*t110-(1/4)*s101*s110*t100*t110+(1/2)*r*s111*t100*t110+(3/16)*s001*s111*t100*t110-(3/16)*s101*s111*t100*t110+(5/8)*s110*s111*t100*t110+(7/8)*r*t001*t100*t110+(3/32)*s011*t001*t100*t110+(1/16)*s100*t001*t100*t110+(1/16)*s101*t001*t100*t110-(7/32)*s111*t001*t100*t110+(9/16)*r*t010*t100*t110-(1/32)*s001*t010*t100*t110+(1/32)*s010*t010*t100*t110+(1/16)*s011*t010*t100*t110-(3/32)*s100*t010*t100*t110+(5/32)*s101*t010*t100*t110+(1/32)*s110*t010*t100*t110-(5/64)*t001*t010*t100*t110-(1/64)*t010^2*t100*t110+(7/8)*r*t011*t100*t110+(1/32)*s010*t011*t100*t110+(1/16)*s100*t011*t100*t110+(1/16)*s101*t011*t100*t110-(5/32)*s110*t011*t100*t110-(5/64)*t010*t011*t100*t110-(29/32)*r*t100^2*t110-(1/64)*s001*t100^2*t110-(1/64)*s010*t100^2*t110-(1/32)*s011*t100^2*t110+(1/64)*s100*t100^2*t110+(17/64)*s101*t100^2*t110+(1/64)*s110*t100^2*t110-(3/64)*t010*t100^2*t110-(9/4)*r^2*t101*t110-(3/4)*r*s001*t101*t110-(9/4)*r*s010*t101*t110-(3/8)*r*s011*t101*t110+(7/16)*s001*s011*t101*t110-(1/16)*s010*s011*t101*t110+(1/8)*s011^2*t101*t110+r*s100*t101*t110+(1/8)*s001*s100*t101*t110+(3/8)*s010*s100*t101*t110-(5/16)*s011*s100*t101*t110+(1/16)*s100^2*t101*t110+(3/4)*r*s101*t101*t110-(5/16)*s011*s101*t101*t110-(1/8)*s100*s101*t101*t110+(5/4)*r*s110*t101*t110-(13/16)*s011*s110*t101*t110+(1/8)*s100*s110*t101*t110-(1/8)*r*s111*t101*t110-(9/16)*s001*s111*t101*t110+(7/16)*s010*s111*t101*t110-(3/8)*s011*s111*t101*t110+(5/16)*s100*s111*t101*t110+(3/16)*s101*s111*t101*t110+(3/16)*s110*s111*t101*t110+(13/16)*r*t001*t101*t110+(1/16)*s001*t001*t101*t110+(3/8)*s011*t001*t101*t110-(3/32)*s100*t001*t101*t110+(1/16)*s101*t001*t101*t110-(7/16)*r*t010*t101*t110+(3/16)*s010*t010*t101*t110-(1/8)*s011*t010*t101*t110+(1/32)*s100*t010*t101*t110-(1/16)*s110*t010*t101*t110+(5/16)*r*t011*t101*t110-(1/32)*s001*t011*t101*t110-(1/32)*s010*t011*t101*t110-(1/32)*s100*t011*t101*t110-(1/32)*s101*t011*t101*t110+(7/32)*s110*t011*t101*t110+(1/16)*s111*t011*t101*t110-(1/32)*t001*t011*t101*t110+(1/32)*t010*t011*t101*t110-(1/32)*t011^2*t101*t110-(13/16)*r*t100*t101*t110+(3/16)*s011*t100*t101*t110+(1/32)*s100*t100*t101*t110-(3/16)*s101*t100*t101*t110-(1/16)*s110*t100*t101*t110+(1/64)*t001*t100*t101*t110+(5/64)*t010*t100*t101*t110-(1/16)*t011*t100*t101*t110+(9/32)*r*t101^2*t110+(1/64)*s001*t101^2*t110-(1/64)*s010*t101^2*t110-(1/32)*s011*t101^2*t110-(1/64)*s100*t101^2*t110+(3/64)*s101*t101^2*t110+(1/64)*s110*t101^2*t110+(21/8)*r^2*t110^2+(1/4)*r*s001*t110^2+(1/32)*s001^2*t110^2+(7/4)*r*s010*t110^2-(1/32)*s010^2*t110^2+(25/16)*r*s011*t110^2-(3/32)*s001*s011*t110^2+(9/32)*s010*s011*t110^2-(3/4)*r*s100*t110^2-(3/4)*s010*s100*t110^2-(25/32)*s011*s100*t110^2-(1/32)*s100^2*t110^2-(1/2)*r*s101*t110^2-(1/8)*s001*s101*t110^2+(7/16)*s010*s101*t110^2+(9/32)*s011*s101*t110^2+(3/8)*s100*s101*t110^2+(3/32)*s101^2*t110^2+(1/16)*s001*s110*t110^2+(1/8)*s010*s110*t110^2+(5/32)*s011*s110*t110^2+(1/8)*s100*s110*t110^2-(3/32)*s110^2*t110^2-(5/16)*r*s111*t110^2+(1/32)*s001*s111*t110^2+(5/32)*s010*s111*t110^2+(3/16)*s011*s111*t110^2+(1/32)*s100*s111*t110^2-(3/32)*s101*s111*t110^2-(15/32)*s110*s111*t110^2-(1/16)*s111^2*t110^2-(9/32)*r*t001*t110^2+(5/64)*s001*t001*t110^2-(1/64)*s010*t001*t110^2-(5/32)*s011*t001*t110^2-(1/64)*s100*t001*t110^2-(1/64)*s101*t001*t110^2+(1/64)*s110*t001*t110^2+(1/32)*s111*t001*t110^2-(1/32)*r*t010*t110^2+(1/64)*s001*t010*t110^2+(3/64)*s010*t010*t110^2+(1/32)*s011*t010*t110^2-(1/64)*s100*t010*t110^2-(1/64)*s101*t010*t110^2+(1/64)*s110*t010*t110^2-(1/32)*s111*t010*t110^2-(11/32)*r*t011*t110^2+(5/64)*s001*t011*t110^2-(15/64)*s010*t011*t110^2-(1/64)*s100*t011*t110^2-(3/64)*s101*t011*t110^2+(1/64)*s110*t011*t110^2+(1/32)*s111*t011*t110^2+(35/32)*r*t100*t110^2+(3/64)*s001*t100*t110^2-(3/64)*s010*t100*t110^2-(1/32)*s011*t100*t110^2-(19/64)*s100*t100*t110^2-(3/64)*s101*t100*t110^2+(3/64)*s110*t100*t110^2+(1/16)*s111*t100*t110^2+(1/64)*t010*t100*t110^2-(7/32)*r*t101*t110^2-(5/64)*s001*t101*t110^2+(1/64)*s010*t101*t110^2-(1/32)*s011*t101*t110^2+(7/64)*s100*t101*t110^2+(1/64)*s101*t101*t110^2-(1/64)*s110*t101*t110^2-(5/32)*r*t110^3-(1/64)*s001*t110^3+(1/64)*s010*t110^3+(1/32)*s011*t110^3+(5/64)*s100*t110^3-(3/64)*s101*t110^3-(1/64)*s110*t110^3-(9/2)*r^3*t111-(33/4)*r^2*s001*t111-(3/8)*r*s001^2*t111+(5/16)*s001^3*t111+(3/4)*r^2*s010*t111+r*s001*s010*t111+(11/16)*s001^2*s010*t111+(13/8)*r*s010^2*t111+(23/16)*s001*s010^2*t111+(1/16)*s010^3*t111-(3/2)*r^2*s011*t111-(7/4)*r*s001*s011*t111-(1/8)*s001^2*s011*t111+(5/4)*r*s010*s011*t111+(5/8)*s001*s010*s011*t111-(1/8)*s010^2*s011*t111-(11/8)*r*s011^2*t111-(5/16)*s001*s011^2*t111-(1/16)*s010*s011^2*t111+(1/8)*s011^3*t111+(39/4)*r^2*s100*t111+(1/2)*r*s001*s100*t111-(23/16)*s001^2*s100*t111-(5/2)*r*s010*s100*t111-(1/2)*s001*s010*s100*t111-(7/16)*s010^2*s100*t111+(1/2)*r*s011*s100*t111+s001*s011*s100*t111-(1/2)*s010*s011*s100*t111+(3/16)*s011^2*s100*t111-(3/8)*r*s100^2*t111+(1/16)*s001*s100^2*t111-(3/16)*s010*s100^2*t111-(1/8)*s011*s100^2*t111-(3/16)*s100^3*t111-(3/4)*r^2*s101*t111-2*r*s001*s101*t111-(1/16)*s001^2*s101*t111-(7/4)*r*s010*s101*t111-(1/8)*s001*s010*s101*t111-(1/16)*s010^2*s101*t111+(3/4)*r*s011*s101*t111+(9/8)*s001*s011*s101*t111+(1/4)*s010*s011*s101*t111+(9/16)*s011^2*s101*t111+4*r*s100*s101*t111+(1/2)*s001*s100*s101*t111+(1/8)*s010*s100*s101*t111+(1/4)*s011*s100*s101*t111-(1/16)*s100^2*s101*t111+(7/8)*r*s101^2*t111-(5/16)*s001*s101^2*t111-(1/16)*s010*s101^2*t111+(3/16)*s100*s101^2*t111+(1/16)*s101^3*t111+(21/4)*r^2*s110*t111+(9/4)*r*s001*s110*t111-(1/16)*s001^2*s110*t111-4*r*s010*s110*t111-(1/8)*s001*s010*s110*t111-(1/16)*s010^2*s110*t111+(3/4)*r*s011*s110*t111+(5/4)*s001*s011*s110*t111-(7/8)*s010*s011*s110*t111-(15/16)*s011^2*s110*t111+(1/8)*s001*s100*s110*t111-(1/2)*s010*s100*s110*t111+(1/4)*s011*s100*s110*t111-(1/16)*s100^2*s110*t111-(3/2)*r*s101*s110*t111-(5/8)*s001*s101*s110*t111-(9/8)*s010*s101*s110*t111+(11/8)*s011*s101*s110*t111+(1/4)*s100*s101*s110*t111+(3/16)*s101^2*s110*t111+(7/8)*r*s110^2*t111-(5/16)*s001*s110^2*t111-(1/16)*s010*s110^2*t111+(3/16)*s100*s110^2*t111+(3/16)*s101*s110^2*t111+(1/16)*s110^3*t111-(5/2)*r*s001*s111*t111-(9/8)*s001^2*s111*t111+(1/2)*r*s010*s111*t111+(25/8)*s001*s010*s111*t111+(7/8)*s010^2*s111*t111-(19/4)*r*s011*s111*t111-(1/2)*s001*s011*s111*t111+s010*s011*s111*t111+r*s100*s111*t111+(5/8)*s001*s100*s111*t111-(15/8)*s010*s100*s111*t111-(1/8)*s011*s100*s111*t111-(1/4)*s100^2*s111*t111+(1/8)*s001*s101*s111*t111-(9/4)*s010*s101*s111*t111-(3/4)*s011*s101*s111*t111-(1/8)*s100*s101*s111*t111+2*r*s110*s111*t111-(5/4)*s001*s110*s111*t111+(1/8)*s010*s110*s111*t111+(1/4)*s011*s110*s111*t111-(1/8)*s100*s110*s111*t111-(1/8)*s101*s110*s111*t111+(25/8)*r*s111^2*t111+(17/16)*s001*s111^2*t111-(3/16)*s010*s111^2*t111-(1/8)*s011*s111^2*t111-(1/16)*s100*s111^2*t111-(1/16)*s101*s111^2*t111-(1/16)*s110*s111^2*t111-(3/4)*r^2*t001*t111-(9/8)*r*s001*t001*t111-(3/8)*s001^2*t001*t111-(13/8)*r*s010*t001*t111-(3/4)*s001*s010*t001*t111+(7/8)*r*s011*t001*t111+(1/2)*s001*s011*t001*t111+(7/8)*r*s100*t001*t111+(1/16)*s001*s100*t001*t111+(5/16)*s010*s100*t001*t111+(3/4)*r*s101*t001*t111-(5/16)*s011*s101*t001*t111-r*s110*t001*t111+(1/8)*s001*s110*t001*t111+(1/8)*s010*s110*t001*t111+(1/16)*s011*s110*t001*t111+(1/8)*s100*s110*t001*t111-(1/8)*s101*s110*t001*t111-(1/4)*r*s111*t001*t111-(1/2)*s010*s111*t001*t111-(9/16)*s011*s111*t001*t111-(1/16)*s100*s111*t001*t111+(3/16)*s101*s111*t001*t111+(1/16)*s110*s111*t001*t111+(1/16)*s111^2*t001*t111+(3/32)*r*t001^2*t111+(1/64)*s001*t001^2*t111-(1/64)*s010*t001^2*t111+(1/32)*s011*t001^2*t111+(3/64)*s100*t001^2*t111+(1/64)*s101*t001^2*t111-(1/64)*s110*t001^2*t111+(1/32)*s111*t001^2*t111+(9/4)*r^2*t010*t111+(15/8)*r*s001*t010*t111-(1/8)*r*s010*t010*t111-(1/2)*s001*s010*t010*t111-(3/8)*s010^2*t010*t111+(7/8)*r*s011*t010*t111-(1/4)*s010*s011*t010*t111-(9/8)*r*s100*t010*t111-(7/16)*s001*s100*t010*t111+(1/16)*s010*s100*t010*t111+(3/2)*r*s101*t010*t111+(3/8)*s001*s101*t010*t111+(1/8)*s010*s101*t010*t111+(1/16)*s011*s101*t010*t111-(1/8)*s100*s101*t010*t111-(1/4)*r*s110*t010*t111+(1/4)*s010*s110*t010*t111+(7/16)*s011*s110*t010*t111+(1/8)*s101*s110*t010*t111+(3/4)*r*s111*t010*t111+(1/2)*s001*s111*t010*t111-(3/4)*s010*s111*t010*t111+(7/16)*s011*s111*t010*t111-(1/16)*s100*s111*t010*t111+(1/16)*s101*s111*t010*t111-(1/16)*s110*s111*t010*t111-(3/16)*s111^2*t010*t111+(1/16)*s001*t001*t010*t111+(3/16)*s010*t001*t010*t111+(3/32)*s011*t001*t010*t111-(5/32)*s111*t001*t010*t111+(3/32)*r*t010^2*t111-(5/64)*s001*t010^2*t111+(5/64)*s010*t010^2*t111+(1/32)*s011*t010^2*t111+(3/64)*s100*t010^2*t111-(1/64)*s101*t010^2*t111+(1/64)*s110*t010^2*t111+(1/32)*s111*t010^2*t111+(3/2)*r^2*t011*t111+(9/8)*r*s001*t011*t111+(3/16)*s001^2*t011*t111-(3/8)*r*s010*t011*t111-(11/16)*s001*s010*t011*t111-(5/16)*s010^2*t011*t111+(7/8)*r*s011*t011*t111+(7/16)*s001*s011*t011*t111-(5/16)*s010*s011*t011*t111-(3/8)*s001*s100*t011*t111-(1/8)*s010*s100*t011*t111-(3/16)*s011*s100*t011*t111-(1/8)*r*s101*t011*t111-(7/16)*s001*s101*t011*t111+(1/8)*s010*s101*t011*t111-(7/16)*s011*s101*t011*t111+(7/8)*r*s110*t011*t111+(9/8)*s001*s110*t011*t111+(1/16)*s010*s110*t011*t111+(1/16)*s011*s110*t011*t111-(5/16)*s101*s110*t011*t111-(13/8)*r*s111*t011*t111-(1/8)*s001*s111*t011*t111+(1/8)*s010*s111*t011*t111+(1/8)*s011*s111*t011*t111+(5/16)*s100*s111*t011*t111+(9/16)*r*t001*t011*t111+(3/32)*s001*t001*t011*t111+(3/32)*s010*t001*t011*t111+(1/16)*s101*t001*t011*t111+(1/32)*s111*t001*t011*t111-(7/16)*r*t010*t011*t111-(5/32)*s001*t010*t011*t111-(1/32)*s010*t010*t011*t111-(1/16)*s110*t010*t011*t111+(1/32)*s111*t010*t011*t111-(3/64)*t001*t010*t011*t111-(3/32)*r*t011^2*t111-(5/64)*s001*t011^2*t111+(7/64)*s010*t011^2*t111-(1/32)*s011*t011^2*t111+(3/64)*s100*t011^2*t111+(1/64)*s101*t011^2*t111+(1/64)*s110*t011^2*t111+(9/4)*r^2*t100*t111+(5/4)*r*s001*t100*t111+(7/4)*r*s010*t100*t111+(1/2)*s001*s010*t100*t111+(1/8)*r*s011*t100*t111-(7/16)*s001*s011*t100*t111+(1/16)*s010*s011*t100*t111-r*s100*t100*t111-(3/8)*s001*s100*t100*t111-(1/8)*s010*s100*t100*t111+(3/16)*s011*s100*t100*t111-(1/16)*s100^2*t100*t111-(1/4)*r*s101*t100*t111+(5/16)*s011*s101*t100*t111-(1/8)*s100*s101*t100*t111-(7/4)*r*s110*t100*t111-(3/16)*s011*s110*t100*t111+(1/8)*s100*s110*t100*t111-(1/2)*s101*s110*t100*t111-(1/8)*r*s111*t100*t111+(5/16)*s001*s111*t100*t111+(5/16)*s010*s111*t100*t111+(1/8)*s011*s111*t100*t111-(7/16)*s100*s111*t100*t111-(7/16)*s101*s111*t100*t111-(7/16)*s110*s111*t100*t111-(3/8)*s111^2*t100*t111-(5/16)*r*t001*t100*t111-(1/16)*s001*t001*t100*t111+(3/32)*s100*t001*t100*t111+(3/16)*s101*t001*t100*t111-(1/16)*r*t010*t100*t111-(3/16)*s010*t010*t100*t111-(1/32)*s100*t010*t100*t111+(5/16)*s110*t010*t100*t111-(7/16)*r*t011*t100*t111-(1/32)*s001*t011*t100*t111-(1/32)*s010*t011*t100*t111-(1/32)*s100*t011*t100*t111-(1/32)*s101*t011*t100*t111+(7/32)*s110*t011*t100*t111+(3/16)*s111*t011*t100*t111-(1/16)*t010*t011*t100*t111+(9/32)*r*t100^2*t111-(5/64)*s001*t100^2*t111-(1/64)*s010*t100^2*t111-(1/32)*s011*t100^2*t111+(3/64)*s100*t100^2*t111+(1/64)*s101*t100^2*t111+(1/64)*s110*t100^2*t111+(3/16)*s111*t100^2*t111-(1/32)*t011*t100^2*t111+(3/2)*r^2*t101*t111-r*s001*t101*t111+(1/8)*s001^2*t101*t111+(5/8)*r*s010*t101*t111+(1/4)*s001*s010*t101*t111+(1/2)*r*s011*t101*t111+(3/16)*s001*s011*t101*t111-r*s100*t101*t111+(1/2)*s001*s100*t101*t111+(1/16)*s010*s100*t101*t111+(1/8)*s100^2*t101*t111+(1/4)*r*s101*t101*t111-(3/8)*s001*s101*t101*t111-(3/8)*s010*s101*t101*t111-(7/16)*s011*s101*t101*t111-(3/8)*s100*s101*t101*t111-(9/8)*r*s110*t101*t111-(1/8)*s011*s110*t101*t111+(3/16)*s100*s110*t101*t111-(1/8)*s101*s110*t101*t111-r*s111*t101*t111+(1/16)*s001*s111*t101*t111+(1/8)*s010*s111*t101*t111+(1/4)*s100*s111*t101*t111-(1/16)*s101*s111*t101*t111-(3/8)*r*t001*t101*t111-(3/16)*s001*t001*t101*t111-(1/32)*s011*t001*t101*t111-(1/16)*s100*t001*t101*t111-(3/32)*s111*t001*t101*t111+(5/16)*r*t010*t101*t111+(1/32)*s001*t010*t101*t111-(3/32)*s010*t010*t101*t111-(1/16)*s011*t010*t101*t111+(1/32)*s100*t010*t101*t111+(3/32)*s101*t010*t101*t111-(3/32)*s110*t010*t101*t111-(1/8)*s111*t010*t101*t111+(3/64)*t001*t010*t101*t111-(1/64)*t010^2*t101*t111-(3/8)*r*t011*t101*t111-(3/16)*s001*t011*t101*t111-(1/32)*s010*t011*t101*t111-(1/16)*s100*t011*t101*t111-(3/32)*s110*t011*t101*t111+(3/64)*t010*t011*t101*t111+(17/16)*r*t100*t101*t111+(5/16)*s001*t100*t101*t111-(5/32)*s100*t100*t101*t111-(1/16)*s110*t100*t101*t111-(1/16)*s111*t100*t101*t111+(1/64)*t001*t100*t101*t111-(7/64)*t010*t100*t101*t111+(1/32)*t011*t100*t101*t111-(17/32)*r*t101^2*t111-(7/64)*s001*t101^2*t111-(1/64)*s010*t101^2*t111+(1/32)*s011*t101^2*t111+(1/64)*s100*t101^2*t111-(1/64)*s101*t101^2*t111+(1/64)*s110*t101^2*t111+(1/64)*t010*t101^2*t111-(3/2)*r^2*t110*t111-(3/8)*r*s001*t110*t111-(1/2)*r*s010*t110*t111+(1/2)*s001*s010*t110*t111+(1/8)*s010^2*t110*t111-(5/2)*r*s011*t110*t111-(1/16)*s010*s011*t110*t111+r*s100*t110*t111+(1/16)*s001*s100*t110*t111-(1/4)*s010*s100*t110*t111+(1/2)*s011*s100*t110*t111-(1/8)*s100^2*t110*t111+(7/8)*r*s101*t110*t111-(1/4)*s010*s101*t110*t111-(1/8)*s011*s101*t110*t111-(5/16)*s100*s101*t110*t111-(1/4)*r*s110*t110*t111-(5/8)*s001*s110*t110*t111-(3/8)*s010*s110*t110*t111+(5/16)*s011*s110*t110*t111+(3/8)*s100*s110*t110*t111+(1/8)*s101*s110*t110*t111+r*s111*t110*t111+(1/8)*s001*s111*t110*t111-(11/16)*s010*s111*t110*t111+(1/4)*s100*s111*t110*t111+(3/16)*s110*s111*t110*t111+(1/16)*r*t001*t110*t111-(3/32)*s001*t001*t110*t111+(1/32)*s010*t001*t110*t111+(1/16)*s011*t001*t110*t111-(3/32)*s100*t001*t110*t111-(3/32)*s101*t001*t110*t111+(3/32)*s110*t001*t110*t111+(1/4)*s111*t001*t110*t111-(1/64)*t001^2*t110*t111-(3/8)*r*t010*t110*t111-(3/16)*s010*t010*t110*t111+(7/32)*s011*t010*t110*t111-(1/16)*s100*t010*t110*t111-(3/32)*s111*t010*t110*t111-(1/64)*t001*t010*t110*t111+(5/8)*r*t011*t110*t111+(3/32)*s001*t011*t110*t111+(5/16)*s010*t011*t110*t111-(1/16)*s100*t011*t110*t111+(1/32)*s101*t011*t110*t111-(1/64)*t001*t011*t110*t111-(15/16)*r*t100*t110*t111+(3/16)*s010*t100*t110*t111+(3/32)*s100*t100*t110*t111-(3/16)*s101*t100*t110*t111-(1/16)*s111*t100*t110*t111-(3/64)*t001*t100*t110*t111+(5/64)*t010*t100*t110*t111+(1/32)*t011*t100*t110*t111+(19/16)*r*t101*t110*t111+(1/16)*s001*t101*t110*t111-(1/16)*s010*t101*t110*t111-(1/16)*s011*t101*t110*t111-(7/32)*s100*t101*t110*t111+(1/64)*t001*t101*t110*t111-(3/64)*t010*t101*t110*t111-(9/32)*r*t110^2*t111-(5/64)*s001*t110^2*t111-(3/64)*s010*t110^2*t111+(1/32)*s011*t110^2*t111+(9/64)*s100*t110^2*t111+(1/64)*s101*t110^2*t111-(1/64)*s110*t110^2*t111+(1/64)*t001*t110^2*t111-(15/8)*r^2*t111^2+r*s001*t111^2-(1/32)*s001^2*t111^2-(3/2)*r*s010*t111^2-(15/16)*s001*s010*t111^2-(1/32)*s010^2*t111^2+(17/16)*r*s011*t111^2+(3/32)*s001*s011*t111^2-(1/32)*s010*s011*t111^2+r*s100*t111^2+(1/8)*s001*s100*t111^2+(3/8)*s010*s100*t111^2+(3/32)*s011*s100*t111^2-(1/32)*s100^2*t111^2-(3/2)*r*s101*t111^2+(1/8)*s001*s101*t111^2+(1/8)*s010*s101*t111^2+(3/32)*s011*s101*t111^2+(1/8)*s100*s101*t111^2-(3/32)*s101^2*t111^2+(1/2)*r*s110*t111^2+(1/8)*s001*s110*t111^2+(1/8)*s010*s110*t111^2-(9/32)*s011*s110*t111^2+(1/8)*s100*s110*t111^2+(3/16)*s101*s110*t111^2-(3/32)*s110^2*t111^2-(17/16)*r*s111*t111^2-(13/32)*s001*s111*t111^2+(7/32)*s010*s111*t111^2-(3/16)*s011*s111*t111^2+(9/32)*s100*s111*t111^2+(3/32)*s101*s111*t111^2-(1/32)*s110*s111*t111^2+(1/16)*s111^2*t111^2-(1/32)*r*t001*t111^2+(15/64)*s001*t001*t111^2-(1/64)*s010*t001*t111^2-(1/64)*s100*t001*t111^2-(3/64)*s101*t001*t111^2+(1/64)*s110*t001*t111^2-(1/8)*s111*t001*t111^2+(15/32)*r*t010*t111^2-(1/64)*s001*t010*t111^2+(11/64)*s010*t010*t111^2+(1/16)*s011*t010*t111^2-(1/64)*s100*t010*t111^2+(1/64)*s101*t010*t111^2+(1/64)*s110*t010*t111^2+(1/16)*s111*t010*t111^2-(7/32)*r*t011*t111^2+(9/64)*s001*t011*t111^2-(3/64)*s010*t011*t111^2-(1/64)*s100*t011*t111^2-(3/64)*s101*t011*t111^2+(1/64)*s110*t011*t111^2-(1/32)*s111*t011*t111^2-(11/32)*r*t100*t111^2-(3/64)*s001*t100*t111^2-(3/64)*s010*t100*t111^2+(1/32)*s011*t100*t111^2+(7/64)*s100*t100*t111^2+(7/64)*s101*t100*t111^2+(3/64)*s110*t100*t111^2-(1/8)*s111*t100*t111^2+(1/32)*t011*t100*t111^2-(21/32)*r*t101*t111^2-(7/64)*s001*t101*t111^2+(1/64)*s010*t101*t111^2-(1/32)*s011*t101*t111^2+(1/64)*s100*t101*t111^2-(1/64)*s101*t101*t111^2-(1/64)*s110*t101*t111^2+(1/64)*t010*t101*t111^2+(3/32)*r*t110*t111^2+(1/64)*s001*t110*t111^2-(3/64)*s010*t110*t111^2-(1/32)*s011*t110*t111^2+(1/64)*s100*t110*t111^2+(3/64)*s101*t110*t111^2-(1/64)*s110*t110*t111^2+(1/64)*t001*t110*t111^2+(7/32)*r*t111^3+(5/64)*s001*t111^3+(1/64)*s010*t111^3-(1/32)*s011*t111^3-(3/64)*s100*t111^3-(1/64)*s101*t111^3-(1/64)*s110*t111^3,
 -3*r^2*s001^2-(1/4)*s001^4+3*r*s001^2*s010+(1/4)*s001^2*s010^2-18*r^2*s001*s011+2*r*s001*s010*s011+(3/2)*s001*s010^2*s011-3*r^2*s011^2+(1/2)*s001^2*s011^2+3*r*s010*s011^2+(1/4)*s010^2*s011^2-(1/4)*s011^4-18*r^2*s001*s100+2*r*s001*s010*s100+(3/2)*s001*s010^2*s100-6*r^2*s011*s100+6*r*s010*s011*s100+(1/2)*s010^2*s011*s100-3*r^2*s100^2+(1/2)*s001^2*s100^2+3*r*s010*s100^2+(1/4)*s010^2*s100^2+(1/2)*s011^2*s100^2-(1/4)*s100^4+3*r*s001^2*s101-(1/2)*s001^2*s010*s101+2*r*s001*s011*s101-3*s001*s010*s011*s101+3*r*s011^2*s101-(1/2)*s010*s011^2*s101+2*r*s001*s100*s101-3*s001*s010*s100*s101+6*r*s011*s100*s101-s010*s011*s100*s101+3*r*s100^2*s101-(1/2)*s010*s100^2*s101+(1/4)*s001^2*s101^2+(3/2)*s001*s011*s101^2+(1/4)*s011^2*s101^2+(3/2)*s001*s100*s101^2+(1/2)*s011*s100*s101^2+(1/4)*s100^2*s101^2-6*r^2*s001*s110+6*r*s001*s010*s110+(1/2)*s001*s010^2*s110-18*r^2*s011*s110+2*r*s010*s011*s110+(3/2)*s010^2*s011*s110-18*r^2*s100*s110+2*r*s010*s100*s110+(3/2)*s010^2*s100*s110-2*s001*s011*s100*s110+6*r*s001*s101*s110-s001*s010*s101*s110+2*r*s011*s101*s110-3*s010*s011*s101*s110+2*r*s100*s101*s110-3*s010*s100*s101*s110+(1/2)*s001*s101^2*s110+(3/2)*s011*s101^2*s110+(3/2)*s100*s101^2*s110-3*r^2*s110^2+(1/2)*s001^2*s110^2+3*r*s010*s110^2+(1/4)*s010^2*s110^2+(1/2)*s011^2*s110^2+(1/2)*s100^2*s110^2+3*r*s101*s110^2-(1/2)*s010*s101*s110^2+(1/4)*s101^2*s110^2-(1/4)*s110^4+r*s001^2*s111-(3/2)*s001^2*s010*s111+6*r*s001*s011*s111-s001*s010*s011*s111+r*s011^2*s111-(3/2)*s010*s011^2*s111+6*r*s001*s100*s111-s001*s010*s100*s111+2*r*s011*s100*s111-3*s010*s011*s100*s111+r*s100^2*s111-(3/2)*s010*s100^2*s111-(3/2)*s001^2*s101*s111-s001*s011*s101*s111-(3/2)*s011^2*s101*s111-s001*s100*s101*s111-3*s011*s100*s101*s111-(3/2)*s100^2*s101*s111+2*r*s001*s110*s111-3*s001*s010*s110*s111+6*r*s011*s110*s111-s010*s011*s110*s111+6*r*s100*s110*s111-s010*s100*s110*s111-3*s001*s101*s110*s111-s011*s101*s110*s111-s100*s101*s110*s111+r*s110^2*s111-(3/2)*s010*s110^2*s111-(3/2)*s101*s110^2*s111+(1/4)*s001^2*s111^2+(3/2)*s001*s011*s111^2+(1/4)*s011^2*s111^2+(3/2)*s001*s100*s111^2+(1/2)*s011*s100*s111^2+(1/4)*s100^2*s111^2+(1/2)*s001*s110*s111^2+(3/2)*s011*s110*s111^2+(3/2)*s100*s110*s111^2+(1/4)*s110^2*s111^2-(3/2)*r^2*s001*t001-(1/8)*s001^3*t001+(1/2)*r*s001*s010*t001+(1/8)*s001*s010^2*t001+(3/2)*r^2*s011*t001-(5/8)*s001^2*s011*t001-(1/2)*r*s010*s011*t001-(1/8)*s010^2*s011*t001+(5/8)*s001*s011^2*t001+(1/8)*s011^3*t001+(3/2)*r^2*s100*t001-(1/8)*s001^2*s100*t001-(1/2)*r*s010*s100*t001-(1/8)*s010^2*s100*t001+(1/4)*s001*s011*s100*t001-(1/8)*s011^2*s100*t001+(1/8)*s001*s100^2*t001-(1/8)*s011*s100^2*t001+(1/8)*s100^3*t001-(1/2)*r*s001*s101*t001-(1/4)*s001*s010*s101*t001+(1/2)*r*s011*s101*t001+(1/4)*s010*s011*s101*t001+(1/2)*r*s100*s101*t001+(1/4)*s010*s100*s101*t001+(1/8)*s001*s101^2*t001-(1/8)*s011*s101^2*t001-(1/8)*s100*s101^2*t001-(3/2)*r^2*s110*t001+(1/8)*s001^2*s110*t001+(1/2)*r*s010*s110*t001+(1/8)*s010^2*s110*t001-(1/4)*s001*s011*s110*t001+(1/8)*s011^2*s110*t001+(3/4)*s001*s100*s110*t001-(3/4)*s011*s100*s110*t001-(3/8)*s100^2*s110*t001-(1/2)*r*s101*s110*t001-(1/4)*s010*s101*s110*t001+(1/8)*s101^2*s110*t001+(1/8)*s001*s110^2*t001-(1/8)*s011*s110^2*t001+(3/8)*s100*s110^2*t001-(1/8)*s110^3*t001+(1/2)*r*s001*s111*t001+(1/4)*s001*s010*s111*t001-(1/2)*r*s011*s111*t001-(1/4)*s010*s011*s111*t001-(1/2)*r*s100*s111*t001-(1/4)*s010*s100*s111*t001-(1/4)*s001*s101*s111*t001+(1/4)*s011*s101*s111*t001+(1/4)*s100*s101*s111*t001+(1/2)*r*s110*s111*t001+(1/4)*s010*s110*s111*t001-(1/4)*s101*s110*s111*t001+(1/8)*s001*s111^2*t001-(1/8)*s011*s111^2*t001-(1/8)*s100*s111^2*t001+(1/8)*s110*s111^2*t001-(1/16)*s001^2*t001^2-(1/2)*r*s010*t001^2-(1/8)*s001*s011*t001^2-(1/16)*s011^2*t001^2+(1/16)*s100^2*t001^2+(1/8)*s100*s110*t001^2+(1/16)*s110^2*t001^2+(1/4)*s101*s111*t001^2-(1/32)*s001*t001^3+(1/32)*s011*t001^3-(1/32)*s100*t001^3+(1/32)*s110*t001^3-(3/2)*r^2*s001*t010-(1/8)*s001^3*t010-(1/2)*r*s001*s010*t010+(1/8)*s001*s010^2*t010+(3/2)*r^2*s011*t010-(1/8)*s001^2*s011*t010+(1/2)*r*s010*s011*t010-(1/8)*s010^2*s011*t010+(1/8)*s001*s011^2*t010+(1/8)*s011^3*t010+(3/2)*r^2*s100*t010+(3/8)*s001^2*s100*t010+(1/2)*r*s010*s100*t010-(1/8)*s010^2*s100*t010-(3/4)*s001*s011*s100*t010-(1/8)*s011^2*s100*t010-(3/8)*s001*s100^2*t010-(1/8)*s011*s100^2*t010+(1/8)*s100^3*t010+(1/2)*r*s001*s101*t010-(1/4)*s001*s010*s101*t010-(1/2)*r*s011*s101*t010+(1/4)*s010*s011*s101*t010-(1/2)*r*s100*s101*t010+(1/4)*s010*s100*s101*t010+(1/8)*s001*s101^2*t010-(1/8)*s011*s101^2*t010-(1/8)*s100*s101^2*t010-(3/2)*r^2*s110*t010+(1/8)*s001^2*s110*t010-(1/2)*r*s010*s110*t010+(1/8)*s010^2*s110*t010-(1/4)*s001*s011*s110*t010+(5/8)*s011^2*s110*t010+(3/4)*s001*s100*s110*t010+(1/4)*s011*s100*s110*t010+(1/8)*s100^2*s110*t010+(1/2)*r*s101*s110*t010-(1/4)*s010*s101*s110*t010+(1/8)*s101^2*s110*t010+(1/8)*s001*s110^2*t010-(5/8)*s011*s110^2*t010-(1/8)*s100*s110^2*t010-(1/8)*s110^3*t010+(1/2)*r*s001*s111*t010-(1/4)*s001*s010*s111*t010-(1/2)*r*s011*s111*t010+(1/4)*s010*s011*s111*t010-(1/2)*r*s100*s111*t010+(1/4)*s010*s100*s111*t010+(1/4)*s001*s101*s111*t010-(1/4)*s011*s101*s111*t010-(1/4)*s100*s101*s111*t010+(1/2)*r*s110*s111*t010-(1/4)*s010*s110*s111*t010+(1/4)*s101*s110*s111*t010+(1/8)*s001*s111^2*t010-(1/8)*s011*s111^2*t010-(1/8)*s100*s111^2*t010+(1/8)*s110*s111^2*t010-(3/2)*r^2*t001*t010-(5/4)*r*s010*t001*t010+(1/4)*s001*s011*t001*t010-(1/4)*s011^2*t001*t010+(1/2)*s001*s100*t001*t010-(1/4)*s011*s100*t001*t010-(5/4)*r*s101*t001*t010+(1/4)*s011*s110*t001*t010+(1/2)*s100*s110*t001*t010-(3/2)*r*s111*t001*t010-(1/8)*s010*s111*t001*t010-(1/8)*s101*s111*t001*t010-(3/8)*s111^2*t001*t010-(1/32)*s001*t001^2*t010+(5/32)*s011*t001^2*t010-(1/32)*s100*t001^2*t010+(1/32)*s110*t001^2*t010+(1/16)*s001^2*t010^2-(1/16)*s011^2*t010^2+(1/8)*s001*s100*t010^2+(1/16)*s100^2*t010^2-(1/2)*r*s101*t010^2-(1/8)*s011*s110*t010^2-(1/16)*s110^2*t010^2+(1/4)*s010*s111*t010^2+(1/32)*s001*t001*t010^2+(5/32)*s011*t001*t010^2-(1/32)*s100*t001*t010^2-(1/32)*s110*t001*t010^2+(1/32)*s001*t010^3+(1/32)*s011*t010^3-(1/32)*s100*t010^3-(1/32)*s110*t010^3-(15/2)*r^2*s001*t011+(3/8)*s001^3*t011-r*s001*s010*t011+(3/8)*s001*s010^2*t011+(3/2)*r^2*s011*t011+(1/8)*s001^2*s011*t011+3*r*s010*s011*t011+(1/8)*s010^2*s011*t011-(3/8)*s001*s011^2*t011-(1/8)*s011^3*t011+(3/2)*r^2*s100*t011+(1/8)*s001^2*s100*t011+3*r*s010*s100*t011+(1/8)*s010^2*s100*t011-(3/4)*s001*s011*s100*t011+(5/8)*s011^2*s100*t011-(3/8)*s001*s100^2*t011+(5/8)*s011*s100^2*t011-(1/8)*s100^3*t011-r*s001*s101*t011-(9/4)*s001*s010*s101*t011+3*r*s011*s101*t011-(3/4)*s010*s011*s101*t011+3*r*s100*s101*t011-(3/4)*s010*s100*s101*t011+(3/8)*s001*s101^2*t011+(1/8)*s011*s101^2*t011+(1/8)*s100*s101^2*t011-(15/2)*r^2*s110*t011+(9/8)*s001^2*s110*t011-r*s010*s110*t011+(3/8)*s010^2*s110*t011-(3/4)*s001*s011*s110*t011-(3/8)*s011^2*s110*t011-(3/4)*s001*s100*s110*t011-(3/4)*s011*s100*s110*t011-(3/8)*s100^2*s110*t011-r*s101*s110*t011-(9/4)*s010*s101*s110*t011+(3/8)*s101^2*s110*t011+(9/8)*s001*s110^2*t011+(1/8)*s011*s110^2*t011+(1/8)*s100*s110^2*t011+(3/8)*s110^3*t011+(3/2)*r*s001*s111*t011-s001*s010*s111*t011+(9/2)*r*s011*s111*t011+(9/2)*r*s100*s111*t011-s001*s101*s111*t011+(3/2)*r*s110*s111*t011-s010*s110*s111*t011-s101*s110*s111*t011-(3/8)*s001*s111^2*t011+(7/8)*s011*s111^2*t011+(7/8)*s100*s111^2*t011-(3/8)*s110*s111^2*t011-(1/4)*s001^2*t001*t011-(1/2)*r*s010*t001*t011+(1/2)*s001*s011*t001*t011+(1/4)*s001*s100*t001*t011-(1/4)*s011*s100*t001*t011+(1/4)*s010*s101*t001*t011-(1/4)*s100*s110*t001*t011-(1/2)*r*s111*t001*t011+(1/4)*s101*s111*t001*t011-(5/32)*s001*t001^2*t011-(1/32)*s011*t001^2*t011+(1/32)*s100*t001^2*t011-(3/32)*s110*t001^2*t011-(1/4)*s001*s100*t010*t011-(1/4)*s011*s100*t010*t011-(1/2)*r*s101*t010*t011+(1/4)*s010*s101*t010*t011+(1/2)*s011*s110*t010*t011+(1/4)*s100*s110*t010*t011-(1/4)*s110^2*t010*t011-(1/2)*r*s111*t010*t011+(1/4)*s010*s111*t010*t011-(1/16)*s001*t001*t010*t011-(3/16)*s011*t001*t010*t011-(1/16)*s100*t001*t010*t011-(1/16)*s110*t001*t010*t011+(1/32)*t001^2*t010*t011-(3/32)*s001*t010^2*t011-(1/32)*s011*t010^2*t011+(1/32)*s100*t010^2*t011-(5/32)*s110*t010^2*t011+(1/32)*t001*t010^2*t011-(1/16)*s001^2*t011^2+(1/16)*s011^2*t011^2+(3/8)*s011*s100*t011^2+(1/16)*s100^2*t011^2-(1/4)*s010*s101*t011^2-(3/8)*s001*s110*t011^2-(1/16)*s110^2*t011^2+(1/2)*r*s111*t011^2+(3/32)*s001*t001*t011^2-(1/32)*s011*t001*t011^2-(1/32)*s100*t001*t011^2-(1/32)*s110*t001*t011^2-(1/32)*s001*t010*t011^2-(1/32)*s011*t010*t011^2-(1/32)*s100*t010*t011^2+(3/32)*s110*t010*t011^2-(1/32)*t001*t010*t011^2+(3/32)*s001*t011^3+(1/32)*s011*t011^3+(1/32)*s100*t011^3+(3/32)*s110*t011^3-(3/2)*r^2*s001*t100-(1/8)*s001^3*t100+(1/2)*r*s001*s010*t100+(1/8)*s001*s010^2*t100+(3/2)*r^2*s011*t100+(3/8)*s001^2*s011*t100-(1/2)*r*s010*s011*t100-(1/8)*s010^2*s011*t100-(3/8)*s001*s011^2*t100+(1/8)*s011^3*t100+(3/2)*r^2*s100*t100-(1/8)*s001^2*s100*t100-(1/2)*r*s010*s100*t100-(1/8)*s010^2*s100*t100-(3/4)*s001*s011*s100*t100-(1/8)*s011^2*s100*t100+(1/8)*s001*s100^2*t100-(1/8)*s011*s100^2*t100+(1/8)*s100^3*t100-(1/2)*r*s001*s101*t100-(1/4)*s001*s010*s101*t100+(1/2)*r*s011*s101*t100+(1/4)*s010*s011*s101*t100+(1/2)*r*s100*s101*t100+(1/4)*s010*s100*s101*t100+(1/8)*s001*s101^2*t100-(1/8)*s011*s101^2*t100-(1/8)*s100*s101^2*t100-(3/2)*r^2*s110*t100+(1/8)*s001^2*s110*t100+(1/2)*r*s010*s110*t100+(1/8)*s010^2*s110*t100+(3/4)*s001*s011*s110*t100+(1/8)*s011^2*s110*t100-(1/4)*s001*s100*s110*t100+(1/4)*s011*s100*s110*t100+(5/8)*s100^2*s110*t100-(1/2)*r*s101*s110*t100-(1/4)*s010*s101*s110*t100+(1/8)*s101^2*s110*t100+(1/8)*s001*s110^2*t100-(1/8)*s011*s110^2*t100-(5/8)*s100*s110^2*t100-(1/8)*s110^3*t100+(1/2)*r*s001*s111*t100+(1/4)*s001*s010*s111*t100-(1/2)*r*s011*s111*t100-(1/4)*s010*s011*s111*t100-(1/2)*r*s100*s111*t100-(1/4)*s010*s100*s111*t100-(1/4)*s001*s101*s111*t100+(1/4)*s011*s101*s111*t100+(1/4)*s100*s101*s111*t100+(1/2)*r*s110*s111*t100+(1/4)*s010*s110*s111*t100-(1/4)*s101*s110*s111*t100+(1/8)*s001*s111^2*t100-(1/8)*s011*s111^2*t100-(1/8)*s100*s111^2*t100+(1/8)*s110*s111^2*t100-r*s010*t001*t100+(1/2)*s101*s111*t001*t100-(1/32)*s001*t001^2*t100+(1/32)*s011*t001^2*t100-(1/32)*s100*t001^2*t100+(1/32)*s110*t001^2*t100-(3/2)*r^2*t010*t100-(5/4)*r*s010*t010*t100+(1/2)*s001*s011*t010*t100+(1/2)*s001*s100*t010*t100-(5/4)*r*s101*t010*t100-(1/4)*s001*s110*t010*t100+(1/4)*s011*s110*t010*t100+(1/4)*s100*s110*t010*t100-(1/4)*s110^2*t010*t100-(3/2)*r*s111*t010*t100-(1/8)*s010*s111*t010*t100-(1/8)*s101*s111*t010*t100-(3/8)*s111^2*t010*t100+(1/8)*s011*t001*t010*t100-(1/8)*s110*t001*t010*t100+(1/32)*s001*t010^2*t100+(1/32)*s011*t010^2*t100-(1/32)*s100*t010^2*t100-(5/32)*s110*t010^2*t100-(1/2)*r*s010*t011*t100-(1/4)*s001*s011*t011*t100-(1/4)*s011*s100*t011*t100+(1/4)*s010*s101*t011*t100+(1/4)*s011*s110*t011*t100+(1/2)*s100*s110*t011*t100-(1/4)*s110^2*t011*t100-(1/2)*r*s111*t011*t100+(1/4)*s101*s111*t011*t100-(1/4)*s001*t001*t011*t100-(1/4)*s110*t001*t011*t100-(1/8)*s110*t010*t011*t100+(1/32)*t001*t010*t011*t100-(1/32)*s001*t011^2*t100-(1/32)*s011*t011^2*t100-(1/32)*s100*t011^2*t100+(3/32)*s110*t011^2*t100+(1/16)*s001^2*t100^2-(1/2)*r*s010*t100^2+(1/8)*s001*s011*t100^2+(1/16)*s011^2*t100^2-(1/16)*s100^2*t100^2-(1/8)*s100*s110*t100^2-(1/16)*s110^2*t100^2+(1/4)*s101*s111*t100^2+(1/32)*s001*t001*t100^2-(1/32)*s011*t001*t100^2+(1/32)*s100*t001*t100^2-(1/32)*s110*t001*t100^2+(1/32)*s001*t010*t100^2-(1/32)*s011*t010*t100^2+(1/32)*s100*t010*t100^2-(5/32)*s110*t010*t100^2-(3/32)*s001*t011*t100^2+(1/32)*s011*t011*t100^2-(1/32)*s100*t011*t100^2-(5/32)*s110*t011*t100^2+(1/32)*s001*t100^3-(1/32)*s011*t100^3+(1/32)*s100*t100^3-(1/32)*s110*t100^3-(1/2)*r*s001*t001*t101+(1/2)*r*s011*t001*t101+(1/2)*r*s100*t001*t101-(1/2)*r*s110*t001*t101+(1/4)*r*t001^2*t101-(1/2)*r*s001*t010*t101+(1/2)*r*s011*t010*t101+(1/2)*r*s100*t010*t101-(1/2)*r*s110*t010*t101+(1/8)*r*t001*t010*t101-(3/16)*s111*t001*t010*t101+(1/4)*r*t010^2*t101-(5/4)*r*s001*t011*t101-(3/4)*r*s011*t011*t101-(3/4)*r*s100*t011*t101-(5/4)*r*s110*t011*t101-(3/8)*s001*s111*t011*t101+(3/8)*s011*s111*t011*t101+(3/8)*s100*s111*t011*t101-(3/8)*s110*s111*t011*t101-(3/4)*r*t011^2*t101-(1/2)*r*s001*t100*t101+(1/2)*r*s011*t100*t101+(1/2)*r*s100*t100*t101-(1/2)*r*s110*t100*t101+(1/2)*r*t001*t100*t101+(1/8)*r*t010*t100*t101-(3/16)*s111*t010*t100*t101+(1/4)*r*t100^2*t101-(1/16)*s001^2*t101^2-(3/8)*s001*s011*t101^2-(1/16)*s011^2*t101^2-(3/8)*s001*s100*t101^2-(1/8)*s011*s100*t101^2-(1/16)*s100^2*t101^2-(1/8)*s001*s110*t101^2-(3/8)*s011*s110*t101^2-(3/8)*s100*s110*t101^2-(1/16)*s110^2*t101^2-(1/32)*s001*t001*t101^2+(1/32)*s011*t001*t101^2+(1/32)*s100*t001*t101^2-(1/32)*s110*t001*t101^2-(1/32)*s001*t010*t101^2+(1/32)*s011*t010*t101^2+(1/32)*s100*t010*t101^2-(1/32)*s110*t010*t101^2-(3/32)*s001*t011*t101^2-(1/32)*s011*t011*t101^2-(1/32)*s100*t011*t101^2-(3/32)*s110*t011*t101^2-(1/32)*s001*t100*t101^2+(1/32)*s011*t100*t101^2+(1/32)*s100*t100*t101^2-(1/32)*s110*t100*t101^2+(3/2)*r^2*s001*t110-(1/8)*s001^3*t110+3*r*s001*s010*t110+(1/8)*s001*s010^2*t110-(15/2)*r^2*s011*t110-(3/8)*s001^2*s011*t110-r*s010*s011*t110+(3/8)*s010^2*s011*t110+(1/8)*s001*s011^2*t110+(3/8)*s011^3*t110-(15/2)*r^2*s100*t110-(3/8)*s001^2*s100*t110-r*s010*s100*t110+(3/8)*s010^2*s100*t110-(3/4)*s001*s011*s100*t110+(9/8)*s011^2*s100*t110+(1/8)*s001*s100^2*t110+(9/8)*s011*s100^2*t110+(3/8)*s100^3*t110+3*r*s001*s101*t110-(3/4)*s001*s010*s101*t110-r*s011*s101*t110-(9/4)*s010*s011*s101*t110-r*s100*s101*t110-(9/4)*s010*s100*s101*t110+(1/8)*s001*s101^2*t110+(3/8)*s011*s101^2*t110+(3/8)*s100*s101^2*t110+(3/2)*r^2*s110*t110+(5/8)*s001^2*s110*t110+3*r*s010*s110*t110+(1/8)*s010^2*s110*t110-(3/4)*s001*s011*s110*t110+(1/8)*s011^2*s110*t110-(3/4)*s001*s100*s110*t110-(3/4)*s011*s100*s110*t110+(1/8)*s100^2*s110*t110+3*r*s101*s110*t110-(3/4)*s010*s101*s110*t110+(1/8)*s101^2*s110*t110+(5/8)*s001*s110^2*t110-(3/8)*s011*s110^2*t110-(3/8)*s100*s110^2*t110-(1/8)*s110^3*t110+(9/2)*r*s001*s111*t110+(3/2)*r*s011*s111*t110-s010*s011*s111*t110+(3/2)*r*s100*s111*t110-s010*s100*s111*t110-s011*s101*s111*t110-s100*s101*s111*t110+(9/2)*r*s110*s111*t110+(7/8)*s001*s111^2*t110-(3/8)*s011*s111^2*t110-(3/8)*s100*s111^2*t110+(7/8)*s110*s111^2*t110+(1/2)*r*s010*t001*t110-(1/2)*s001*s011*t001*t110+(1/4)*s011^2*t001*t110-(1/4)*s010*s101*t001*t110+(1/4)*s001*s110*t001*t110-(1/4)*s011*s110*t001*t110+(1/4)*s100*s110*t001*t110+(1/2)*r*s111*t001*t110-(1/4)*s101*s111*t001*t110-(1/32)*s001*t001^2*t110-(5/32)*s011*t001^2*t110-(3/32)*s100*t001^2*t110+(1/32)*s110*t001^2*t110-(1/4)*s001*s011*t010*t110+(1/4)*s011^2*t010*t110+(1/4)*s001*s100*t010*t110+(1/2)*r*s101*t010*t110-(1/4)*s010*s101*t010*t110+(1/4)*s001*s110*t010*t110-(1/2)*s011*s110*t010*t110+(1/2)*r*s111*t010*t110-(1/4)*s010*s111*t010*t110-(1/8)*s011*t001*t010*t110+(1/32)*s001*t010^2*t110-(5/32)*s011*t010^2*t110-(3/32)*s100*t010^2*t110-(1/32)*s110*t010^2*t110-(3/2)*s010*s101*t011*t110+3*r*s111*t011*t110-(1/8)*s001*t001*t011*t110+(1/8)*s011*t001*t011*t110+(1/8)*s011*t010*t011*t110-(1/8)*s110*t010*t011*t110+(3/32)*t001*t010*t011*t110-(1/32)*s001*t011^2*t110-(3/32)*s011*t011^2*t110-(3/32)*s100*t011^2*t110-(1/32)*s110*t011^2*t110+(1/2)*r*s010*t100*t110+(1/4)*s001*s011*t100*t110-(1/4)*s001*s100*t100*t110+(1/4)*s100^2*t100*t110-(1/4)*s010*s101*t100*t110+(1/4)*s001*s110*t100*t110-(1/2)*s100*s110*t100*t110+(1/2)*r*s111*t100*t110-(1/4)*s101*s111*t100*t110-(1/4)*s011*t001*t100*t110-(1/4)*s100*t001*t100*t110-(1/16)*s001*t010*t100*t110-(1/16)*s011*t010*t100*t110-(1/16)*s100*t010*t100*t110-(3/16)*s110*t010*t100*t110-(1/32)*t001*t010*t100*t110-(1/32)*t010^2*t100*t110+(1/8)*s100*t011*t100*t110-(1/8)*s110*t011*t100*t110+(3/32)*t010*t011*t100*t110+(1/32)*s001*t100^2*t110-(3/32)*s011*t100^2*t110-(5/32)*s100*t100^2*t110-(1/32)*s110*t100^2*t110-(1/32)*t010*t100^2*t110-(3/4)*r*s001*t101*t110-(5/4)*r*s011*t101*t110-(5/4)*r*s100*t101*t110-(3/4)*r*s110*t101*t110+(3/8)*s001*s111*t101*t110-(3/8)*s011*s111*t101*t110-(3/8)*s100*s111*t101*t110+(3/8)*s110*s111*t101*t110-(1/2)*r*t011*t101*t110-(1/32)*s001*t101^2*t110-(3/32)*s011*t101^2*t110-(3/32)*s100*t101^2*t110-(1/32)*s110*t101^2*t110+(1/16)*s001^2*t110^2-(1/16)*s011^2*t110^2-(3/8)*s011*s100*t110^2-(1/16)*s100^2*t110^2-(1/4)*s010*s101*t110^2+(3/8)*s001*s110*t110^2+(1/16)*s110^2*t110^2+(1/2)*r*s111*t110^2+(1/32)*s001*t001*t110^2-(3/32)*s011*t001*t110^2+(1/32)*s100*t001*t110^2+(1/32)*s110*t001*t110^2+(1/32)*s001*t010*t110^2-(3/32)*s011*t010*t110^2+(1/32)*s100*t010*t110^2+(1/32)*s110*t010*t110^2-(3/32)*s001*t011*t110^2-(1/32)*s011*t011*t110^2-(1/32)*s100*t011*t110^2-(3/32)*s110*t011*t110^2+(1/32)*s001*t100*t110^2+(1/32)*s011*t100*t110^2-(3/32)*s100*t100*t110^2+(1/32)*s110*t100*t110^2-(1/32)*t010*t100*t110^2-(3/4)*r*t101*t110^2+(1/32)*s001*t110^3+(3/32)*s011*t110^3+(3/32)*s100*t110^3+(1/32)*s110*t110^3-(3/2)*r^2*s001*t111-(1/8)*s001^3*t111-(1/2)*r*s001*s010*t111+(1/8)*s001*s010^2*t111+(3/2)*r^2*s011*t111-(1/8)*s001^2*s011*t111+(1/2)*r*s010*s011*t111-(1/8)*s010^2*s011*t111+(1/8)*s001*s011^2*t111+(1/8)*s011^3*t111+(3/2)*r^2*s100*t111-(5/8)*s001^2*s100*t111+(1/2)*r*s010*s100*t111-(1/8)*s010^2*s100*t111+(1/4)*s001*s011*s100*t111-(1/8)*s011^2*s100*t111+(5/8)*s001*s100^2*t111-(1/8)*s011*s100^2*t111+(1/8)*s100^3*t111+(1/2)*r*s001*s101*t111-(1/4)*s001*s010*s101*t111-(1/2)*r*s011*s101*t111+(1/4)*s010*s011*s101*t111-(1/2)*r*s100*s101*t111+(1/4)*s010*s100*s101*t111+(1/8)*s001*s101^2*t111-(1/8)*s011*s101^2*t111-(1/8)*s100*s101^2*t111-(3/2)*r^2*s110*t111+(1/8)*s001^2*s110*t111-(1/2)*r*s010*s110*t111+(1/8)*s010^2*s110*t111+(3/4)*s001*s011*s110*t111-(3/8)*s011^2*s110*t111-(1/4)*s001*s100*s110*t111-(3/4)*s011*s100*s110*t111+(1/8)*s100^2*s110*t111+(1/2)*r*s101*s110*t111-(1/4)*s010*s101*s110*t111+(1/8)*s101^2*s110*t111+(1/8)*s001*s110^2*t111+(3/8)*s011*s110^2*t111-(1/8)*s100*s110^2*t111-(1/8)*s110^3*t111+(1/2)*r*s001*s111*t111-(1/4)*s001*s010*s111*t111-(1/2)*r*s011*s111*t111+(1/4)*s010*s011*s111*t111-(1/2)*r*s100*s111*t111+(1/4)*s010*s100*s111*t111+(1/4)*s001*s101*s111*t111-(1/4)*s011*s101*s111*t111-(1/4)*s100*s101*s111*t111+(1/2)*r*s110*s111*t111-(1/4)*s010*s110*s111*t111+(1/4)*s101*s110*s111*t111+(1/8)*s001*s111^2*t111-(1/8)*s011*s111^2*t111-(1/8)*s100*s111^2*t111+(1/8)*s110*s111^2*t111-(3/2)*r^2*t001*t111-(1/4)*s001^2*t001*t111-(5/4)*r*s010*t001*t111+(1/4)*s001*s011*t001*t111+(1/4)*s001*s100*t001*t111-(5/4)*r*s101*t001*t111-(1/4)*s001*s110*t001*t111+(1/2)*s011*s110*t001*t111+(1/2)*s100*s110*t001*t111-(3/2)*r*s111*t001*t111-(1/8)*s010*s111*t001*t111-(1/8)*s101*s111*t001*t111-(3/8)*s111^2*t001*t111-(5/32)*s001*t001^2*t111+(1/32)*s011*t001^2*t111-(1/32)*s100*t001^2*t111+(1/32)*s110*t001^2*t111-r*s101*t010*t111+(1/2)*s010*s111*t010*t111-(1/8)*s001*t001*t010*t111+(1/8)*s011*t001*t010*t111+(1/32)*s001*t010^2*t111+(1/32)*s011*t010^2*t111-(1/32)*s100*t010^2*t111-(1/32)*s110*t010^2*t111-(1/4)*s001^2*t011*t111+(1/4)*s001*s011*t011*t111+(1/2)*s001*s100*t011*t111-(1/4)*s011*s100*t011*t111-(1/2)*r*s101*t011*t111+(1/4)*s010*s101*t011*t111-(1/4)*s011*s110*t011*t111-(1/2)*r*s111*t011*t111+(1/4)*s010*s111*t011*t111-(1/8)*s001*t001*t011*t111-(1/4)*s001*t010*t011*t111-(1/4)*s110*t010*t011*t111+(1/32)*t001*t010*t011*t111+(3/32)*s001*t011^2*t111-(1/32)*s011*t011^2*t111-(1/32)*s100*t011^2*t111-(1/32)*s110*t011^2*t111-(3/2)*r^2*t100*t111-(5/4)*r*s010*t100*t111+(1/2)*s001*s011*t100*t111+(1/4)*s001*s100*t100*t111-(1/4)*s011*s100*t100*t111-(1/4)*s100^2*t100*t111-(5/4)*r*s101*t100*t111+(1/2)*s011*s110*t100*t111+(1/4)*s100*s110*t100*t111-(3/2)*r*s111*t100*t111-(1/8)*s010*s111*t100*t111-(1/8)*s101*s111*t100*t111-(3/8)*s111^2*t100*t111-(1/8)*s001*t001*t100*t111+(1/8)*s100*t001*t100*t111+(1/8)*s100*t010*t100*t111-(1/8)*s110*t010*t100*t111-(1/16)*s001*t011*t100*t111-(1/16)*s011*t011*t100*t111-(3/16)*s100*t011*t100*t111-(1/16)*s110*t011*t100*t111+(1/32)*t001*t011*t100*t111+(1/32)*t010*t011*t100*t111-(1/32)*t011^2*t100*t111+(1/32)*s001*t100^2*t111-(1/32)*s011*t100^2*t111+(5/32)*s100*t100^2*t111-(1/32)*s110*t100^2*t111+(1/32)*t011*t100^2*t111-(1/2)*r*s001*t101*t111+(1/2)*r*s011*t101*t111+(1/2)*r*s100*t101*t111-(1/2)*r*s110*t101*t111+(1/8)*r*t001*t101*t111-(3/16)*s111*t001*t101*t111+(1/2)*r*t010*t101*t111+(1/8)*r*t100*t101*t111-(3/16)*s111*t100*t101*t111-(1/32)*s001*t101^2*t111+(1/32)*s011*t101^2*t111+(1/32)*s100*t101^2*t111-(1/32)*s110*t101^2*t111-(1/2)*s001*s100*t110*t111+(1/4)*s100^2*t110*t111+(1/2)*r*s101*t110*t111-(1/4)*s010*s101*t110*t111+(1/4)*s001*s110*t110*t111+(1/4)*s011*s110*t110*t111-(1/4)*s100*s110*t110*t111+(1/2)*r*s111*t110*t111-(1/4)*s010*s111*t110*t111-(3/16)*s001*t001*t110*t111-(1/16)*s011*t001*t110*t111-(1/16)*s100*t001*t110*t111-(1/16)*s110*t001*t110*t111-(1/32)*t001^2*t110*t111-(1/4)*s011*t010*t110*t111-(1/4)*s100*t010*t110*t111-(1/32)*t001*t010*t110*t111-(1/8)*s001*t011*t110*t111+(1/8)*s100*t011*t110*t111+(3/32)*t001*t011*t110*t111-(1/8)*s100*t100*t110*t111-(1/32)*t001*t100*t110*t111-(1/32)*t010*t100*t110*t111+(3/32)*t011*t100*t110*t111+(1/32)*s001*t110^2*t111+(1/32)*s011*t110^2*t111-(3/32)*s100*t110^2*t111+(1/32)*s110*t110^2*t111-(1/32)*t001*t110^2*t111-(1/16)*s001^2*t111^2+(1/16)*s011^2*t111^2-(1/8)*s001*s100*t111^2-(1/16)*s100^2*t111^2-(1/2)*r*s101*t111^2+(1/8)*s011*s110*t111^2+(1/16)*s110^2*t111^2+(1/4)*s010*s111*t111^2-(5/32)*s001*t001*t111^2-(1/32)*s011*t001*t111^2+(1/32)*s100*t001*t111^2+(1/32)*s110*t001*t111^2-(1/32)*s001*t010*t111^2-(1/32)*s011*t010*t111^2+(1/32)*s100*t010*t111^2+(1/32)*s110*t010*t111^2-(5/32)*s001*t011*t111^2+(1/32)*s011*t011*t111^2-(1/32)*s100*t011*t111^2-(3/32)*s110*t011*t111^2-(1/32)*s001*t100*t111^2-(1/32)*s011*t100*t111^2+(5/32)*s100*t100*t111^2+(1/32)*s110*t100*t111^2+(1/32)*t011*t100*t111^2+(1/4)*r*t101*t111^2-(1/32)*s001*t110*t111^2-(3/32)*s011*t110*t111^2-(5/32)*s100*t110*t111^2+(1/32)*s110*t110*t111^2-(1/32)*t001*t110*t111^2-(1/32)*s001*t111^3-(1/32)*s011*t111^3+(1/32)*s100*t111^3+(1/32)*s110*t111^3,
 -54*r^4+18*r^3*s001+24*r^2*s001^2-(21/2)*r*s001^3+(3/8)*s001^4+18*r^3*s010+3*r^2*s001*s010+r*s001^2*s010+(1/2)*s001^3*s010+18*r^2*s010^2-2*r*s001*s010^2-(1/4)*s001^2*s010^2-(5/2)*r*s010^3-(1/2)*s001*s010^3-(1/8)*s010^4+9*r^3*s011+(21/2)*r^2*s001*s011+(5/4)*r*s001^2*s011-(3/8)*s001^3*s011+(3/2)*r^2*s010*s011-(31/2)*r*s001*s010*s011+(55/8)*s001^2*s010*s011-(3/4)*r*s010^2*s011+(9/8)*s001*s010^2*s011-(5/8)*s010^3*s011+(9/2)*r^2*s011^2-(13/2)*r*s001*s011^2-(5/8)*s001^2*s011^2-(21/2)*r*s010*s011^2-3*s001*s010*s011^2-(1/8)*s010^2*s011^2+(7/4)*r*s011^3+(3/8)*s001*s011^3+(5/8)*s010*s011^3+(1/4)*s011^4+18*r^3*s100-(11/2)*r*s001^2*s100+(1/2)*s001^3*s100-6*r^2*s010*s100+2*r*s001*s010*s100-(7/4)*s001^2*s010*s100-(7/2)*r*s010^2*s100+(1/4)*s001*s010^2*s100-(15/2)*r^2*s011*s100+(1/2)*r*s001*s011*s100+(15/8)*s001^2*s011*s100-(1/2)*r*s010*s011*s100+(7/4)*s001*s010*s011*s100-(9/8)*s010^2*s011*s100+r*s011^2*s100-(1/2)*s001*s011^2*s100+3*s010*s011^2*s100+(1/8)*s011^3*s100-6*r^2*s100^2+(5/2)*r*s001*s100^2-(1/4)*s001^2*s100^2+(1/2)*r*s010*s100^2-(3/4)*s001*s010*s100^2+(1/4)*s010^2*s100^2+(7/4)*r*s011*s100^2+(5/8)*s001*s011*s100^2+(3/8)*s010*s011*s100^2-(1/8)*s011^2*s100^2+(3/2)*r*s100^3-(1/2)*s001*s100^3-(1/8)*s011*s100^3-(1/8)*s100^4-18*r^3*s101+(11/2)*r*s001^2*s101-(1/2)*s001^3*s101+3*r^2*s010*s101+r*s001*s010*s101-3*s001^2*s010*s101-4*r*s010^2*s101-(1/2)*s001*s010^2*s101+(9/2)*r^2*s011*s101+(5/2)*r*s001*s011*s101+(11/8)*s001^2*s011*s101+(1/2)*r*s010*s011*s101-(7/4)*s001*s010*s011*s101-(23/8)*s010^2*s011*s101+(13/2)*r*s011^2*s101+(3/4)*s001*s011^2*s101+s010*s011^2*s101-(1/8)*s011^3*s101+6*r^2*s100*s101+r*s001*s100*s101-s001^2*s100*s101-6*r*s010*s100*s101+(1/4)*s010^2*s100*s101+(5/2)*r*s011*s100*s101-(1/4)*s001*s011*s100*s101-(1/4)*s010*s011*s100*s101-s011^2*s100*s101-(1/2)*r*s100^2*s101-(1/2)*s001*s100^2*s101+(5/4)*s010*s100^2*s101-(23/8)*s011*s100^2*s101-6*r^2*s101^2+(5/2)*r*s001*s101^2-(1/4)*s001^2*s101^2-6*r*s010*s101^2+(5/2)*s001*s010*s101^2+(1/4)*s010^2*s101^2-(19/4)*r*s011*s101^2-(33/8)*s001*s011*s101^2+(3/8)*s010*s011*s101^2-(1/8)*s011^2*s101^2+(1/2)*r*s100*s101^2+(1/2)*s001*s100*s101^2+(11/4)*s010*s100*s101^2-(9/8)*s011*s100*s101^2+(1/4)*s100^2*s101^2-(3/2)*r*s101^3+(1/2)*s001*s101^3+(1/8)*s011*s101^3-(1/8)*s101^4-18*r^3*s110-9*r^2*s001*s110+r*s001^2*s110+r*s001*s010*s110+(1/2)*s001^2*s010*s110+(19/2)*r*s010^2*s110+3*s001*s010^2*s110+(1/2)*s010^3*s110-(9/2)*r^2*s011*s110-(7/2)*r*s001*s011*s110-(1/8)*s001^2*s011*s110+(5/2)*r*s010*s011*s110-(17/4)*s001*s010*s011*s110+(5/8)*s010^2*s011*s110+(5/2)*r*s011^2*s110-2*s001*s011^2*s110+(3/4)*s010*s011^2*s110+(1/8)*s011^3*s110-2*r*s001*s100*s110-(3/4)*s001^2*s100*s110+r*s010*s100*s110-s001*s010*s100*s110-(1/2)*s010^2*s100*s110+(3/2)*r*s011*s100*s110+(7/4)*s001*s011*s100*s110-(1/4)*s010*s011*s100*s110-(3/2)*s011^2*s100*s110-(5/2)*r*s100^2*s110-(7/4)*s001*s100^2*s110-(1/2)*s010*s100^2*s110+(7/8)*s011*s100^2*s110+(1/2)*s100^3*s110+3*r^2*s101*s110-r*s001*s101*s110-(5/2)*s001^2*s101*s110-r*s010*s101*s110+s001*s010*s101*s110-(3/2)*s010^2*s101*s110+(17/2)*r*s011*s101*s110+(5/4)*s001*s011*s101*s110+(27/4)*s010*s011*s101*s110+s011^2*s101*s110+2*r*s100*s101*s110+s001*s100*s101*s110-(9/4)*s011*s100*s101*s110+(13/4)*s100^2*s101*s110+4*r*s101^2*s110+3*s001*s101^2*s110-(1/2)*s010*s101^2*s110-(29/8)*s011*s101^2*s110+(3/4)*s100*s101^2*s110-(1/2)*s101^3*s110-3*r*s001*s110^2-(3/4)*s001^2*s110^2-(3/2)*r*s010*s110^2+(3/2)*s001*s010*s110^2-(1/4)*s010^2*s110^2-(11/4)*r*s011*s110^2+(13/8)*s001*s011*s110^2-(7/8)*s010*s011*s110^2-(5/8)*s011^2*s110^2-(3/2)*r*s100*s110^2-(1/4)*s001*s100*s110^2+s010*s100*s110^2+(15/8)*s011*s100*s110^2-(1/4)*s100^2*s110^2+9*r*s101*s110^2+(1/2)*s001*s101*s110^2-3*s010*s101*s110^2-(11/8)*s011*s101*s110^2-(5/4)*s100*s101*s110^2-(1/4)*s101^2*s110^2-(3/2)*r*s110^3-(1/2)*s010*s110^3-(1/8)*s011*s110^3-(1/2)*s100*s110^3+(1/2)*s101*s110^3+(3/8)*s110^4-9*r^3*s111-(9/2)*r^2*s001*s111-(13/4)*r*s001^2*s111-(1/8)*s001^3*s111+(9/2)*r^2*s010*s111+(3/2)*r*s001*s010*s111-(7/8)*s001^2*s010*s111-(21/4)*r*s010^2*s111+(15/8)*s001*s010^2*s111+(1/8)*s010^3*s111+r*s001*s011*s111+(1/2)*s001^2*s011*s111+r*s010*s011*s111+(9/2)*s001*s010*s011*s111-(1/2)*s010^2*s011*s111+(7/4)*r*s011^2*s111-(9/8)*s001*s011^2*s111-(7/8)*s010*s011^2*s111-(3/4)*s011^3*s111+(27/2)*r^2*s100*s111-(1/2)*r*s001*s100*s111+(5/8)*s001^2*s100*s111-(7/2)*r*s010*s100*s111+(1/4)*s001*s010*s100*s111+(13/8)*s010^2*s100*s111+r*s011*s100*s111-s001*s011*s100*s111-(11/8)*s011^2*s100*s111+(1/4)*r*s100^2*s111+(15/8)*s001*s100^2*s111+(1/8)*s010*s100^2*s111-(1/2)*s011*s100^2*s111-(3/8)*s100^3*s111-(21/2)*r^2*s101*s111-(5/2)*r*s001*s101*s111+(33/8)*s001^2*s101*s111-(13/2)*r*s010*s101*s111-(13/4)*s001*s010*s101*s111+(15/8)*s010^2*s101*s111-r*s011*s101*s111+s001*s011*s101*s111+(13/2)*s010*s011*s101*s111+(27/8)*s011^2*s101*s111+(3/2)*r*s100*s101*s111-(3/4)*s001*s100*s101*s111+(9/4)*s010*s100*s101*s111-(13/8)*s100^2*s101*s111+(27/4)*r*s101^2*s111-(11/8)*s001*s101^2*s111+(37/8)*s010*s101^2*s111-(1/2)*s011*s101^2*s111-(19/8)*s100*s101^2*s111+(3/8)*s101^3*s111-(3/2)*r^2*s110*s111-(21/2)*r*s001*s110*s111+(33/8)*s001^2*s110*s111-(5/2)*r*s010*s110*s111-(19/4)*s001*s010*s110*s111+(7/8)*s010^2*s110*s111-r*s011*s110*s111+(9/2)*s001*s011*s110*s111+s010*s011*s110*s111-(3/8)*s011^2*s110*s111-(3/2)*r*s100*s110*s111+(17/4)*s001*s100*s110*s111-(3/4)*s010*s100*s110*s111+s011*s100*s110*s111+(5/8)*s100^2*s110*s111+(3/2)*r*s101*s110*s111-(17/4)*s001*s101*s110*s111-(23/4)*s010*s101*s110*s111-(15/2)*s011*s101*s110*s111+(1/4)*s100*s101*s110*s111+(5/8)*s101^2*s110*s111+(35/4)*r*s110^2*s111+(19/8)*s001*s110^2*s111-(5/8)*s010*s110^2*s111+(1/2)*s011*s110^2*s111-(27/8)*s100*s110^2*s111-(5/8)*s101*s110^2*s111+(5/8)*s110^3*s111+(27/2)*r^2*s111^2+(3/2)*r*s001*s111^2-(3/8)*s001^2*s111^2+(11/2)*r*s010*s111^2-(3/2)*s001*s010*s111^2+(1/8)*s010^2*s111^2-(39/4)*r*s011*s111^2-(27/8)*s001*s011*s111^2+(3/8)*s010*s011*s111^2-(1/4)*s011^2*s111^2-6*r*s100*s111^2+(1/2)*s001*s100*s111^2-2*s010*s100*s111^2+(7/8)*s011*s100*s111^2+(1/8)*s100^2*s111^2-(3/2)*r*s101*s111^2-(3/4)*s001*s101*s111^2-(3/2)*s010*s101*s111^2+(9/8)*s011*s101*s111^2+(1/8)*s101^2*s111^2+(5/2)*r*s110*s111^2-(1/2)*s001*s110*s111^2-(3/4)*s010*s110*s111^2+(7/8)*s011*s110*s111^2+(3/2)*s100*s110*s111^2+(5/2)*s101*s110*s111^2-(3/8)*s110^2*s111^2+(9/4)*r*s111^3+(1/8)*s001*s111^3-(1/8)*s010*s111^3+(3/4)*s011*s111^3+(3/8)*s100*s111^3-(3/8)*s101*s111^3-(5/8)*s110*s111^3+(9/2)*r^3*t001+(39/4)*r^2*s001*t001-(13/8)*r*s001^2*t001-(3/16)*s001^3*t001-(15/4)*r^2*s010*t001-r*s001*s010*t001+(1/16)*s001^2*s010*t001-(9/8)*r*s010^2*t001+(3/16)*s001*s010^2*t001-(1/16)*s010^3*t001+(3/2)*r^2*s011*t001+(7/4)*r*s001*s011*t001+(1/8)*s001^2*s011*t001-(15/4)*r*s010*s011*t001+(7/8)*s001*s010*s011*t001-(1/8)*s010^2*s011*t001-(1/8)*r*s011^2*t001-(9/16)*s001*s011^2*t001+(1/16)*s010*s011^2*t001+(1/8)*s011^3*t001+(9/4)*r^2*s100*t001+(5/4)*r*s001*s100*t001+(1/16)*s001^2*s100*t001+(7/4)*r*s010*s100*t001+(1/4)*s001*s010*s100*t001-(3/16)*s010^2*s100*t001-(3/2)*r*s011*s100*t001-(3/8)*s001*s011*s100*t001-(1/8)*s010*s011*s100*t001+(1/16)*s011^2*s100*t001-(1/8)*r*s100^2*t001+(3/16)*s001*s100^2*t001-(3/16)*s010*s100^2*t001-(1/8)*s011*s100^2*t001-(1/16)*s100^3*t001-(33/4)*r^2*s101*t001-(5/4)*r*s001*s101*t001+(23/16)*s001^2*s101*t001+(3/2)*r*s010*s101*t001+(1/8)*s001*s010*s101*t001-(5/16)*s010^2*s101*t001-(5/4)*r*s011*s101*t001-(1/4)*s001*s011*s101*t001+(1/8)*s010*s011*s101*t001+(7/16)*s011^2*s101*t001-(11/4)*r*s100*s101*t001+(1/8)*s001*s100*s101*t001-(1/2)*s010*s100*s101*t001+(1/8)*s011*s100*s101*t001-(5/16)*s100^2*s101*t001+(3/8)*r*s101^2*t001-(17/16)*s001*s101^2*t001+(1/16)*s010*s101^2*t001+(5/8)*s011*s101^2*t001+(1/16)*s100*s101^2*t001+(5/16)*s101^3*t001+(9/4)*r^2*s110*t001+(1/2)*r*s001*s110*t001+(1/16)*s001^2*s110*t001-(1/4)*r*s010*s110*t001-(9/8)*s001*s010*s110*t001-(3/16)*s010^2*s110*t001+(13/4)*r*s011*s110*t001+(5/8)*s001*s011*s110*t001-(3/4)*s010*s011*s110*t001+(1/16)*s011^2*s110*t001-(1/4)*r*s100*s110*t001+(5/8)*s010*s100*s110*t001+(3/8)*s011*s100*s110*t001+(5/16)*s100^2*s110*t001-2*r*s101*s110*t001-(7/8)*s001*s101*s110*t001+(7/8)*s010*s101*s110*t001-(13/8)*s011*s101*s110*t001+(3/4)*s100*s101*s110*t001+(1/16)*s101^2*s110*t001+(15/8)*r*s110^2*t001+(3/16)*s001*s110^2*t001+(13/16)*s010*s110^2*t001-(1/8)*s011*s110^2*t001-(11/16)*s100*s110^2*t001-(5/16)*s101*s110^2*t001-(1/16)*s110^3*t001-(5/4)*r*s001*s111*t001-(1/4)*s001^2*s111*t001+(17/4)*r*s010*s111*t001+(1/8)*s001*s010*s111*t001-(5/4)*r*s011*s111*t001-(21/8)*s001*s011*s111*t001+(1/8)*s010*s011*s111*t001+(3/4)*s011^2*s111*t001+(1/8)*s001*s100*s111*t001-(1/8)*s010*s100*s111*t001+(1/8)*s011*s100*s111*t001+(7/4)*r*s101*s111*t001+s001*s101*s111*t001+(3/8)*s010*s101*s111*t001+(27/8)*s011*s101*s111*t001-(3/8)*s100*s101*s111*t001-(3/4)*s101^2*s111*t001-(19/4)*r*s110*s111*t001-(1/8)*s001*s110*s111*t001+(1/2)*s010*s110*s111*t001-(7/8)*s011*s110*s111*t001+(3/8)*s100*s110*s111*t001+(5/8)*s101*s110*s111*t001-(9/8)*r*s111^2*t001-(1/16)*s001*s111^2*t001+(1/16)*s010*s111^2*t001-(3/8)*s011*s111^2*t001+(1/16)*s100*s111^2*t001-(1/16)*s101*s111^2*t001+(1/16)*s110*s111^2*t001+(3/8)*r^2*t001^2-(3/8)*r*s001*t001^2+(3/32)*s001^2*t001^2+(1/8)*s001*s010*t001^2+(1/32)*s010^2*t001^2-(9/16)*r*s011*t001^2-(11/32)*s001*s011*t001^2+(5/32)*s010*s011*t001^2+(1/16)*s011^2*t001^2-(1/2)*r*s100*t001^2+(1/8)*s001*s100*t001^2-(1/16)*s010*s100*t001^2+(1/32)*s011*s100*t001^2+(1/32)*s100^2*t001^2-(1/8)*r*s101*t001^2+(3/16)*s001*s101*t001^2+(25/32)*s011*s101*t001^2-(1/32)*s101^2*t001^2-(1/4)*r*s110*t001^2-(3/16)*s010*s110*t001^2+(1/32)*s011*s110*t001^2+(1/16)*s100*s110*t001^2-(1/8)*s101*s110*t001^2-(3/32)*s110^2*t001^2+(1/16)*r*s111*t001^2-(13/32)*s001*s111*t001^2-(1/32)*s010*s111*t001^2+(3/16)*s011*s111*t001^2+(3/32)*s100*s111*t001^2+(7/32)*s101*s111*t001^2-(5/32)*s110*s111*t001^2-(1/32)*r*t001^3-(3/64)*s001*t001^3+(1/64)*s010*t001^3+(1/32)*s011*t001^3+(1/64)*s100*t001^3+(5/64)*s101*t001^3+(1/64)*s110*t001^3-(9/2)*r^3*t010-(15/4)*r^2*s001*t010+(25/8)*r*s001^2*t010-(1/16)*s001^3*t010+(3/4)*r^2*s010*t010-2*r*s001*s010*t010-(1/16)*s001^2*s010*t010+(13/8)*r*s010^2*t010+(1/16)*s001*s010^2*t010+(1/16)*s010^3*t010+(3/2)*r^2*s011*t010-(3/4)*r*s001*s011*t010-(1/8)*s001^2*s011*t010+(7/4)*r*s010*s011*t010-(7/8)*s001*s010*s011*t010+(5/8)*s010^2*s011*t010-(15/8)*r*s011^2*t010+(1/16)*s001*s011^2*t010+(3/16)*s010*s011^2*t010+(1/8)*s011^3*t010-(9/4)*r^2*s100*t010+(15/4)*r*s001*s100*t010-(13/16)*s001^2*s100*t010+(1/4)*r*s010*s100*t010+(1/4)*s001*s010*s100*t010-(1/16)*s010^2*s100*t010+(5/2)*r*s011*s100*t010+(3/8)*s001*s011*s100*t010-(3/8)*s010*s011*s100*t010-(1/16)*s011^2*s100*t010+(1/8)*r*s100^2*t010-(3/16)*s001*s100^2*t010-(1/16)*s010*s100^2*t010-(1/8)*s011*s100^2*t010+(1/16)*s100^3*t010+(9/4)*r^2*s101*t010-(15/4)*r*s001*s101*t010+(13/16)*s001^2*s101*t010+(5/2)*r*s010*s101*t010+(3/8)*s001*s010*s101*t010+(1/16)*s010^2*s101*t010+(1/4)*r*s011*s101*t010+(1/4)*s001*s011*s101*t010+(3/8)*s010*s011*s101*t010+(1/16)*s011^2*s101*t010-(9/4)*r*s100*s101*t010+(11/8)*s001*s100*s101*t010-(1/2)*s010*s100*s101*t010-(1/8)*s011*s100*s101*t010+(5/16)*s100^2*s101*t010+(1/8)*r*s101^2*t010-(3/16)*s001*s101^2*t010-(1/16)*s010*s101^2*t010-(1/8)*s011*s101^2*t010-(5/16)*s100*s101^2*t010-(1/16)*s101^3*t010+(3/4)*r^2*s110*t010+(3/2)*r*s001*s110*t010-(1/16)*s001^2*s110*t010+(5/4)*r*s010*s110*t010-(7/8)*s001*s010*s110*t010-(5/16)*s010^2*s110*t010-(5/4)*r*s011*s110*t010+(7/8)*s001*s011*s110*t010-(9/4)*s010*s011*s110*t010-(5/16)*s011^2*s110*t010-(7/4)*r*s100*s110*t010-(1/8)*s010*s100*s110*t010+(1/8)*s011*s100*s110*t010-(1/16)*s100^2*s110*t010-r*s101*s110*t010-(5/8)*s001*s101*s110*t010+(1/8)*s010*s101*s110*t010+(13/8)*s011*s101*s110*t010-(1/4)*s100*s101*s110*t010-(1/16)*s101^2*s110*t010-(3/8)*r*s110^2*t010+(1/16)*s001*s110^2*t010+(11/16)*s010*s110^2*t010+(1/8)*s011*s110^2*t010-(1/16)*s100*s110^2*t010+(1/16)*s101*s110^2*t010+(1/16)*s110^3*t010-3*r^2*s111*t010+(5/4)*r*s001*s111*t010+(1/4)*s001^2*s111*t010-(5/4)*r*s010*s111*t010+(7/8)*s001*s010*s111*t010-(1/2)*s010^2*s111*t010+(5/4)*r*s011*s111*t010-(7/8)*s001*s011*s111*t010-(9/8)*s010*s011*s111*t010-(1/2)*s011^2*s111*t010-r*s100*s111*t010-(5/8)*s001*s100*s111*t010+(1/8)*s010*s100*s111*t010-(1/8)*s011*s100*s111*t010+(1/4)*s100^2*s111*t010-(7/4)*r*s101*s111*t010-(15/8)*s010*s101*s111*t010+(1/8)*s011*s101*s111*t010+(7/8)*s100*s101*s111*t010+(1/4)*s101^2*s111*t010+(7/4)*r*s110*s111*t010-(19/8)*s001*s110*s111*t010+(3/2)*s010*s110*s111*t010+(15/8)*s011*s110*s111*t010-(3/8)*s100*s110*s111*t010+(3/8)*s101*s110*s111*t010+(25/8)*r*s111^2*t010+(1/16)*s001*s111^2*t010+(11/16)*s010*s111^2*t010+(1/8)*s011*s111^2*t010-(1/16)*s100*s111^2*t010+(1/16)*s101*s111^2*t010-(13/16)*s110*s111^2*t010-(1/4)*s111^3*t010+(3/2)*r^2*t001*t010+r*s001*t001*t010-(1/2)*r*s010*t001*t010+(3/8)*r*s011*t001*t010+(1/16)*s001*s011*t001*t010-(1/16)*s010*s011*t001*t010-(5/16)*s011^2*t001*t010+(1/4)*r*s100*t001*t010+(1/8)*s001*s100*t001*t010+(1/8)*s010*s100*t001*t010+(1/16)*s011*s100*t001*t010-(3/2)*r*s101*t001*t010-(11/16)*s011*s101*t001*t010-(1/8)*s100*s101*t001*t010+r*s110*t001*t010+(3/16)*s011*s110*t001*t010-(1/8)*s100*s110*t001*t010-(7/8)*r*s111*t001*t010-(1/16)*s001*s111*t001*t010+(1/16)*s010*s111*t001*t010+(1/4)*s011*s111*t001*t010-(1/16)*s100*s111*t001*t010+(11/16)*s101*s111*t001*t010-(3/16)*s110*s111*t001*t010-(3/16)*s111^2*t001*t010-(3/32)*r*t001^2*t010-(1/64)*s001*t001^2*t010-(1/64)*s010*t001^2*t010-(1/16)*s011*t001^2*t010-(1/64)*s100*t001^2*t010-(1/64)*s101*t001^2*t010-(1/64)*s110*t001^2*t010+(1/32)*s111*t001^2*t010+(3/8)*r^2*t010^2-(1/4)*r*s001*t010^2-(3/32)*s001^2*t010^2+(1/8)*r*s010*t010^2-(1/8)*s001*s010*t010^2-(1/32)*s010^2*t010^2-(9/16)*r*s011*t010^2+(3/32)*s001*s011*t010^2+(3/32)*s010*s011*t010^2+(1/16)*s011^2*t010^2-(1/2)*r*s100*t010^2+(3/16)*s001*s100*t010^2+(1/32)*s011*s100*t010^2+(1/32)*s100^2*t010^2+(1/2)*r*s101*t010^2-(3/16)*s001*s101*t010^2-(1/32)*s011*s101*t010^2-(3/16)*s100*s101*t010^2+(1/32)*s101^2*t010^2+(3/8)*r*s110*t010^2+(3/16)*s010*s110*t010^2-(9/32)*s011*s110*t010^2-(1/8)*s100*s110*t010^2+(1/8)*s101*s110*t010^2+(3/32)*s110^2*t010^2+(1/16)*r*s111*t010^2+(1/32)*s001*s111*t010^2-(3/32)*s010*s111*t010^2+(3/16)*s011*s111*t010^2+(3/32)*s100*s111*t010^2-(3/32)*s101*s111*t010^2+(1/32)*s110*s111*t010^2+(3/32)*r*t001*t010^2+(3/64)*s001*t001*t010^2-(1/64)*s010*t001*t010^2+(1/64)*s100*t001*t010^2-(5/64)*s101*t001*t010^2-(1/64)*s110*t001*t010^2+(1/32)*s111*t001*t010^2+(1/32)*r*t010^3+(1/64)*s001*t010^3+(1/64)*s010*t010^3+(1/32)*s011*t010^3-(1/64)*s100*t010^3+(1/64)*s101*t010^3+(1/64)*s110*t010^3-(1/16)*s111*t010^3-(9/2)*r^3*t011-(39/4)*r^2*s001*t011+(13/8)*r*s001^2*t011+(3/16)*s001^3*t011+(3/4)*r^2*s010*t011-(7/4)*r*s001*s010*t011+(1/16)*s001^2*s010*t011+(13/8)*r*s010^2*t011+(3/16)*s001*s010^2*t011+(1/16)*s010^3*t011+3*r^2*s011*t011-(1/2)*r*s001*s011*t011+(1/8)*s001^2*s011*t011+(9/2)*r*s010*s011*t011-(1/2)*s001*s010*s011*t011+(1/8)*s010^2*s011*t011-(9/8)*r*s011^2*t011-(3/16)*s001*s011^2*t011-(1/16)*s010*s011^2*t011-(1/8)*s011^3*t011-(9/4)*r^2*s100*t011-(5/4)*r*s001*s100*t011-(1/16)*s001^2*s100*t011+(1/4)*r*s010*s100*t011-(1/8)*s001*s010*s100*t011-(1/16)*s010^2*s100*t011-(1/2)*r*s011*s100*t011+(1/4)*s001*s011*s100*t011-(1/4)*s010*s011*s100*t011+(9/16)*s011^2*s100*t011+(1/8)*r*s100^2*t011-(3/16)*s001*s100^2*t011-(1/16)*s010*s100^2*t011+(1/16)*s100^3*t011+(33/4)*r^2*s101*t011+(5/4)*r*s001*s101*t011-(23/16)*s001^2*s101*t011+(9/4)*r*s010*s101*t011+(7/8)*s001*s010*s101*t011-(1/16)*s010^2*s101*t011-(5/2)*r*s011*s101*t011-(3/4)*s001*s011*s101*t011-(1/2)*s010*s011*s101*t011+(5/16)*s011^2*s101*t011+(11/4)*r*s100*s101*t011-(1/8)*s001*s100*s101*t011-(1/8)*s010*s100*s101*t011+(5/4)*s011*s100*s101*t011+(5/16)*s100^2*s101*t011-(3/8)*r*s101^2*t011+(17/16)*s001*s101^2*t011-(19/16)*s010*s101^2*t011+(1/8)*s011*s101^2*t011-(1/16)*s100*s101^2*t011-(5/16)*s101^3*t011+(3/4)*r^2*s110*t011+(9/4)*r*s001*s110*t011-(3/16)*s001^2*s110*t011+(5/4)*r*s010*s110*t011+(21/8)*s001*s010*s110*t011-(5/16)*s010^2*s110*t011-(7/2)*r*s011*s110*t011-(1/2)*s001*s011*s110*t011-(3/4)*s010*s011*s110*t011-(1/16)*s011^2*s110*t011-(7/4)*r*s100*s110*t011-(1/8)*s001*s100*s110*t011-(1/8)*s010*s100*s110*t011-(1/4)*s011*s100*s110*t011-(1/16)*s100^2*s110*t011-(7/4)*r*s101*s110*t011-(1/8)*s001*s101*s110*t011-(27/8)*s010*s101*s110*t011+(3/2)*s011*s101*s110*t011-(1/8)*s100*s101*s110*t011+(17/16)*s101^2*s110*t011-(3/8)*r*s110^2*t011+(7/16)*s001*s110^2*t011+(11/16)*s010*s110^2*t011+(1/8)*s011*s110^2*t011-(1/16)*s100*s110^2*t011-(5/16)*s101*s110^2*t011+(1/16)*s110^3*t011-(9/2)*r^2*s111*t011-4*r*s010*s111*t011-(1/4)*s001*s010*s111*t011+(1/4)*r*s011*s111*t011+(9/8)*s001*s011*s111*t011+(3/8)*s010*s011*s111*t011+(3/4)*s011^2*s111*t011+2*r*s100*s111*t011-(5/8)*s011*s100*s111*t011+(1/8)*s100^2*s111*t011+2*r*s101*s111*t011-(1/4)*s010*s101*s111*t011-(7/8)*s011*s101*s111*t011-s100*s101*s111*t011+4*r*s110*s111*t011-(1/4)*s001*s110*s111*t011-(5/8)*s011*s110*s111*t011-(1/4)*s101*s110*s111*t011+(3/8)*r*s111^2*t011-(3/16)*s001*s111^2*t011-(1/16)*s010*s111^2*t011-(1/8)*s011*s111^2*t011+(5/16)*s100*s111^2*t011+(5/16)*s101*s111^2*t011-(1/16)*s110*s111^2*t011+(3/2)*r^2*t001*t011-(3/2)*r*s001*t001*t011+(3/8)*s001^2*t001*t011-(1/2)*r*s010*t001*t011-(3/16)*s001*s010*t001*t011-(9/8)*r*s011*t001*t011+(1/4)*r*s100*t001*t011+(1/8)*s001*s100*t001*t011+(1/8)*s010*s100*t001*t011+(3/16)*s011*s100*t001*t011+r*s101*t001*t011-(3/4)*s001*s101*t001*t011+(3/16)*s010*s101*t001*t011-(1/8)*s100*s101*t001*t011+(1/8)*s101^2*t001*t011+r*s110*t001*t011-(1/16)*s001*s110*t001*t011-(1/8)*s100*s110*t001*t011+(1/16)*s101*s110*t001*t011+(5/8)*r*s111*t001*t011+(1/4)*s001*s111*t001*t011-(3/16)*s100*s111*t001*t011-(1/4)*s101*s111*t001*t011-(3/32)*r*t001^2*t011-(1/64)*s001*t001^2*t011-(1/64)*s010*t001^2*t011-(1/32)*s011*t001^2*t011-(1/64)*s100*t001^2*t011-(1/64)*s101*t001^2*t011-(1/64)*s110*t001^2*t011-(3/2)*r^2*t010*t011-r*s001*t010*t011-(1/2)*r*s010*t010*t011-(1/16)*s001*s010*t010*t011+(1/8)*s010^2*t010*t011+(5/8)*r*s011*t010*t011+(1/4)*s010*s011*t010*t011-(1/4)*r*s100*t010*t011-(1/8)*s001*s100*t010*t011+(1/8)*s010*s100*t010*t011+(1/16)*s011*s100*t010*t011+(3/2)*r*s101*t010*t011+(5/16)*s010*s101*t010*t011+(1/8)*s100*s101*t010*t011+(1/16)*s001*s110*t010*t011-(1/4)*s010*s110*t010*t011-(1/4)*s011*s110*t010*t011-(1/8)*s100*s110*t010*t011-(5/16)*s101*s110*t010*t011+(3/8)*s110^2*t010*t011-(1/8)*r*s111*t010*t011-(1/16)*s100*s111*t010*t011+(9/16)*r*t001*t010*t011-(5/32)*s001*t001*t010*t011+(1/32)*s010*t001*t010*t011-(1/32)*s100*t001*t010*t011+(3/32)*s101*t001*t010*t011+(1/32)*s110*t001*t010*t011-(1/16)*s111*t001*t010*t011-(1/64)*t001^2*t010*t011-(3/32)*r*t010^2*t011-(3/64)*s001*t010^2*t011-(3/64)*s010*t010^2*t011-(1/32)*s011*t010^2*t011-(1/64)*s100*t010^2*t011+(5/64)*s101*t010^2*t011+(5/64)*s110*t010^2*t011+(1/64)*t001*t010^2*t011+(3/8)*r^2*t011^2-(3/8)*r*s001*t011^2+(3/32)*s001^2*t011^2+(1/8)*r*s010*t011^2+(1/4)*s001*s010*t011^2-(1/32)*s010^2*t011^2+(9/16)*r*s011*t011^2-(3/32)*s001*s011*t011^2-(5/32)*s010*s011*t011^2-(1/16)*s011^2*t011^2-(1/2)*r*s100*t011^2+(1/8)*s001*s100*t011^2-(1/32)*s011*s100*t011^2+(1/32)*s100^2*t011^2-(1/8)*r*s101*t011^2+(3/16)*s001*s101*t011^2-(1/4)*s010*s101*t011^2+(1/32)*s011*s101*t011^2-(1/32)*s101^2*t011^2+(3/8)*r*s110*t011^2+(1/2)*s001*s110*t011^2+(3/16)*s010*s110*t011^2-(1/32)*s011*s110*t011^2-(1/8)*s100*s110*t011^2-(3/4)*s101*s110*t011^2+(3/32)*s110^2*t011^2-(5/16)*r*s111*t011^2-(1/32)*s001*s111*t011^2+(1/32)*s010*s111*t011^2-(3/16)*s011*s111*t011^2+(1/32)*s100*s111*t011^2+(3/32)*s101*s111*t011^2+(5/32)*s110*s111*t011^2+(3/32)*r*t001*t011^2+(1/64)*s001*t001*t011^2-(1/64)*s010*t001*t011^2-(1/32)*s011*t001*t011^2+(1/64)*s100*t001*t011^2+(1/64)*s101*t001*t011^2-(1/64)*s110*t001*t011^2-(3/32)*r*t010*t011^2-(1/64)*s001*t010*t011^2-(3/64)*s010*t010*t011^2-(1/32)*s011*t010*t011^2-(1/64)*s100*t010*t011^2-(1/64)*s101*t010*t011^2+(5/64)*s110*t010*t011^2+(1/16)*s111*t010*t011^2+(1/64)*t001*t010*t011^2+(1/32)*r*t011^3+(3/64)*s001*t011^3+(1/64)*s010*t011^3+(1/32)*s011*t011^3-(1/64)*s100*t011^3-(5/64)*s101*t011^3+(1/64)*s110*t011^3+(9/2)*r^3*t100-(15/4)*r^2*s001*t100+(5/8)*r*s001^2*t100+(1/16)*s001^3*t100+(15/4)*r^2*s010*t100+(5/16)*s001^2*s010*t100+(13/8)*r*s010^2*t100+(11/16)*s001*s010^2*t100-(1/16)*s010^3*t100+3*r^2*s011*t100+(9/4)*r*s001*s011*t100-(1/8)*s001^2*s011*t100-(1/4)*r*s010*s011*t100-(11/8)*s001*s010*s011*t100-(5/8)*s010^2*s011*t100-(5/8)*r*s011^2*t100+(5/16)*s001*s011^2*t100-(5/16)*s010*s011^2*t100-(39/4)*r^2*s100*t100+(5/2)*r*s001*s100*t100-(3/16)*s001^2*s100*t100+(1/2)*r*s010*s100*t100-(3/16)*s010^2*s100*t100-r*s011*s100*t100-(1/2)*s010*s011*s100*t100-(3/16)*s011^2*s100*t100+(3/8)*r*s100^2*t100-(1/16)*s001*s100^2*t100+(1/16)*s010*s100^2*t100+(3/16)*s100^3*t100-(33/4)*r^2*s101*t100+(7/2)*r*s001*s101*t100-(5/16)*s001^2*s101*t100-(11/4)*r*s010*s101*t100-(7/8)*s001*s010*s101*t100-(5/16)*s010^2*s101*t100-(5/4)*r*s011*s101*t100-(7/8)*s001*s011*s101*t100-(1/2)*s010*s011*s101*t100-(5/16)*s011^2*s101*t100+2*r*s100*s101*t100-(5/4)*s001*s100*s101*t100+(5/8)*s010*s100*s101*t100+(1/4)*s011*s100*s101*t100+(13/16)*s100^2*s101*t100+(3/8)*r*s101^2*t100-(1/16)*s001*s101^2*t100+(1/16)*s010*s101^2*t100+(11/16)*s100*s101^2*t100+(5/16)*s101^3*t100-(3/4)*r^2*s110*t100+(1/4)*r*s001*s110*t100+(1/16)*s001^2*s110*t100+(9/2)*r*s010*s110*t100-(5/8)*s001*s010*s110*t100+(1/16)*s010^2*s110*t100+(9/4)*r*s011*s110*t100+(5/8)*s010*s011*s110*t100+(1/16)*s011^2*s110*t100-2*r*s100*s110*t100+(1/8)*s001*s100*s110*t100+(1/4)*s010*s100*s110*t100-(1/4)*s011*s100*s110*t100-(1/16)*s100^2*s110*t100-(3/2)*r*s101*s110*t100-(3/8)*s001*s101*s110*t100-(5/8)*s010*s101*s110*t100+(11/8)*s011*s101*s110*t100+(5/4)*s100*s101*s110*t100+(13/16)*s101^2*s110*t100-(29/8)*r*s110^2*t100-(1/16)*s001*s110^2*t100+(1/16)*s010*s110^2*t100+(3/16)*s100*s110^2*t100+(15/16)*s101*s110^2*t100-(1/16)*s110^3*t100+(3/2)*r^2*s111*t100+(3/2)*r*s001*s111*t100-(1/8)*s001^2*s111*t100+(3/2)*r*s010*s111*t100-(3/8)*s001*s010*s111*t100-(1/8)*s010^2*s111*t100+(15/4)*r*s011*s111*t100-s001*s011*s111*t100+(1/2)*s010*s011*s111*t100-(1/8)*s011^2*s111*t100-(3/2)*r*s100*s111*t100-(3/8)*s001*s100*s111*t100-(5/8)*s010*s100*s111*t100+(5/8)*s011*s100*s111*t100+(1/8)*s100^2*s111*t100-2*r*s101*s111*t100+(1/8)*s001*s101*s111*t100-(1/2)*s010*s101*s111*t100-(1/4)*s011*s101*s111*t100-(1/8)*s100*s101*s111*t100+s101^2*s111*t100+2*r*s110*s111*t100+2*s001*s110*s111*t100+(5/8)*s010*s110*s111*t100+(1/4)*s011*s110*s111*t100-(11/8)*s100*s110*s111*t100-(29/8)*s101*s110*s111*t100-(1/2)*s110^2*s111*t100-(17/8)*r*s111^2*t100-(1/16)*s001*s111^2*t100+(1/16)*s010*s111^2*t100+(9/16)*s100*s111^2*t100+(21/16)*s101*s111^2*t100-(9/16)*s110*s111^2*t100+(1/8)*s111^3*t100-(3/4)*r^2*t001*t100-(1/4)*r*s001*t001*t100-r*s010*t001*t100-(3/8)*s001*s010*t001*t100+(9/8)*r*s011*t001*t100+(3/16)*s001*s011*t001*t100+(3/16)*s010*s011*t001*t100+(3/8)*r*s100*t001*t100+(1/8)*s010*s100*t001*t100+(9/8)*r*s101*t001*t100+(1/4)*s001*s101*t001*t100+(3/8)*s010*s101*t001*t100-s011*s101*t001*t100-(5/16)*s100*s101*t001*t100-(3/8)*s101^2*t001*t100+(11/8)*r*s110*t001*t100-(1/8)*s010*s110*t001*t100-(3/16)*s100*s110*t001*t100-(1/4)*s101*s110*t001*t100-(1/4)*r*s111*t001*t100-(1/16)*s001*s111*t001*t100-(5/16)*s010*s111*t001*t100-(1/16)*s011*s111*t001*t100-(3/16)*s100*s111*t001*t100+(3/4)*s101*s111*t001*t100+(5/16)*s111^2*t001*t100+(1/32)*r*t001^2*t100+(1/64)*s001*t001^2*t100+(1/64)*s010*t001^2*t100-(3/64)*s100*t001^2*t100-(7/64)*s101*t001^2*t100+(1/64)*s110*t001^2*t100+(1/8)*s111*t001^2*t100+(3/4)*r^2*t010*t100+(3/4)*r*s010*t010*t100+(1/8)*s001*s010*t010*t100+(3/8)*r*s011*t010*t100-(1/16)*s001*s011*t010*t100-(1/16)*s010*s011*t010*t100-(15/8)*r*s100*t010*t100+(1/8)*s001*s100*t010*t100-(9/8)*r*s101*t010*t100+(3/8)*s001*s101*t010*t100+(1/16)*s100*s101*t010*t100+(5/8)*r*s110*t010*t100+(1/8)*s001*s110*t010*t100+(1/2)*s010*s110*t010*t100-(1/16)*s100*s110*t010*t100-(1/2)*s101*s110*t010*t100-(1/8)*s110^2*t010*t100+(1/4)*r*s111*t010*t100-(1/16)*s001*s111*t010*t100+(3/16)*s010*s111*t010*t100+(5/16)*s011*s111*t010*t100-(1/16)*s100*s111*t010*t100-(1/2)*s101*s111*t010*t100+(1/4)*s110*s111*t010*t100-(5/16)*s111^2*t010*t100-(1/2)*r*t001*t010*t100+(3/32)*s011*t001*t010*t100+(1/16)*s101*t001*t010*t100+(1/16)*s110*t001*t010*t100-(1/32)*s111*t001*t010*t100+(9/32)*r*t010^2*t100-(1/64)*s001*t010^2*t100-(1/64)*s010*t010^2*t100-(3/64)*s100*t010^2*t100-(5/64)*s101*t010^2*t100+(3/64)*s110*t010^2*t100-(3/2)*r^2*t011*t100-(5/8)*r*s001*t011*t100+(9/8)*r*s010*t011*t100+(3/16)*s001*s010*t011*t100+(7/8)*r*s011*t011*t100-(1/16)*s001*s011*t011*t100-(3/16)*s010*s011*t011*t100+(1/2)*r*s100*t011*t100-(3/16)*s011*s100*t011*t100+(9/8)*r*s101*t011*t100+(3/16)*s001*s101*t011*t100-(3/8)*s010*s101*t011*t100+(1/16)*s011*s101*t011*t100-(1/8)*s100*s101*t011*t100-(3/16)*s101^2*t011*t100-(1/8)*r*s110*t011*t100-(1/8)*s001*s110*t011*t100-(9/16)*s010*s110*t011*t100-(1/16)*s011*s110*t011*t100-(1/8)*s100*s110*t011*t100+(1/16)*s101*s110*t011*t100+(1/16)*s110^2*t011*t100+(11/8)*r*s111*t011*t100+(1/8)*s011*s111*t011*t100-(3/16)*s100*s111*t011*t100-(7/8)*s101*s111*t011*t100+(5/8)*s110*s111*t011*t100+(11/16)*r*t001*t011*t100-(1/16)*s001*t001*t011*t100-(1/32)*s101*t001*t011*t100+(1/32)*s110*t001*t011*t100-(3/32)*s111*t001*t011*t100+(1/16)*r*t010*t011*t100-(1/16)*s010*t010*t011*t100+(5/32)*s101*t010*t011*t100+(3/32)*s110*t010*t011*t100+(7/32)*s111*t010*t011*t100+(3/64)*t001*t010*t011*t100-(5/32)*r*t011^2*t100+(1/64)*s001*t011^2*t100-(1/64)*s010*t011^2*t100-(3/64)*s100*t011^2*t100-(1/64)*s101*t011^2*t100-(3/64)*s110*t011^2*t100-(1/32)*s111*t011^2*t100-(27/8)*r^2*t100^2+2*r*s001*t100^2-(3/32)*s001^2*t100^2+(5/4)*r*s010*t100^2-(1/16)*s001*s010*t100^2+(1/32)*s010^2*t100^2-(11/16)*r*s011*t100^2+(5/32)*s001*s011*t100^2+(3/32)*s010*s011*t100^2-(1/16)*s011^2*t100^2+(1/4)*r*s100*t100^2-(1/8)*s001*s100*t100^2-(1/32)*s011*s100*t100^2-(1/32)*s100^2*t100^2-(1/4)*r*s101*t100^2+(1/8)*s001*s101*t100^2+(1/32)*s011*s101*t100^2-(1/32)*s101^2*t100^2-r*s110*t100^2-(1/8)*s010*s110*t100^2-(1/32)*s011*s110*t100^2+(1/8)*s100*s110*t100^2+(9/16)*s101*s110*t100^2+(3/32)*s110^2*t100^2+(23/16)*r*s111*t100^2+(1/32)*s001*s111*t100^2-(1/32)*s010*s111*t100^2+(3/16)*s011*s111*t100^2-(7/32)*s100*s111*t100^2-(35/32)*s101*s111*t100^2-(5/32)*s110*s111*t100^2-(1/32)*r*t001*t100^2+(3/64)*s001*t001*t100^2+(1/64)*s010*t001*t100^2-(1/32)*s011*t001*t100^2-(1/64)*s100*t001*t100^2-(7/64)*s101*t001*t100^2-(1/64)*s110*t001*t100^2+(1/32)*s111*t001*t100^2-(7/32)*r*t010*t100^2+(1/64)*s001*t010*t100^2-(1/64)*s010*t010*t100^2-(1/32)*s011*t010*t100^2+(1/64)*s100*t010*t100^2-(1/64)*s101*t010*t100^2-(3/64)*s110*t010*t100^2+(5/32)*s111*t010*t100^2-(5/32)*r*t011*t100^2-(3/64)*s001*t011*t100^2-(1/64)*s010*t011*t100^2+(1/32)*s011*t011*t100^2+(1/64)*s100*t011*t100^2+(13/64)*s101*t011*t100^2+(7/64)*s110*t011*t100^2-(11/32)*r*t100^3-(1/64)*s001*t100^3+(1/64)*s010*t100^3+(3/64)*s100*t100^3+(5/64)*s101*t100^3-(1/64)*s110*t100^3+(1/32)*s111*t100^3-(27/2)*r^3*t101+(27/4)*r^2*s001*t101+(7/8)*r*s001^2*t101-(7/16)*s001^3*t101+(15/4)*r^2*s010*t101+(9/4)*r*s001*s010*t101-(3/16)*s001^2*s010*t101+(5/8)*r*s010^2*t101+(7/16)*s001*s010^2*t101+(3/16)*s010^3*t101-3*r^2*s011*t101-(3/2)*r*s001*s011*t101-(3/8)*s001^2*s011*t101-2*r*s010*s011*t101-(3/4)*s001*s010*s011*t101+(1/4)*s010^2*s011*t101+(27/8)*r*s011^2*t101-(11/16)*s001*s011^2*t101-(3/16)*s010*s011^2*t101-(1/4)*s011^3*t101+(45/4)*r^2*s100*t101-(3/2)*r*s001*s100*t101+(3/16)*s001^2*s100*t101-2*r*s010*s100*t101-(7/8)*s001*s010*s100*t101+(1/16)*s010^2*s100*t101+2*r*s011*s100*t101+(7/8)*s001*s011*s100*t101+(3/8)*s010*s011*s100*t101-(27/16)*s011^2*s100*t101-(9/8)*r*s100^2*t101-(11/16)*s001*s100^2*t101-(3/16)*s010*s100^2*t101-(1/16)*s100^3*t101+(9/4)*r^2*s101*t101-6*r*s001*s101*t101+(3/16)*s001^2*s101*t101-(1/2)*r*s010*s101*t101+(1/8)*s001*s010*s101*t101-(9/16)*s010^2*s101*t101+(1/8)*s001*s011*s101*t101+(13/8)*s010*s011*s101*t101+(3/16)*s011^2*s101*t101-2*r*s100*s101*t101+(1/2)*s001*s100*s101*t101-(1/4)*s010*s100*s101*t101-(3/8)*s011*s100*s101*t101+(3/16)*s100^2*s101*t101+(21/8)*r*s101^2*t101+(7/16)*s001*s101^2*t101+(9/16)*s010*s101^2*t101+(1/4)*s011*s101^2*t101+(1/16)*s100*s101^2*t101-(3/16)*s101^3*t101+(9/4)*r^2*s110*t101+2*r*s001*s110*t101+(1/16)*s001^2*s110*t101-2*r*s010*s110*t101+(3/8)*s001*s010*s110*t101-(3/16)*s010^2*s110*t101-(3/2)*r*s011*s110*t101+(19/8)*s001*s011*s110*t101-(7/8)*s010*s011*s110*t101-(9/16)*s011^2*s110*t101-(3/2)*r*s100*s110*t101-s001*s100*s110*t101+(1/2)*s010*s100*s110*t101+(13/8)*s011*s100*s110*t101+(7/16)*s100^2*s110*t101+(1/4)*r*s101*s110*t101-(3/8)*s001*s101*s110*t101+(3/8)*s010*s101*s110*t101-(11/4)*s011*s101*s110*t101+(1/8)*s100*s101*s110*t101-(3/16)*s101^2*s110*t101+(23/8)*r*s110^2*t101-(13/16)*s001*s110^2*t101-(3/16)*s010*s110^2*t101+(5/8)*s011*s110^2*t101-(29/16)*s100*s110^2*t101+(3/16)*s101*s110^2*t101+(3/16)*s110^3*t101-(9/2)*r^2*s111*t101-(5/4)*r*s001*s111*t101+(1/8)*s001^2*s111*t101-(1/4)*r*s010*s111*t101-(1/4)*s001*s010*s111*t101+(3/4)*s010^2*s111*t101-(9/4)*r*s011*s111*t101+(1/2)*s001*s011*s111*t101+(3/4)*s010*s011*s111*t101+(1/8)*s011^2*s111*t101+(3/2)*r*s100*s111*t101+s001*s100*s111*t101+(1/4)*s010*s100*s111*t101+(5/8)*s011*s100*s111*t101+(1/8)*s100^2*s111*t101+(1/4)*r*s101*s111*t101+(1/8)*s001*s101*s111*t101-(7/8)*s010*s101*s111*t101+(1/4)*s011*s101*s111*t101-(1/4)*s100*s101*s111*t101-(1/4)*s101^2*s111*t101-(7/4)*r*s110*s111*t101-(1/8)*s001*s110*s111*t101-(7/8)*s010*s110*s111*t101+s011*s110*s111*t101+(1/2)*s100*s110*s111*t101+(7/4)*s101*s110*s111*t101+(1/8)*s110^2*s111*t101-(1/8)*r*s111^2*t101+(7/16)*s001*s111^2*t101-(13/16)*s010*s111^2*t101+(1/4)*s011*s111^2*t101+(1/16)*s100*s111^2*t101-(11/16)*s101*s111^2*t101-(3/16)*s110*s111^2*t101-(1/8)*s111^3*t101-(9/4)*r^2*t001*t101-(5/8)*r*s001*t001*t101-(1/8)*s001^2*t001*t101+(1/2)*r*s010*t001*t101-(3/8)*s001*s010*t001*t101+(3/4)*r*s011*t001*t101-(1/4)*s001*s011*t001*t101+(5/16)*s010*s011*t001*t101+(3/16)*s011^2*t001*t101+(5/8)*r*s100*t001*t101+(5/16)*s001*s100*t001*t101+(1/8)*s010*s100*t001*t101+(3/16)*s011*s100*t001*t101+(3/4)*r*s101*t001*t101+(3/8)*s010*s101*t001*t101+(5/16)*s011*s101*t001*t101-(19/8)*r*s110*t001*t101+(1/4)*s001*s110*t001*t101+(3/8)*s010*s110*t001*t101+(3/16)*s100*s110*t001*t101-(5/8)*r*s111*t001*t101+(1/4)*s001*s111*t001*t101-(3/16)*s010*s111*t001*t101-(11/16)*s011*s111*t001*t101-(3/16)*s101*s111*t001*t101+(9/32)*r*t001^2*t101+(5/64)*s001*t001^2*t101-(3/64)*s010*t001^2*t101-(5/32)*s011*t001^2*t101+(1/64)*s100*t001^2*t101-(3/64)*s101*t001^2*t101-(3/64)*s110*t001^2*t101-(1/32)*s111*t001^2*t101-(3/4)*r^2*t010*t101+(17/8)*r*s001*t010*t101-(1/4)*r*s010*t010*t101+(1/4)*r*s011*t010*t101-(7/16)*s010*s011*t010*t101+(1/16)*s011^2*t010*t101+(11/8)*r*s100*t010*t101-(1/16)*s001*s100*t010*t101-(3/16)*s011*s100*t010*t101-r*s101*t010*t101-(5/8)*s001*s101*t010*t101-(1/8)*s010*s101*t010*t101-(3/16)*s011*s101*t010*t101-(1/8)*s100*s101*t010*t101-(5/8)*r*s110*t010*t101-(1/4)*s010*s110*t010*t101+s011*s110*t010*t101-(3/16)*s100*s110*t010*t101+(3/8)*s101*s110*t010*t101+(1/8)*s110^2*t010*t101+(5/8)*r*s111*t010*t101+(1/16)*s010*s111*t010*t101-(5/16)*s011*s111*t010*t101+(5/16)*s101*s111*t010*t101-(1/2)*s110*s111*t010*t101+(1/2)*r*t001*t010*t101-(1/16)*s001*t001*t010*t101-(3/32)*s011*t001*t010*t101-(1/16)*s110*t001*t010*t101-(3/32)*s111*t001*t010*t101-(7/32)*r*t010^2*t101+(7/64)*s001*t010^2*t101+(3/64)*s010*t010^2*t101+(3/32)*s011*t010^2*t101+(1/64)*s100*t010^2*t101+(3/64)*s101*t010^2*t101-(1/64)*s110*t010^2*t101-(1/32)*s111*t010^2*t101+(3/2)*r^2*t011*t101+(11/8)*r*s001*t011*t101-(1/16)*s001^2*t011*t101-(5/8)*r*s010*t011*t101+(1/8)*s001*s010*t011*t101-(19/8)*r*s011*t011*t101+(3/8)*s001*s011*t011*t101-r*s100*t011*t101-(1/8)*s001*s100*t011*t101+(3/16)*s011*s100*t011*t101-(3/8)*r*s101*t011*t101-(3/16)*s001*s101*t011*t101-(3/16)*s010*s101*t011*t101+(1/8)*r*s110*t011*t101+(3/16)*s001*s110*t011*t101+(13/16)*s010*s110*t011*t101-(1/8)*s011*s110*t011*t101-(1/8)*s100*s110*t011*t101+(5/8)*s101*s110*t011*t101-(1/16)*s110^2*t011*t101+(1/8)*r*s111*t011*t101-(5/16)*s001*s111*t011*t101+(3/16)*s010*s111*t011*t101-(3/8)*s011*s111*t011*t101+(3/16)*s100*s111*t011*t101+(5/16)*s101*s111*t011*t101-(7/16)*s110*s111*t011*t101-(11/16)*r*t001*t011*t101-(3/32)*s001*t001*t011*t101+(3/32)*s011*t001*t011*t101+(1/16)*s101*t001*t011*t101-(1/32)*s110*t001*t011*t101-(5/16)*r*t010*t011*t101-(1/32)*s001*t010*t011*t101-(1/16)*s010*t010*t011*t101-(3/32)*s011*t010*t011*t101+(1/32)*s110*t010*t011*t101-(1/64)*t001*t010*t011*t101+(7/32)*r*t011^2*t101+(7/64)*s001*t011^2*t101+(3/64)*s010*t011^2*t101+(1/16)*s011*t011^2*t101+(1/64)*s100*t011^2*t101-(3/64)*s101*t011^2*t101+(5/64)*s110*t011^2*t101+(1/32)*s111*t011^2*t101+(3/2)*r^2*t100*t101+(3/8)*r*s001*t100*t101+(1/4)*r*s010*t100*t101-(3/8)*s001*s010*t100*t101+(3/2)*r*s011*t100*t101-(3/8)*s001*s011*t100*t101+(1/16)*s010*s011*t100*t101-r*s100*t100*t101-(1/16)*s001*s100*t100*t101+(1/8)*s010*s100*t100*t101+(1/8)*s100^2*t100*t101-(7/8)*r*s101*t100*t101+(3/8)*s010*s101*t100*t101+(5/16)*s100*s101*t100*t101+(1/2)*s001*s110*t100*t101+(1/8)*s010*s110*t100*t101+(7/16)*s011*s110*t100*t101-(1/2)*s100*s110*t100*t101-(1/4)*s101*s110*t100*t101-(3/8)*s110^2*t100*t101-2*r*s111*t100*t101-(1/16)*s010*s111*t100*t101+(1/4)*s100*s111*t100*t101+(3/8)*s101*s111*t100*t101-(3/16)*s110*s111*t100*t101-(3/16)*r*t001*t100*t101-(1/32)*s001*t001*t100*t101-(1/32)*s010*t001*t100*t101-(1/8)*s011*t001*t100*t101+(1/32)*s100*t001*t100*t101-(1/32)*s101*t001*t100*t101+(5/32)*s110*t001*t100*t101+(1/16)*s111*t001*t100*t101-(1/64)*t001^2*t100*t101+(1/8)*r*t010*t100*t101+(9/32)*s011*t010*t100*t101-(1/16)*s100*t010*t100*t101-(1/16)*s110*t010*t100*t101-(5/32)*s111*t010*t100*t101+(1/64)*t001*t010*t100*t101+(1/8)*r*t011*t100*t101+(7/32)*s001*t011*t100*t101-(1/16)*s100*t011*t100*t101-(3/32)*s101*t011*t100*t101-(1/16)*s110*t011*t100*t101+(1/64)*t001*t011*t100*t101+(5/32)*r*t100^2*t101+(7/64)*s001*t100^2*t101-(3/64)*s010*t100^2*t101+(1/16)*s011*t100^2*t101-(5/64)*s100*t100^2*t101-(3/64)*s101*t100^2*t101+(7/64)*s110*t100^2*t101-(1/32)*s111*t100^2*t101-(1/64)*t001*t100^2*t101-(15/8)*r^2*t101^2-(5/4)*r*s001*t101^2+(3/32)*s001^2*t101^2-(1/4)*r*s010*t101^2+(1/8)*s001*s010*t101^2+(1/32)*s010^2*t101^2+(17/16)*r*s011*t101^2+(31/32)*s001*s011*t101^2+(5/32)*s010*s011*t101^2+(1/16)*s011^2*t101^2+r*s100*t101^2+(7/32)*s011*s100*t101^2-(1/32)*s100^2*t101^2+(5/4)*r*s101*t101^2-(1/8)*s001*s101*t101^2+(1/16)*s010*s101*t101^2-(1/32)*s011*s101*t101^2+(1/32)*s101^2*t101^2-(5/4)*r*s110*t101^2-(13/16)*s001*s110*t101^2-(1/8)*s010*s110*t101^2-(3/32)*s011*s110*t101^2-(1/4)*s100*s110*t101^2+(1/8)*s101*s110*t101^2+(3/32)*s110^2*t101^2-(1/16)*r*s111*t101^2-(1/32)*s001*s111*t101^2-(3/32)*s010*s111*t101^2-(3/16)*s011*s111*t101^2-(3/32)*s100*s111*t101^2-(1/32)*s101*s111*t101^2+(5/32)*s110*s111*t101^2+(7/32)*r*t001*t101^2+(9/64)*s001*t001*t101^2+(1/64)*s010*t001*t101^2-(1/64)*s100*t001*t101^2-(5/64)*s101*t001*t101^2-(1/64)*s110*t001*t101^2-(7/32)*r*t010*t101^2-(1/64)*s001*t010*t101^2-(1/64)*s010*t010*t101^2-(1/16)*s011*t010*t101^2+(1/64)*s100*t010*t101^2+(1/64)*s101*t010*t101^2+(5/64)*s110*t010*t101^2+(1/16)*s111*t010*t101^2-(9/32)*r*t011*t101^2-(7/64)*s001*t011*t101^2-(1/64)*s010*t011*t101^2-(1/32)*s011*t011*t101^2+(1/64)*s100*t011*t101^2+(5/64)*s101*t011*t101^2-(5/64)*s110*t011*t101^2-(11/32)*r*t100*t101^2+(1/64)*s001*t100*t101^2+(1/64)*s010*t100*t101^2-(1/64)*s100*t100*t101^2-(5/64)*s101*t100*t101^2-(13/64)*s110*t100*t101^2-(1/32)*s111*t100*t101^2+(3/64)*t001*t100*t101^2-(3/32)*r*t101^3-(7/64)*s001*t101^3-(3/64)*s010*t101^3-(1/16)*s011*t101^3-(1/64)*s100*t101^3+(3/64)*s101*t101^3+(3/64)*s110*t101^3+(1/32)*s111*t101^3+(9/2)*r^3*t110-(3/4)*r^2*s001*t110-(7/8)*r*s001^2*t110+(1/16)*s001^3*t110-(3/4)*r^2*s010*t110-(7/4)*r*s001*s010*t110+(1/16)*s001^2*s010*t110-(13/8)*r*s010^2*t110-(1/16)*s001*s010^2*t110-(1/16)*s010^3*t110+(1/2)*r*s010*s011*t110+(9/4)*s001*s010*s011*t110+(7/8)*s010^2*s011*t110-(25/8)*r*s011^2*t110-(1/16)*s001*s011^2*t110+(3/16)*s010*s011^2*t110-(39/4)*r^2*s100*t110+4*r*s001*s100*t110-(3/16)*s001^2*s100*t110+(5/2)*r*s010*s100*t110+(1/8)*s001*s010*s100*t110+(7/16)*s010^2*s100*t110+r*s011*s100*t110+(1/8)*s001*s011*s100*t110-(15/8)*s010*s011*s100*t110+(1/16)*s011^2*s100*t110+(3/8)*r*s100^2*t110-(1/16)*s001*s100^2*t110+(3/16)*s010*s100^2*t110-(1/4)*s011*s100^2*t110+(3/16)*s100^3*t110-(33/4)*r^2*s101*t110+2*r*s001*s101*t110-(5/16)*s001^2*s101*t110+r*s010*s101*t110+(1/8)*s001*s010*s101*t110+(23/16)*s010^2*s101*t110+(5/2)*r*s011*s101*t110+(1/8)*s001*s011*s101*t110-(25/8)*s010*s011*s101*t110+(17/16)*s011^2*s101*t110+(1/2)*r*s100*s101*t110-(1/2)*s001*s100*s101*t110-(1/2)*s010*s100*s101*t110-(5/8)*s011*s100*s101*t110+(1/16)*s100^2*s101*t110+(3/8)*r*s101^2*t110-(1/16)*s001*s101^2*t110-(11/16)*s010*s101^2*t110-(9/8)*s011*s101^2*t110+(23/16)*s100*s101^2*t110+(5/16)*s101^3*t110-(21/4)*r^2*s110*t110-(3/2)*r*s001*s110*t110-(3/16)*s001^2*s110*t110+4*r*s010*s110*t110-(9/8)*s001*s010*s110*t110+(1/16)*s010^2*s110*t110+2*r*s011*s110*t110+(1/8)*s001*s011*s110*t110+(1/8)*s010*s011*s110*t110+(1/16)*s011^2*s110*t110+(1/4)*s001*s100*s110*t110+(1/2)*s010*s100*s110*t110-(1/8)*s011*s100*s110*t110+(1/16)*s100^2*s110*t110+(9/4)*r*s101*s110*t110+(5/8)*s001*s101*s110*t110-(1/8)*s010*s101*s110*t110+(5/4)*s011*s101*s110*t110+(1/8)*s100*s101*s110*t110+(1/16)*s101^2*s110*t110-(7/8)*r*s110^2*t110+(3/16)*s001*s110^2*t110+(1/16)*s010*s110^2*t110-(3/16)*s100*s110^2*t110-(5/16)*s101*s110^2*t110-(1/16)*s110^3*t110-(3/2)*r^2*s111*t110-(3/4)*r*s001*s111*t110+(5/4)*r*s010*s111*t110-(1/4)*s001*s010*s111*t110-(1/8)*s010^2*s111*t110+(19/4)*r*s011*s111*t110-(3/4)*s001*s011*s111*t110-s010*s011*s111*t110-(1/8)*s011^2*s111*t110+(1/2)*r*s100*s111*t110-(1/4)*s001*s100*s111*t110-(1/2)*s010*s100*s111*t110+(1/8)*s011*s100*s111*t110-(1/8)*s100^2*s111*t110+(7/4)*r*s101*s111*t110+(9/8)*s001*s101*s111*t110-(5/8)*s010*s101*s111*t110-(1/2)*s011*s101*s111*t110-s100*s101*s111*t110-(1/8)*s101^2*s111*t110+(3/4)*r*s110*s111*t110-(11/8)*s001*s110*s111*t110-(7/8)*s010*s110*s111*t110-(1/4)*s011*s110*s111*t110+(1/4)*s100*s110*s111*t110-(5/4)*s101*s110*s111*t110+(11/8)*r*s111^2*t110+(9/16)*s001*s111^2*t110+(1/16)*s010*s111^2*t110-(3/16)*s100*s111^2*t110-(5/16)*s101*s111^2*t110+(15/16)*s110*s111^2*t110+(1/8)*s111^3*t110+(3/4)*r^2*t001*t110+(3/4)*r*s001*t001*t110+(13/8)*r*s010*t001*t110-(1/4)*r*s011*t001*t110-(3/16)*s001*s011*t001*t110-(1/2)*s010*s011*t001*t110-(1/16)*s011^2*t001*t110-(7/8)*r*s100*t001*t110-(5/16)*s010*s100*t001*t110-(1/16)*s011*s100*t001*t110-(9/8)*r*s101*t001*t110-(3/4)*s010*s101*t001*t110+(1/16)*s100*s101*t001*t110+(3/8)*s101^2*t001*t110+r*s110*t001*t110-(1/8)*s001*s110*t001*t110-(1/8)*s010*s110*t001*t110+(1/16)*s011*s110*t001*t110-(1/8)*s100*s110*t001*t110+(1/8)*s101*s110*t001*t110+(7/8)*r*s111*t001*t110+(5/16)*s001*s111*t001*t110+(9/16)*s011*s111*t001*t110-(1/2)*s101*s111*t001*t110+(1/16)*s110*s111*t001*t110-(3/32)*r*t001^2*t110+(1/64)*s001*t001^2*t110+(1/64)*s010*t001^2*t110+(1/32)*s011*t001^2*t110-(3/64)*s100*t001^2*t110+(1/64)*s101*t001^2*t110+(1/64)*s110*t001^2*t110+(1/32)*s111*t001^2*t110+(9/4)*r^2*t010*t110-(3/2)*r*s001*t010*t110-(1/8)*r*s010*t010*t110-(1/8)*s001*s010*t010*t110-(3/8)*s010^2*t010*t110-(3/4)*r*s011*t010*t110+(1/16)*s001*s011*t010*t110+(3/4)*s010*s011*t010*t110-(3/16)*s011^2*t010*t110-(9/8)*r*s100*t010*t110+(1/8)*s001*s100*t010*t110+(1/16)*s010*s100*t010*t110+(1/16)*s011*s100*t010*t110-(15/8)*r*s101*t010*t110+(3/8)*s001*s101*t010*t110+(1/2)*s010*s101*t010*t110+(1/2)*s011*s101*t010*t110+(7/16)*s100*s101*t010*t110-(1/4)*r*s110*t010*t110-(1/8)*s001*s110*t010*t110+(1/4)*s010*s110*t010*t110+(1/16)*s011*s110*t010*t110-(7/8)*r*s111*t010*t110+(1/16)*s001*s111*t010*t110+(1/4)*s010*s111*t010*t110+(7/16)*s011*s111*t010*t110-(7/16)*s110*s111*t010*t110+(3/16)*s010*t001*t010*t110+(5/32)*s011*t001*t010*t110-(1/16)*s101*t001*t010*t110-(3/32)*s111*t001*t010*t110-(3/32)*r*t010^2*t110-(1/64)*s001*t010^2*t110-(5/64)*s010*t010^2*t110+(1/32)*s011*t010^2*t110-(3/64)*s100*t010^2*t110-(5/64)*s101*t010^2*t110-(1/64)*s110*t010^2*t110+(1/32)*s111*t010^2*t110+(3/2)*r^2*t011*t110+(1/8)*r*s001*t011*t110-(3/8)*r*s010*t011*t110-(1/8)*s001*s010*t011*t110-(5/16)*s010^2*t011*t110+(13/8)*r*s011*t011*t110-(1/8)*s010*s011*t011*t110-(1/8)*s010*s100*t011*t110-(5/16)*s011*s100*t011*t110-(9/8)*r*s101*t011*t110-(7/16)*s001*s101*t011*t110+(11/16)*s010*s101*t011*t110-(1/8)*s011*s101*t011*t110+(3/8)*s100*s101*t011*t110+(3/16)*s101^2*t011*t110+(7/8)*r*s110*t011*t110+(5/16)*s001*s110*t011*t110+(1/16)*s010*s110*t011*t110-(9/8)*s101*s110*t011*t110-(7/8)*r*s111*t011*t110-(7/16)*s001*s111*t011*t110+(5/16)*s010*s111*t011*t110+(1/8)*s011*s111*t011*t110+(3/16)*s100*s111*t011*t110+(7/16)*s101*s111*t011*t110-(1/16)*s110*s111*t011*t110+(9/16)*r*t001*t011*t110-(1/16)*s001*t001*t011*t110+(3/32)*s010*t001*t011*t110-(1/32)*s011*t001*t011*t110-(3/32)*s101*t001*t011*t110+(7/16)*r*t010*t011*t110+(1/32)*s010*t010*t011*t110+(1/32)*s011*t010*t011*t110-(5/32)*s101*t010*t011*t110+(1/16)*s110*t010*t011*t110+(3/64)*t001*t010*t011*t110+(3/32)*r*t011^2*t110+(1/64)*s001*t011^2*t110-(7/64)*s010*t011^2*t110-(3/64)*s100*t011^2*t110-(5/64)*s101*t011^2*t110-(1/64)*s110*t011^2*t110-(1/32)*s111*t011^2*t110+(3/2)*r^2*t100*t110-(1/4)*r*s001*t100*t110+(5/8)*r*s010*t100*t110+(3/8)*s001*s010*t100*t110+r*s011*t100*t110-(1/16)*s001*s011*t100*t110-(1/8)*s010*s011*t100*t110-r*s100*t100*t110+(3/8)*s001*s100*t100*t110+(1/16)*s010*s100*t100*t110-(1/4)*s011*s100*t100*t110+(1/8)*s100^2*t100*t110+r*s101*t100*t110-(3/8)*s001*s101*t100*t110-(1/4)*s010*s101*t100*t110+(1/16)*s011*s101*t100*t110-(1/2)*s100*s101*t100*t110+(1/8)*s101^2*t100*t110-(9/8)*r*s110*t100*t110+(1/8)*s001*s110*t100*t110+(3/16)*s100*s110*t100*t110-(1/2)*r*s111*t100*t110-(7/16)*s001*s111*t100*t110+(3/16)*s101*s111*t100*t110+(1/8)*s110*s111*t100*t110-(3/8)*r*t001*t100*t110+(3/32)*s011*t001*t100*t110-(1/16)*s100*t001*t100*t110+(3/16)*s101*t001*t100*t110+(1/32)*s111*t001*t100*t110-(5/16)*r*t010*t100*t110+(3/32)*s001*t010*t100*t110+(3/32)*s010*t010*t100*t110-(1/8)*s011*t010*t100*t110-(1/32)*s100*t010*t100*t110+(1/32)*s101*t010*t100*t110+(3/32)*s110*t010*t100*t110-(1/16)*s111*t010*t100*t110-(3/64)*t001*t010*t100*t110-(1/64)*t010^2*t100*t110+(3/8)*r*t011*t100*t110+(1/32)*s010*t011*t100*t110+(1/16)*s100*t011*t100*t110-(3/16)*s101*t011*t100*t110+(3/32)*s110*t011*t100*t110+(3/64)*t010*t011*t100*t110+(17/32)*r*t100^2*t110-(1/64)*s001*t100^2*t110+(1/64)*s010*t100^2*t110-(1/64)*s100*t100^2*t110-(7/64)*s101*t100^2*t110-(1/64)*s110*t100^2*t110+(1/32)*s111*t100^2*t110+(1/64)*t010*t100^2*t110+(9/4)*r^2*t101*t110+(1/4)*r*s001*t101*t110+(7/4)*r*s010*t101*t110+(1/8)*r*s011*t101*t110-(7/16)*s001*s011*t101*t110-(5/16)*s010*s011*t101*t110-(3/8)*s011^2*t101*t110-r*s100*t101*t110+(1/8)*s001*s100*t101*t110-(1/8)*s010*s100*t101*t110+(7/16)*s011*s100*t101*t110-(1/16)*s100^2*t101*t110-(5/4)*r*s101*t101*t110-(1/2)*s010*s101*t101*t110+(5/16)*s011*s101*t101*t110+(3/8)*s100*s101*t101*t110-(7/4)*r*s110*t101*t110+(1/2)*s001*s110*t101*t110+(7/16)*s011*s110*t101*t110+(1/8)*s100*s110*t101*t110-(1/8)*r*s111*t101*t110+(5/16)*s001*s111*t101*t110-(1/16)*s010*s111*t101*t110+(1/8)*s011*s111*t101*t110-(3/16)*s100*s111*t101*t110-(7/16)*s101*s111*t101*t110+(3/16)*s110*s111*t101*t110-(5/16)*r*t001*t101*t110-(3/16)*s001*t001*t101*t110+(3/32)*s100*t001*t101*t110+(1/16)*s101*t001*t101*t110+(1/16)*r*t010*t101*t110+(3/16)*s010*t010*t101*t110+(1/32)*s100*t010*t101*t110-(5/16)*s110*t010*t101*t110+(7/16)*r*t011*t101*t110-(1/32)*s001*t011*t101*t110+(1/32)*s010*t011*t101*t110+(3/16)*s011*t011*t101*t110+(1/32)*s100*t011*t101*t110-(1/32)*s101*t011*t101*t110-(7/32)*s110*t011*t101*t110-(1/16)*t010*t011*t101*t110-(17/16)*r*t100*t101*t110-(1/16)*s011*t100*t101*t110+(5/32)*s100*t100*t101*t110+(5/16)*s101*t100*t101*t110+(1/16)*s110*t100*t101*t110-(1/64)*t001*t100*t101*t110-(7/64)*t010*t100*t101*t110+(1/32)*t011*t100*t101*t110-(9/32)*r*t101^2*t110+(1/64)*s001*t101^2*t110+(1/64)*s010*t101^2*t110+(3/16)*s011*t101^2*t110-(3/64)*s100*t101^2*t110-(5/64)*s101*t101^2*t110-(1/64)*s110*t101^2*t110-(1/32)*s111*t101^2*t110-(1/32)*t011*t101^2*t110-(15/8)*r^2*t110^2+(3/2)*r*s001*t110^2-(3/32)*s001^2*t110^2-(3/2)*r*s010*t110^2-(1/8)*s001*s010*t110^2-(1/32)*s010^2*t110^2+(17/16)*r*s011*t110^2+(3/32)*s001*s011*t110^2-(7/32)*s010*s011*t110^2+(1/16)*s011^2*t110^2+r*s100*t110^2-(1/8)*s001*s100*t110^2+(3/8)*s010*s100*t110^2-(9/32)*s011*s100*t110^2-(1/32)*s100^2*t110^2-r*s101*t110^2+(1/8)*s001*s101*t110^2+(15/16)*s010*s101*t110^2-(13/32)*s011*s101*t110^2-(1/8)*s100*s101*t110^2-(1/32)*s101^2*t110^2+(1/2)*r*s110*t110^2-(3/16)*s001*s110*t110^2+(1/8)*s010*s110*t110^2+(1/32)*s011*s110*t110^2+(1/8)*s100*s110*t110^2-(1/8)*s101*s110*t110^2-(3/32)*s110^2*t110^2-(17/16)*r*s111*t110^2+(3/32)*s001*s111*t110^2+(1/32)*s010*s111*t110^2-(3/16)*s011*s111*t110^2-(3/32)*s100*s111*t110^2+(3/32)*s101*s111*t110^2+(9/32)*s110*s111*t110^2-(1/32)*r*t001*t110^2+(3/64)*s001*t001*t110^2-(1/64)*s010*t001*t110^2+(1/8)*s011*t001*t110^2-(1/64)*s100*t001*t110^2-(15/64)*s101*t001*t110^2+(1/64)*s110*t001*t110^2-(15/32)*r*t010*t110^2+(1/64)*s001*t010*t110^2-(11/64)*s010*t010*t110^2+(1/16)*s011*t010*t110^2+(1/64)*s100*t010*t110^2-(1/64)*s101*t010*t110^2-(1/64)*s110*t010*t110^2+(1/16)*s111*t010*t110^2+(7/32)*r*t011*t110^2-(3/64)*s001*t011*t110^2+(3/64)*s010*t011*t110^2-(1/32)*s011*t011*t110^2+(1/64)*s100*t011*t110^2+(9/64)*s101*t011*t110^2-(1/64)*s110*t011*t110^2+(21/32)*r*t100*t110^2-(1/64)*s001*t100*t110^2-(1/64)*s010*t100*t110^2-(1/64)*s100*t100*t110^2-(7/64)*s101*t100*t110^2+(1/64)*s110*t100*t110^2-(1/32)*s111*t100*t110^2+(1/64)*t010*t100*t110^2+(11/32)*r*t101*t110^2+(7/64)*s001*t101*t110^2+(3/64)*s010*t101*t110^2-(1/8)*s011*t101*t110^2-(7/64)*s100*t101*t110^2-(3/64)*s101*t101*t110^2-(3/64)*s110*t101*t110^2+(1/32)*s111*t101*t110^2+(1/32)*t011*t101*t110^2-(7/32)*r*t110^3-(1/64)*s001*t110^3-(1/64)*s010*t110^3+(3/64)*s100*t110^3+(5/64)*s101*t110^3+(1/64)*s110*t110^3-(1/32)*s111*t110^3+(9/2)*r^3*t111+(39/4)*r^2*s001*t111+(19/8)*r*s001^2*t111-(3/16)*s001^3*t111-(3/4)*r^2*s010*t111-(3/2)*r*s001*s010*t111-(3/16)*s001^2*s010*t111-(13/8)*r*s010^2*t111-(25/16)*s001*s010^2*t111-(1/16)*s010^3*t111+3*r^2*s011*t111+(3/4)*r*s001*s011*t111-(7/4)*r*s010*s011*t111-(5/8)*s001*s010*s011*t111-(5/8)*r*s011^2*t111+(3/16)*s001*s011^2*t111+(1/16)*s010*s011^2*t111+(33/4)*r^2*s100*t111-r*s001*s100*t111-(5/16)*s001^2*s100*t111+r*s010*s100*t111+(1/4)*s001*s010*s100*t111-(13/16)*s010^2*s100*t111-r*s011*s100*t111-(1/4)*s001*s011*s100*t111+(1/4)*s010*s011*s100*t111+(5/16)*s011^2*s100*t111+(3/8)*r*s100^2*t111-(3/16)*s001*s100^2*t111-(9/16)*s010*s100^2*t111-(5/16)*s100^3*t111+(9/4)*r^2*s101*t111-(7/2)*r*s001*s101*t111-(1/16)*s001^2*s101*t111+(5/4)*r*s010*s101*t111+(5/8)*s001*s010*s101*t111-(1/16)*s010^2*s101*t111-(7/4)*r*s011*s101*t111-(3/8)*s001*s011*s101*t111+(1/2)*s010*s011*s101*t111-(3/16)*s011^2*s101*t111-(9/2)*r*s100*s101*t111-(3/4)*s001*s100*s101*t111-(3/8)*s010*s100*s101*t111+(1/2)*s011*s100*s101*t111-(1/16)*s100^2*s101*t111-(19/8)*r*s101^2*t111+(3/16)*s001*s101^2*t111+(1/16)*s010*s101^2*t111+(3/8)*s011*s101^2*t111+(5/16)*s100*s101^2*t111+(1/16)*s101^3*t111-(9/4)*r^2*s110*t111-(7/4)*r*s001*s110*t111+(1/16)*s001^2*s110*t111-(5/2)*r*s010*s110*t111+(3/8)*s001*s010*s110*t111+(1/16)*s010^2*s110*t111-(1/4)*r*s011*s110*t111+(9/8)*s010*s011*s110*t111+(3/16)*s011^2*s110*t111+(3/2)*r*s100*s110*t111+(1/8)*s001*s100*s110*t111+(3/4)*s010*s100*s110*t111+(1/16)*s100^2*s110*t111+2*r*s101*s110*t111+(1/8)*s001*s101*s110*t111+(11/8)*s010*s101*s110*t111-(3/8)*s011*s101*s110*t111-(11/16)*s101^2*s110*t111-(11/8)*r*s110^2*t111+(3/16)*s001*s110^2*t111+(1/16)*s010*s110^2*t111-(1/8)*s011*s110^2*t111+(5/16)*s100*s110^2*t111-(5/16)*s101*s110^2*t111-(1/16)*s110^3*t111+(3/2)*r^2*s111*t111+r*s001*s111*t111+(1/2)*s001^2*s111*t111-r*s010*s111*t111+(19/8)*s001*s010*s111*t111-s010^2*s111*t111-(9/4)*r*s011*s111*t111+(1/4)*s001*s011*s111*t111-(1/4)*s010*s011*s111*t111-(1/8)*s011^2*s111*t111-(3/2)*r*s100*s111*t111-(1/8)*s001*s100*s111*t111+(13/8)*s010*s100*s111*t111+(5/8)*s011*s100*s111*t111+(1/8)*s100^2*s111*t111-(3/2)*r*s101*s111*t111-(3/8)*s001*s101*s111*t111+(5/2)*s010*s101*s111*t111+(3/2)*s011*s101*s111*t111+(5/8)*s100*s101*s111*t111-(1/8)*s101^2*s111*t111-(3/2)*r*s110*s111*t111+(1/8)*s010*s110*s111*t111-s011*s110*s111*t111+(3/8)*s100*s110*s111*t111+(5/8)*s101*s110*s111*t111-(1/8)*s110^2*s111*t111-(17/8)*r*s111^2*t111-(27/16)*s001*s111^2*t111+(15/16)*s010*s111^2*t111-(15/16)*s100*s111^2*t111-(1/16)*s101*s111^2*t111+(1/16)*s110*s111^2*t111+(1/8)*s111^3*t111+(9/4)*r^2*t001*t111+(5/8)*r*s001*t001*t111+(1/8)*s001^2*t001*t111-(13/8)*r*s010*t001*t111+(3/4)*s001*s010*t001*t111-(11/8)*r*s011*t001*t111-(1/4)*s001*s011*t001*t111-(1/8)*r*s100*t001*t111-(1/16)*s001*s100*t001*t111-(3/16)*s010*s100*t001*t111-(5/4)*r*s101*t001*t111-(1/4)*s001*s101*t001*t111+(3/16)*s011*s101*t001*t111+(1/2)*r*s110*t001*t111-(1/8)*s001*s110*t001*t111-(1/8)*s010*s110*t001*t111-(1/16)*s011*s110*t001*t111+(3/8)*s100*s110*t001*t111+(1/8)*s101*s110*t001*t111-(1/4)*r*s111*t001*t111+(1/2)*s010*s111*t001*t111+(3/16)*s011*s111*t001*t111+(1/16)*s100*s111*t001*t111+(7/16)*s101*s111*t001*t111-(1/16)*s110*s111*t001*t111-(7/16)*s111^2*t001*t111-(7/32)*r*t001^2*t111+(1/64)*s001*t001^2*t111+(1/64)*s010*t001^2*t111+(5/64)*s100*t001^2*t111+(1/64)*s101*t001^2*t111+(1/64)*s110*t001^2*t111-(9/4)*r^2*t010*t111+(15/8)*r*s001*t010*t111+(1/8)*r*s010*t010*t111+(3/8)*s010^2*t010*t111-(1/8)*r*s011*t010*t111-(1/4)*s010*s011*t010*t111+(13/8)*r*s100*t010*t111+(1/16)*s001*s100*t010*t111+(3/16)*s010*s100*t010*t111+(3/2)*r*s101*t010*t111-(1/8)*s001*s101*t010*t111-(3/8)*s010*s101*t010*t111-(5/16)*s011*s101*t010*t111-(5/8)*s100*s101*t010*t111-(1/4)*r*s110*t010*t111-(1/2)*s010*s110*t010*t111-(1/16)*s011*s110*t010*t111+(1/8)*s101*s110*t010*t111+(1/4)*r*s111*t010*t111-(1/2)*s010*s111*t010*t111-(7/16)*s011*s111*t010*t111+(3/16)*s100*s111*t010*t111+(3/16)*s101*s111*t010*t111-(5/16)*s110*s111*t010*t111+(7/16)*s111^2*t010*t111+(1/16)*s001*t001*t010*t111-(3/16)*s010*t001*t010*t111-(5/32)*s011*t001*t010*t111+(7/32)*s111*t001*t010*t111+(1/32)*r*t010^2*t111+(3/64)*s001*t010^2*t111+(3/64)*s010*t010^2*t111+(5/64)*s100*t010^2*t111-(1/64)*s101*t010^2*t111-(1/64)*s110*t010^2*t111-(1/8)*s111*t010^2*t111-(3/2)*r^2*t011*t111-(11/8)*r*s001*t011*t111+(1/16)*s001^2*t011*t111+(3/8)*r*s010*t011*t111-(7/16)*s001*s010*t011*t111+(5/16)*s010^2*t011*t111+(7/8)*r*s011*t011*t111-(3/16)*s001*s011*t011*t111+(3/16)*s010*s011*t011*t111+(1/2)*r*s100*t011*t111-(1/8)*s001*s100*t011*t111+(3/8)*s010*s100*t011*t111+(5/16)*s011*s100*t011*t111+(7/8)*r*s101*t011*t111+(7/16)*s001*s101*t011*t111+(1/8)*s010*s101*t011*t111+(3/16)*s011*s101*t011*t111-(11/8)*r*s110*t011*t111-(1/8)*s001*s110*t011*t111-(5/16)*s010*s110*t011*t111+(1/16)*s011*s110*t011*t111+(3/16)*s101*s110*t011*t111-(13/8)*r*s111*t011*t111+(5/8)*s001*s111*t011*t111-(3/8)*s010*s111*t011*t111+(1/8)*s011*s111*t011*t111-(3/16)*s100*s111*t011*t111-(9/16)*r*t001*t011*t111-(1/32)*s001*t001*t011*t111-(3/32)*s010*t001*t011*t111+(5/16)*s101*t001*t011*t111+(1/32)*s111*t001*t011*t111-(3/16)*r*t010*t011*t111+(1/32)*s001*t010*t011*t111+(3/32)*s010*t010*t011*t111-(3/16)*s110*t010*t011*t111-(5/32)*s111*t010*t011*t111-(5/64)*t001*t010*t011*t111-(5/32)*r*t011^2*t111-(1/64)*s001*t011^2*t111+(5/64)*s010*t011^2*t111+(5/64)*s100*t011^2*t111+(1/64)*s101*t011^2*t111-(1/64)*s110*t011^2*t111-(1/32)*s111*t011^2*t111-(9/4)*r^2*t100*t111-(3/4)*r*s001*t100*t111-(9/4)*r*s010*t100*t111+(1/8)*r*s011*t100*t111+(3/16)*s001*s011*t100*t111-(7/16)*s010*s011*t100*t111+r*s100*t100*t111+(1/8)*s001*s100*t100*t111+(3/8)*s010*s100*t100*t111-(5/16)*s011*s100*t100*t111+(1/16)*s100^2*t100*t111+(3/4)*r*s101*t100*t111-(9/16)*s011*s101*t100*t111-(1/8)*s100*s101*t100*t111+(5/4)*r*s110*t100*t111-(3/16)*s011*s110*t100*t111+(1/8)*s100*s110*t100*t111+(3/8)*r*s111*t100*t111-(5/16)*s001*s111*t100*t111+(1/16)*s010*s111*t100*t111-(3/8)*s011*s111*t100*t111+(5/16)*s100*s111*t100*t111+(7/16)*s101*s111*t100*t111+(13/16)*s110*s111*t100*t111+(1/8)*s111^2*t100*t111+(13/16)*r*t001*t100*t111-(1/16)*s001*t001*t100*t111-(3/32)*s100*t001*t100*t111-(1/16)*s101*t001*t100*t111-(3/8)*s111*t001*t100*t111+(7/16)*r*t010*t100*t111-(3/16)*s010*t010*t100*t111-(1/32)*s100*t010*t100*t111+(1/16)*s110*t010*t100*t111-(1/8)*s111*t010*t100*t111-(5/16)*r*t011*t100*t111-(1/32)*s001*t011*t100*t111+(1/32)*s010*t011*t100*t111+(1/16)*s011*t011*t100*t111+(1/32)*s100*t011*t100*t111-(1/32)*s101*t011*t100*t111-(7/32)*s110*t011*t100*t111+(1/32)*t001*t011*t100*t111+(1/32)*t010*t011*t100*t111-(1/32)*t011^2*t100*t111-(9/32)*r*t100^2*t111+(3/64)*s001*t100^2*t111+(1/64)*s010*t100^2*t111+(1/64)*s100*t100^2*t111+(1/64)*s101*t100^2*t111-(1/64)*s110*t100^2*t111-(1/32)*s111*t100^2*t111-(3/2)*r^2*t101*t111+(3/2)*r*s001*t101*t111-(3/8)*s001^2*t101*t111-(9/8)*r*s010*t101*t111-(1/2)*r*s011*t101*t111-(3/16)*s001*s011*t101*t111+r*s100*t101*t111-(3/4)*s001*s100*t101*t111+(3/16)*s010*s100*t101*t111-(1/8)*s100^2*t101*t111+(1/4)*r*s101*t101*t111+(1/8)*s001*s101*t101*t111+(1/8)*s010*s101*t101*t111+(3/16)*s011*s101*t101*t111+(1/8)*s100*s101*t101*t111+(5/8)*r*s110*t101*t111+(1/4)*s001*s110*t101*t111-(5/8)*s011*s110*t101*t111+(1/16)*s100*s110*t101*t111-(1/8)*s101*s110*t101*t111+r*s111*t101*t111-(1/16)*s001*s111*t101*t111+(5/8)*s010*s111*t101*t111-(1/4)*s100*s111*t101*t111-(3/16)*s101*s111*t101*t111+(7/8)*r*t001*t101*t111-(1/16)*s001*t001*t101*t111+(7/32)*s011*t001*t101*t111+(1/16)*s100*t001*t101*t111-(3/32)*s111*t001*t101*t111-(9/16)*r*t010*t101*t111+(5/32)*s001*t010*t101*t111-(1/32)*s010*t010*t101*t111+(3/32)*s100*t010*t101*t111-(1/32)*s101*t010*t101*t111-(1/32)*s110*t010*t101*t111+(1/16)*s111*t010*t101*t111+(5/64)*t001*t010*t101*t111-(1/64)*t010^2*t101*t111-(7/8)*r*t011*t101*t111+(1/16)*s001*t011*t101*t111-(1/32)*s010*t011*t101*t111-(1/16)*s100*t011*t101*t111+(5/32)*s110*t011*t101*t111-(5/64)*t010*t011*t101*t111+(13/16)*r*t100*t101*t111-(3/16)*s001*t100*t101*t111-(1/32)*s100*t100*t101*t111+(1/16)*s110*t100*t101*t111+(3/16)*s111*t100*t101*t111-(1/64)*t001*t100*t101*t111+(5/64)*t010*t100*t101*t111-(1/16)*t011*t100*t101*t111+(29/32)*r*t101^2*t111+(17/64)*s001*t101^2*t111+(1/64)*s010*t101^2*t111-(1/64)*s100*t101^2*t111-(1/64)*s101*t101^2*t111-(1/64)*s110*t101^2*t111-(1/32)*s111*t101^2*t111-(3/64)*t010*t101^2*t111-(3/2)*r^2*t110*t111-(7/8)*r*s001*t110*t111-(1/2)*r*s010*t110*t111+(1/4)*s001*s010*t110*t111+(1/8)*s010^2*t110*t111-r*s011*t110*t111+(11/16)*s010*s011*t110*t111+r*s100*t110*t111+(5/16)*s001*s100*t110*t111-(1/4)*s010*s100*t110*t111-(1/4)*s011*s100*t110*t111-(1/8)*s100^2*t110*t111+(3/8)*r*s101*t110*t111-(1/2)*s010*s101*t110*t111+(1/8)*s011*s101*t110*t111-(1/16)*s100*s101*t110*t111-(1/4)*r*s110*t110*t111-(1/8)*s001*s110*t110*t111-(3/8)*s010*s110*t110*t111-(3/16)*s011*s110*t110*t111+(3/8)*s100*s110*t110*t111+(5/8)*s101*s110*t110*t111+(5/2)*r*s111*t110*t111-(1/8)*s001*s111*t110*t111+(1/16)*s010*s111*t110*t111-(1/2)*s100*s111*t110*t111-(5/16)*s110*s111*t110*t111+(1/16)*r*t001*t110*t111+(3/32)*s001*t001*t110*t111+(1/32)*s010*t001*t110*t111-(1/4)*s011*t001*t110*t111-(3/32)*s100*t001*t110*t111+(3/32)*s101*t001*t110*t111+(3/32)*s110*t001*t110*t111-(1/16)*s111*t001*t110*t111-(1/64)*t001^2*t110*t111+(3/8)*r*t010*t110*t111+(3/16)*s010*t010*t110*t111-(3/32)*s011*t010*t110*t111+(1/16)*s100*t010*t110*t111+(7/32)*s111*t010*t110*t111+(1/64)*t001*t010*t110*t111-(5/8)*r*t011*t110*t111+(1/32)*s001*t011*t110*t111-(5/16)*s010*t011*t110*t111+(1/16)*s100*t011*t110*t111+(3/32)*s101*t011*t110*t111+(1/64)*t001*t011*t110*t111-(19/16)*r*t100*t110*t111+(1/16)*s010*t100*t110*t111+(7/32)*s100*t100*t110*t111+(1/16)*s101*t100*t110*t111-(1/16)*s111*t100*t110*t111-(1/64)*t001*t100*t110*t111-(3/64)*t010*t100*t110*t111+(15/16)*r*t101*t110*t111-(3/16)*s001*t101*t110*t111-(3/16)*s010*t101*t110*t111-(1/16)*s011*t101*t110*t111-(3/32)*s100*t101*t110*t111+(3/64)*t001*t101*t110*t111+(5/64)*t010*t101*t110*t111+(1/32)*t011*t101*t110*t111-(3/32)*r*t110^2*t111+(3/64)*s001*t110^2*t111+(3/64)*s010*t110^2*t111-(1/64)*s100*t110^2*t111+(1/64)*s101*t110^2*t111+(1/64)*s110*t110^2*t111-(1/32)*s111*t110^2*t111-(1/64)*t001*t110^2*t111+(21/8)*r^2*t111^2+(1/2)*r*s001*t111^2+(3/32)*s001^2*t111^2+(7/4)*r*s010*t111^2-(7/16)*s001*s010*t111^2-(1/32)*s010^2*t111^2+(5/16)*r*s011*t111^2-(3/32)*s001*s011*t111^2-(5/32)*s010*s011*t111^2-(1/16)*s011^2*t111^2-(3/4)*r*s100*t111^2-(3/8)*s001*s100*t111^2-(3/4)*s010*s100*t111^2-(1/32)*s011*s100*t111^2-(1/32)*s100^2*t111^2-(1/4)*r*s101*t111^2-(1/8)*s001*s101*t111^2+(1/32)*s011*s101*t111^2+(1/32)*s101^2*t111^2+(1/8)*s010*s110*t111^2+(15/32)*s011*s110*t111^2+(1/8)*s100*s110*t111^2-(1/16)*s101*s110*t111^2-(3/32)*s110^2*t111^2-(25/16)*r*s111*t111^2+(9/32)*s001*s111*t111^2-(9/32)*s010*s111*t111^2+(3/16)*s011*s111*t111^2+(25/32)*s100*s111*t111^2-(3/32)*s101*s111*t111^2-(5/32)*s110*s111*t111^2-(9/32)*r*t001*t111^2+(1/64)*s001*t001*t111^2-(1/64)*s010*t001*t111^2-(1/32)*s011*t001*t111^2-(1/64)*s100*t001*t111^2-(5/64)*s101*t001*t111^2+(1/64)*s110*t001*t111^2+(5/32)*s111*t001*t111^2+(1/32)*r*t010*t111^2-(1/64)*s001*t010*t111^2-(3/64)*s010*t010*t111^2-(1/32)*s011*t010*t111^2+(1/64)*s100*t010*t111^2+(1/64)*s101*t010*t111^2-(1/64)*s110*t010*t111^2+(1/32)*s111*t010*t111^2+(11/32)*r*t011*t111^2-(3/64)*s001*t011*t111^2+(15/64)*s010*t011*t111^2+(1/32)*s011*t011*t111^2+(1/64)*s100*t011*t111^2+(5/64)*s101*t011*t111^2-(1/64)*s110*t011*t111^2+(7/32)*r*t100*t111^2+(1/64)*s001*t100*t111^2-(1/64)*s010*t100*t111^2-(7/64)*s100*t100*t111^2-(5/64)*s101*t100*t111^2+(1/64)*s110*t100*t111^2-(1/32)*s111*t100*t111^2-(35/32)*r*t101*t111^2-(3/64)*s001*t101*t111^2+(3/64)*s010*t101*t111^2+(1/16)*s011*t101*t111^2+(19/64)*s100*t101*t111^2+(3/64)*s101*t101*t111^2-(3/64)*s110*t101*t111^2-(1/32)*s111*t101*t111^2+(1/64)*t010*t101*t111^2+(9/32)*r*t110*t111^2+(1/64)*s001*t110*t111^2+(3/64)*s010*t110*t111^2-(9/64)*s100*t110*t111^2-(5/64)*s101*t110*t111^2+(1/64)*s110*t110*t111^2+(1/32)*s111*t110*t111^2-(1/64)*t001*t110*t111^2+(5/32)*r*t111^3-(3/64)*s001*t111^3-(1/64)*s010*t111^3-(5/64)*s100*t111^3-(1/64)*s101*t111^3+(1/64)*s110*t111^3+(1/32)*s111*t111^3,
 -6*r^2*s001^2-(1/2)*s001^4+2*r*s001^2*s010+(1/2)*s001^2*s010^2-12*r^2*s001*s011+4*r*s001*s010*s011+s001*s010^2*s011-6*r^2*s011^2+s001^2*s011^2+2*r*s010*s011^2+(1/2)*s010^2*s011^2-(1/2)*s011^4+18*r^2*s001*s100+2*r*s001*s010*s100+(1/2)*s001*s010^2*s100+6*r^2*s011*s100-10*r*s010*s011*s100-(5/2)*s010^2*s011*s100-6*r^2*s100^2+s001^2*s100^2+2*r*s010*s100^2+(1/2)*s010^2*s100^2+s011^2*s100^2-(1/2)*s100^4+54*r^3*s101-(21/2)*r*s001^2*s101-27*r^2*s010*s101+(11/4)*s001^2*s010*s101+(9/2)*r*s010^2*s101-(1/4)*s010^3*s101+3*r*s001*s011*s101+(3/2)*s001*s010*s011*s101-(21/2)*r*s011^2*s101+(11/4)*s010*s011^2*s101+19*r*s001*s100*s101-(13/2)*s001*s010*s100*s101-r*s011*s100*s101-(1/2)*s010*s011*s100*s101-(21/2)*r*s100^2*s101+(11/4)*s010*s100^2*s101-27*r^2*s101^2-(1/4)*s001^2*s101^2+9*r*s010*s101^2-(3/4)*s010^2*s101^2+(7/2)*s001*s011*s101^2-(1/4)*s011^2*s101^2-3*s011*s100*s101^2-(1/4)*s100^2*s101^2-(3/2)*r*s101^3+(1/4)*s010*s101^3+(3/4)*s101^4+6*r^2*s001*s110-10*r*s001*s010*s110-(5/2)*s001*s010^2*s110+18*r^2*s011*s110+2*r*s010*s011*s110+(1/2)*s010^2*s011*s110-12*r^2*s100*s110+4*r*s010*s100*s110+s010^2*s100*s110-4*s001*s011*s100*s110-r*s001*s101*s110-(1/2)*s001*s010*s101*s110+19*r*s011*s101*s110-(13/2)*s010*s011*s101*s110+3*r*s100*s101*s110+(3/2)*s010*s100*s101*s110-3*s001*s101^2*s110+(7/2)*s100*s101^2*s110-6*r^2*s110^2+s001^2*s110^2+2*r*s010*s110^2+(1/2)*s010^2*s110^2+s011^2*s110^2+s100^2*s110^2-(21/2)*r*s101*s110^2+(11/4)*s010*s101*s110^2-(1/4)*s101^2*s110^2-(1/2)*s110^4-54*r^3*s111+(13/2)*r*s001^2*s111+27*r^2*s010*s111-(3/4)*s001^2*s010*s111-(9/2)*r*s010^2*s111+(1/4)*s010^3*s111-11*r*s001*s011*s111+(5/2)*s001*s010*s011*s111+(13/2)*r*s011^2*s111-(3/4)*s010*s011^2*s111+9*r*s001*s100*s111-(7/2)*s001*s010*s100*s111-11*r*s011*s100*s111+(5/2)*s010*s011*s100*s111+(13/2)*r*s100^2*s111-(3/4)*s010*s100^2*s111-s001^2*s101*s111-2*s001*s011*s101*s111-s011^2*s101*s111-11*s001*s100*s101*s111+15*s011*s100*s101*s111-s100^2*s101*s111+(45/2)*r*s101^2*s111-(15/4)*s010*s101^2*s111-(5/2)*s101^3*s111-11*r*s001*s110*s111+(5/2)*s001*s010*s110*s111+9*r*s011*s110*s111-(7/2)*s010*s011*s110*s111-11*r*s100*s110*s111+(5/2)*s010*s100*s110*s111+15*s001*s101*s110*s111-11*s011*s101*s110*s111-2*s100*s101*s110*s111+(13/2)*r*s110^2*s111-(3/4)*s010*s110^2*s111-s101*s110^2*s111+27*r^2*s111^2+(5/4)*s001^2*s111^2-9*r*s010*s111^2+(3/4)*s010^2*s111^2-(3/2)*s001*s011*s111^2+(5/4)*s011^2*s111^2+s001*s100*s111^2-2*s011*s100*s111^2+(5/4)*s100^2*s111^2-(45/2)*r*s101*s111^2+(15/4)*s010*s101*s111^2-2*s001*s110*s111^2+s011*s110*s111^2-(3/2)*s100*s110*s111^2+(5/4)*s110^2*s111^2+(3/2)*r*s111^3-(1/4)*s010*s111^3+(5/2)*s101*s111^3-(3/4)*s111^4-21*r^2*s001*t001+(1/4)*s001^3*t001+9*r*s001*s010*t001-(1/4)*s001*s010^2*t001-21*r^2*s011*t001+(3/4)*s001^2*s011*t001+9*r*s010*s011*t001-(1/4)*s010^2*s011*t001+(3/4)*s001*s011^2*t001+(1/4)*s011^3*t001+3*r^2*s100*t001-(1/4)*s001^2*s100*t001-3*r*s010*s100*t001-(1/4)*s010^2*s100*t001+(3/2)*s001*s011*s100*t001-(1/4)*s011^2*s100*t001-(1/4)*s001*s100^2*t001-(1/4)*s011*s100^2*t001+(1/4)*s100^3*t001-r*s001*s101*t001+(1/2)*s001*s010*s101*t001-r*s011*s101*t001+(1/2)*s010*s011*s101*t001+7*r*s100*s101*t001-(3/2)*s010*s100*s101*t001+(7/4)*s001*s101^2*t001+(7/4)*s011*s101^2*t001-(1/4)*s100*s101^2*t001+3*r^2*s110*t001-(1/4)*s001^2*s110*t001-3*r*s010*s110*t001-(1/4)*s010^2*s110*t001+(3/2)*s001*s011*s110*t001-(1/4)*s011^2*s110*t001-(1/2)*s001*s100*s110*t001-(1/2)*s011*s100*s110*t001-(5/4)*s100^2*s110*t001+7*r*s101*s110*t001-(3/2)*s010*s101*s110*t001-(1/4)*s101^2*s110*t001-(1/4)*s001*s110^2*t001-(1/4)*s011*s110^2*t001-(5/4)*s100*s110^2*t001+(1/4)*s110^3*t001-r*s001*s111*t001+(1/2)*s001*s010*s111*t001-r*s011*s111*t001+(1/2)*s010*s011*s111*t001+7*r*s100*s111*t001-(3/2)*s010*s100*s111*t001-(13/2)*s001*s101*s111*t001-(13/2)*s011*s101*s111*t001+(3/2)*s100*s101*s111*t001+7*r*s110*s111*t001-(3/2)*s010*s110*s111*t001+(3/2)*s101*s110*s111*t001+(7/4)*s001*s111^2*t001+(7/4)*s011*s111^2*t001-(1/4)*s100*s111^2*t001-(1/4)*s110*s111^2*t001-(1/8)*s001^2*t001^2+r*s010*t001^2-(3/4)*s001*s011*t001^2-(1/8)*s011^2*t001^2+(1/8)*s100^2*t001^2-(7/8)*r*s101*t001^2+(1/16)*s010*s101*t001^2+(3/16)*s101^2*t001^2+(3/4)*s100*s110*t001^2+(1/8)*s110^2*t001^2+(7/8)*r*s111*t001^2-(1/16)*s010*s111*t001^2-(1/2)*s101*s111*t001^2-(3/16)*s111^2*t001^2+(1/16)*s001*t001^3+(1/16)*s011*t001^3-(1/16)*s100*t001^3-(1/16)*s110*t001^3+3*r^2*s001*t010+(3/2)*r*s001*s010*t010-(3/2)*r*s010*s011*t010-(3/4)*s010^2*s011*t010-3*r^2*s100*t010-(3/2)*r*s010*s100*t010-r*s001*s101*t010-(3/4)*s001*s010*s101*t010-(1/4)*s010*s011*s101*t010+r*s100*s101*t010+(3/4)*s010*s100*s101*t010-(1/4)*s001*s101^2*t010+(1/4)*s100*s101^2*t010+(3/2)*r*s010*s110*t010+(3/4)*s010^2*s110*t010+(1/4)*s010*s101*s110*t010+(1/2)*r*s001*s111*t010+(3/2)*r*s011*s111*t010+(1/2)*s010*s011*s111*t010-(1/2)*r*s100*s111*t010-(1/4)*s001*s101*s111*t010+(1/4)*s011*s101*s111*t010+(1/4)*s100*s101*s111*t010-(3/2)*r*s110*s111*t010-(1/2)*s010*s110*s111*t010-(1/4)*s101*s110*s111*t010+(1/4)*s011*s111^2*t010-(1/4)*s110*s111^2*t010-(3/2)*r^2*t001*t010-(3/4)*r*s010*t001*t010-(1/4)*r*s101*t001*t010+(1/2)*r*s111*t001*t010+(3/8)*s010*s111*t001*t010+(1/8)*s101*s111*t001*t010+(1/8)*s111^2*t001*t010+(9/2)*r^2*t010^2+(1/8)*s001^2*t010^2-(7/4)*r*s010*t010^2-(1/8)*s011^2*t010^2+(1/4)*s001*s100*t010^2+(1/8)*s100^2*t010^2+(13/8)*r*s101*t010^2-(1/16)*s010*s101*t010^2-(3/16)*s101^2*t010^2-(1/4)*s011*s110*t010^2-(1/8)*s110^2*t010^2-(19/8)*r*s111*t010^2-(1/16)*s010*s111*t010^2+(5/8)*s101*s111*t010^2-(3/16)*s111^2*t010^2-(1/16)*s001*t001*t010^2+(1/16)*s011*t001*t010^2-(1/16)*s100*t001*t010^2+(1/16)*s110*t001*t010^2+(3/2)*r*s001*s010*t011+(3/4)*s001*s010^2*t011-3*r^2*s011*t011-(3/2)*r*s010*s011*t011+3*r^2*s100*t011+(3/2)*r*s010*s100*t011-(3/2)*r*s001*s101*t011-(1/2)*s001*s010*s101*t011-(1/2)*r*s011*s101*t011+(1/2)*r*s100*s101*t011-(1/4)*s001*s101^2*t011-(3/2)*r*s010*s110*t011-(3/4)*s010^2*s110*t011+(3/2)*r*s101*s110*t011+(1/2)*s010*s101*s110*t011+(1/4)*s101^2*s110*t011+(1/4)*s001*s010*s111*t011+r*s011*s111*t011+(3/4)*s010*s011*s111*t011-r*s100*s111*t011-(3/4)*s010*s100*s111*t011-(1/4)*s001*s101*s111*t011+(1/4)*s011*s101*s111*t011-(1/4)*s100*s101*s111*t011-(1/4)*s010*s110*s111*t011+(1/4)*s101*s110*s111*t011+(1/4)*s011*s111^2*t011-(1/4)*s100*s111^2*t011+(3/2)*r^2*t001*t011+(3/4)*r*s010*t001*t011-(1/2)*r*s101*t001*t011-(3/8)*s010*s101*t001*t011-(1/8)*s101^2*t001*t011+(1/4)*r*s111*t001*t011-(1/8)*s101*s111*t001*t011-4*r*s101*t010*t011+s010*s101*t010*t011+(1/2)*s001*s110*t010*t011+(1/2)*s011*s110*t010*t011+(1/2)*s100*s110*t010*t011+(1/2)*s110^2*t010*t011-4*r*s111*t010*t011+s010*s111*t010*t011-(1/8)*s001*t001*t010*t011-(1/8)*s011*t001*t010*t011-(1/8)*s100*t001*t010*t011-(3/8)*s110*t001*t010*t011+(1/16)*t001^2*t010*t011-(9/2)*r^2*t011^2-(1/8)*s001^2*t011^2+(7/4)*r*s010*t011^2+(1/8)*s011^2*t011^2+(1/4)*s011*s100*t011^2+(1/8)*s100^2*t011^2+(19/8)*r*s101*t011^2-(15/16)*s010*s101*t011^2+(3/16)*s101^2*t011^2-(1/4)*s001*s110*t011^2-(1/8)*s110^2*t011^2+(3/8)*r*s111*t011^2+(1/16)*s010*s111*t011^2-(5/8)*s101*s111*t011^2+(3/16)*s111^2*t011^2+(1/16)*s001*t001*t011^2-(1/16)*s011*t001*t011^2-(1/16)*s100*t001*t011^2+(1/16)*s110*t001*t011^2+3*r^2*s001*t100+(1/4)*s001^3*t100-3*r*s001*s010*t100-(1/4)*s001*s010^2*t100+3*r^2*s011*t100-(5/4)*s001^2*s011*t100-3*r*s010*s011*t100-(1/4)*s010^2*s011*t100-(5/4)*s001*s011^2*t100+(1/4)*s011^3*t100-21*r^2*s100*t100-(1/4)*s001^2*s100*t100+9*r*s010*s100*t100-(1/4)*s010^2*s100*t100-(1/2)*s001*s011*s100*t100-(1/4)*s011^2*s100*t100-(1/4)*s001*s100^2*t100-(1/4)*s011*s100^2*t100+(1/4)*s100^3*t100+7*r*s001*s101*t100-(3/2)*s001*s010*s101*t100+7*r*s011*s101*t100-(3/2)*s010*s011*s101*t100-r*s100*s101*t100+(1/2)*s010*s100*s101*t100-(1/4)*s001*s101^2*t100-(1/4)*s011*s101^2*t100+(7/4)*s100*s101^2*t100-21*r^2*s110*t100-(1/4)*s001^2*s110*t100+9*r*s010*s110*t100-(1/4)*s010^2*s110*t100-(1/2)*s001*s011*s110*t100-(1/4)*s011^2*s110*t100+(3/2)*s001*s100*s110*t100+(3/2)*s011*s100*s110*t100+(3/4)*s100^2*s110*t100-r*s101*s110*t100+(1/2)*s010*s101*s110*t100+(7/4)*s101^2*s110*t100-(1/4)*s001*s110^2*t100-(1/4)*s011*s110^2*t100+(3/4)*s100*s110^2*t100+(1/4)*s110^3*t100+7*r*s001*s111*t100-(3/2)*s001*s010*s111*t100+7*r*s011*s111*t100-(3/2)*s010*s011*s111*t100-r*s100*s111*t100+(1/2)*s010*s100*s111*t100+(3/2)*s001*s101*s111*t100+(3/2)*s011*s101*s111*t100-(13/2)*s100*s101*s111*t100-r*s110*s111*t100+(1/2)*s010*s110*s111*t100-(13/2)*s101*s110*s111*t100-(1/4)*s001*s111^2*t100-(1/4)*s011*s111^2*t100+(7/4)*s100*s111^2*t100+(7/4)*s110*s111^2*t100-2*r*s010*t001*t100+(7/4)*r*s101*t001*t100-(1/8)*s010*s101*t001*t100-(3/8)*s101^2*t001*t100-(7/4)*r*s111*t001*t100+(1/8)*s010*s111*t001*t100+s101*s111*t001*t100+(3/8)*s111^2*t001*t100+(1/16)*s001*t001^2*t100+(1/16)*s011*t001^2*t100-(1/16)*s100*t001^2*t100-(1/16)*s110*t001^2*t100+(3/2)*r^2*t010*t100+(3/4)*r*s010*t010*t100+(1/4)*r*s101*t010*t100-(1/2)*r*s111*t010*t100-(3/8)*s010*s111*t010*t100-(1/8)*s101*s111*t010*t100-(1/8)*s111^2*t010*t100-(1/16)*s001*t010^2*t100+(1/16)*s011*t010^2*t100-(1/16)*s100*t010^2*t100+(1/16)*s110*t010^2*t100-(3/2)*r^2*t011*t100-(3/4)*r*s010*t011*t100+(1/2)*r*s101*t011*t100+(3/8)*s010*s101*t011*t100+(1/8)*s101^2*t011*t100-(1/4)*r*s111*t011*t100+(1/8)*s101*s111*t011*t100-(1/4)*s110*t010*t011*t100+(1/16)*t001*t010*t011*t100+(1/16)*s001*t011^2*t100-(1/16)*s011*t011^2*t100-(1/16)*s100*t011^2*t100+(1/16)*s110*t011^2*t100+(1/8)*s001^2*t100^2+r*s010*t100^2+(3/4)*s001*s011*t100^2+(1/8)*s011^2*t100^2-(1/8)*s100^2*t100^2-(7/8)*r*s101*t100^2+(1/16)*s010*s101*t100^2+(3/16)*s101^2*t100^2-(3/4)*s100*s110*t100^2-(1/8)*s110^2*t100^2+(7/8)*r*s111*t100^2-(1/16)*s010*s111*t100^2-(1/2)*s101*s111*t100^2-(3/16)*s111^2*t100^2-(1/16)*s001*t001*t100^2-(1/16)*s011*t001*t100^2+(1/16)*s100*t001*t100^2+(1/16)*s110*t001*t100^2-(1/16)*s001*t100^3-(1/16)*s011*t100^3+(1/16)*s100*t100^3+(1/16)*s110*t100^3-7*r*s001*s100*t101+(1/2)*s001*s010*s100*t101+7*r*s011*s100*t101-(1/2)*s010*s011*s100*t101+(27/2)*r^2*s101*t101+(1/8)*s001^2*s101*t101-(9/2)*r*s010*s101*t101+(3/8)*s010^2*s101*t101-(7/4)*s001*s011*s101*t101+(1/8)*s011^2*s101*t101+(9/4)*s001*s100*s101*t101-(3/4)*s011*s100*s101*t101+(1/8)*s100^2*s101*t101-(9/2)*r*s101^2*t101+(3/4)*s010*s101^2*t101-(1/8)*s101^3*t101+7*r*s001*s110*t101-(1/2)*s001*s010*s110*t101-7*r*s011*s110*t101+(1/2)*s010*s011*s110*t101-(3/4)*s001*s101*s110*t101+(9/4)*s011*s101*s110*t101-(7/4)*s100*s101*s110*t101+(1/8)*s101*s110^2*t101-(27/2)*r^2*s111*t101-(1/8)*s001^2*s111*t101+(9/2)*r*s010*s111*t101-(3/8)*s010^2*s111*t101+(7/4)*s001*s011*s111*t101-(1/8)*s011^2*s111*t101+(3/4)*s001*s100*s111*t101-(9/4)*s011*s100*s111*t101-(1/8)*s100^2*s111*t101+(15/8)*s101^2*s111*t101-(9/4)*s001*s110*s111*t101+(3/4)*s011*s110*s111*t101+(7/4)*s100*s110*s111*t101-(1/8)*s110^2*s111*t101+(9/2)*r*s111^2*t101-(3/4)*s010*s111^2*t101-(15/8)*s101*s111^2*t101+(1/8)*s111^3*t101+r*s001*t001*t101+r*s011*t001*t101-4*r*s100*t001*t101+(1/2)*s010*s100*t001*t101+(1/2)*s001*s101*t001*t101+(1/2)*s011*s101*t001*t101-4*r*s110*t001*t101+(1/2)*s010*s110*t001*t101+(1/2)*s001*s111*t001*t101+(1/2)*s011*s111*t001*t101+(1/2)*r*t001^2*t101-(1/32)*s101*t001^2*t101+(1/32)*s111*t001^2*t101+(1/4)*r*s001*t010*t101+(3/4)*r*s011*t010*t101+(1/4)*s010*s011*t010*t101-(1/4)*r*s100*t010*t101-(1/8)*s001*s101*t010*t101+(1/8)*s011*s101*t010*t101+(1/8)*s100*s101*t010*t101-(3/4)*r*s110*t010*t101-(1/4)*s010*s110*t010*t101-(1/8)*s101*s110*t010*t101+(1/4)*s011*s111*t010*t101-(1/4)*s110*s111*t010*t101-(1/8)*r*t001*t010*t101+(1/16)*s111*t001*t010*t101-(1/8)*r*t010^2*t101+(1/32)*s101*t010^2*t101+(1/32)*s111*t010^2*t101-(3/4)*r*s001*t011*t101-(1/4)*s001*s010*t011*t101-(1/4)*r*s011*t011*t101+(1/4)*r*s100*t011*t101-(1/4)*s001*s101*t011*t101+(3/4)*r*s110*t011*t101+(1/4)*s010*s110*t011*t101+(1/4)*s101*s110*t011*t101-(1/8)*s001*s111*t011*t101+(1/8)*s011*s111*t011*t101-(1/8)*s100*s111*t011*t101+(1/8)*s110*s111*t011*t101+(1/8)*r*t001*t011*t101-(1/16)*s101*t001*t011*t101+(5/2)*r*t010*t011*t101-(1/4)*s010*t010*t011*t101-(7/8)*r*t011^2*t101-(1/32)*s101*t011^2*t101-(1/32)*s111*t011^2*t101-4*r*s001*t100*t101+(1/2)*s001*s010*t100*t101-4*r*s011*t100*t101+(1/2)*s010*s011*t100*t101+r*s100*t100*t101+(1/2)*s100*s101*t100*t101+r*s110*t100*t101+(1/2)*s101*s110*t100*t101+(1/2)*s100*s111*t100*t101+(1/2)*s110*s111*t100*t101-r*t001*t100*t101+(1/16)*s101*t001*t100*t101-(1/16)*s111*t001*t100*t101+(1/8)*r*t010*t100*t101-(1/16)*s111*t010*t100*t101-(1/8)*r*t011*t100*t101+(1/16)*s101*t011*t100*t101+(1/2)*r*t100^2*t101-(1/32)*s101*t100^2*t101+(1/32)*s111*t100^2*t101-(1/8)*s001^2*t101^2-(1/4)*s001*s011*t101^2-(1/8)*s011^2*t101^2-(3/8)*s001*s100*t101^2+(7/8)*s011*s100*t101^2-(1/8)*s100^2*t101^2+(9/8)*r*s101*t101^2-(3/16)*s010*s101*t101^2-(3/16)*s101^2*t101^2+(7/8)*s001*s110*t101^2-(3/8)*s011*s110*t101^2-(1/4)*s100*s110*t101^2-(1/8)*s110^2*t101^2-(9/8)*r*s111*t101^2+(3/16)*s010*s111*t101^2+(3/16)*s111^2*t101^2-(3/16)*s001*t001*t101^2-(3/16)*s011*t001*t101^2+(1/16)*s100*t001*t101^2+(1/16)*s110*t001*t101^2+(1/16)*s011*t010*t101^2-(1/16)*s110*t010*t101^2-(1/16)*s001*t011*t101^2+(1/16)*s110*t011*t101^2+(1/16)*s001*t100*t101^2+(1/16)*s011*t100*t101^2-(3/16)*s100*t100*t101^2-(3/16)*s110*t100*t101^2+(1/32)*s101*t101^3-(1/32)*s111*t101^3-3*r^2*s001*t110-(3/2)*r*s001*s010*t110+(3/2)*r*s010*s011*t110+(3/4)*s010^2*s011*t110-(3/2)*r*s010*s100*t110-(3/4)*s010^2*s100*t110-(1/2)*r*s001*s101*t110-(3/2)*r*s011*s101*t110-(1/2)*s010*s011*s101*t110+(3/2)*r*s100*s101*t110+(1/2)*s010*s100*s101*t110-(1/4)*s011*s101^2*t110+(1/4)*s100*s101^2*t110+3*r^2*s110*t110+(3/2)*r*s010*s110*t110+(1/2)*r*s101*s110*t110+r*s001*s111*t110+(3/4)*s001*s010*s111*t110+(1/4)*s010*s011*s111*t110-(1/4)*s010*s100*s111*t110+(1/4)*s001*s101*s111*t110-(1/4)*s011*s101*s111*t110+(1/4)*s100*s101*s111*t110-r*s110*s111*t110-(3/4)*s010*s110*s111*t110-(1/4)*s101*s110*s111*t110+(1/4)*s001*s111^2*t110-(1/4)*s110*s111^2*t110+(3/2)*r^2*t001*t110+(3/4)*r*s010*t001*t110-(1/2)*r*s101*t001*t110-(3/8)*s010*s101*t001*t110-(1/8)*s101^2*t001*t110+(1/4)*r*s111*t001*t110-(1/8)*s101*s111*t001*t110+(1/2)*s001*s011*t010*t110+(1/2)*s011^2*t010*t110+(1/2)*s011*s100*t010*t110-4*r*s101*t010*t110+s010*s101*t010*t110+(1/2)*s011*s110*t010*t110-4*r*s111*t010*t110+s010*s111*t010*t110-(1/4)*s011*t001*t010*t110+(15/2)*r^2*t011*t110-4*r*s010*t011*t110+(1/8)*s010^2*t011*t110-(3/4)*r*s101*t011*t110-(5/8)*s010*s101*t011*t110-s101^2*t011*t110+(5/4)*r*s111*t011*t110+(3/8)*s010*s111*t011*t110+s101*s111*t011*t110-(3/2)*r^2*t100*t110-(3/4)*r*s010*t100*t110+(1/2)*r*s101*t100*t110+(3/8)*s010*s101*t100*t110+(1/8)*s101^2*t100*t110-(1/4)*r*s111*t100*t110+(1/8)*s101*s111*t100*t110-(1/8)*s001*t010*t100*t110-(3/8)*s011*t010*t100*t110-(1/8)*s100*t010*t100*t110-(1/8)*s110*t010*t100*t110+(1/16)*t001*t010*t100*t110+(1/16)*t010*t100^2*t110-(1/4)*r*s001*t101*t110-(3/4)*r*s011*t101*t110-(1/4)*s010*s011*t101*t110+(3/4)*r*s100*t101*t110+(1/4)*s010*s100*t101*t110-(1/4)*s011*s101*t101*t110+(1/4)*s100*s101*t101*t110+(1/4)*r*s110*t101*t110+(1/8)*s001*s111*t101*t110-(1/8)*s011*s111*t101*t110+(1/8)*s100*s111*t101*t110-(1/8)*s110*s111*t101*t110+(1/8)*r*t001*t101*t110-(1/16)*s101*t001*t101*t110+(5/2)*r*t010*t101*t110-(1/4)*s010*t010*t101*t110-(1/8)*s010*t011*t101*t110+(5/16)*s101*t011*t101*t110-(3/16)*s111*t011*t101*t110-(1/8)*r*t100*t101*t110+(1/16)*s101*t100*t101*t110-(1/16)*s011*t101^2*t110+(1/16)*s100*t101^2*t110+(1/32)*t011*t101^2*t110-(9/2)*r^2*t110^2+(1/8)*s001^2*t110^2+(7/4)*r*s010*t110^2-(1/8)*s011^2*t110^2-(1/4)*s011*s100*t110^2-(1/8)*s100^2*t110^2+(19/8)*r*s101*t110^2-(15/16)*s010*s101*t110^2+(3/16)*s101^2*t110^2+(1/4)*s001*s110*t110^2+(1/8)*s110^2*t110^2+(3/8)*r*s111*t110^2+(1/16)*s010*s111*t110^2-(5/8)*s101*s111*t110^2+(3/16)*s111^2*t110^2-(1/16)*s001*t001*t110^2+(1/16)*s011*t001*t110^2+(1/16)*s100*t001*t110^2-(1/16)*s110*t001*t110^2-(1/16)*s001*t100*t110^2+(1/16)*s011*t100*t110^2+(1/16)*s100*t100*t110^2-(1/16)*s110*t100*t110^2-(7/8)*r*t101*t110^2-(1/32)*s101*t101*t110^2-(1/32)*s111*t101*t110^2-(3/2)*r*s001*s010*t111-(3/4)*s001*s010^2*t111+3*r^2*s011*t111+(3/2)*r*s010*s011*t111+(3/2)*r*s010*s100*t111+(3/4)*s010^2*s100*t111-(1/4)*s001*s010*s101*t111-r*s011*s101*t111-(3/4)*s010*s011*s101*t111+(1/4)*s010*s100*s101*t111-(1/4)*s011*s101^2*t111-3*r^2*s110*t111-(3/2)*r*s010*s110*t111+r*s101*s110*t111+(3/4)*s010*s101*s110*t111+(1/4)*s101^2*s110*t111+(3/2)*r*s001*s111*t111+(1/2)*s001*s010*s111*t111+(1/2)*r*s011*s111*t111-(3/2)*r*s100*s111*t111-(1/2)*s010*s100*s111*t111+(1/4)*s001*s101*s111*t111-(1/4)*s011*s101*s111*t111-(1/4)*s100*s101*s111*t111-(1/2)*r*s110*s111*t111+(1/4)*s101*s110*s111*t111+(1/4)*s001*s111^2*t111-(1/4)*s100*s111^2*t111-(3/2)*r^2*t001*t111-(3/4)*r*s010*t001*t111-(1/4)*r*s101*t001*t111+(1/2)*r*s111*t001*t111+(3/8)*s010*s111*t001*t111+(1/8)*s101*s111*t001*t111+(1/8)*s111^2*t001*t111-(15/2)*r^2*t010*t111+4*r*s010*t010*t111-(1/8)*s010^2*t010*t111+(11/4)*r*s101*t010*t111-(3/8)*s010*s101*t010*t111+(3/4)*r*s111*t010*t111-(11/8)*s010*s111*t010*t111-s101*s111*t010*t111+s111^2*t010*t111+(1/2)*s001^2*t011*t111+(1/2)*s001*s011*t011*t111+(1/2)*s001*s100*t011*t111-4*r*s101*t011*t111+s010*s101*t011*t111+(1/2)*s001*s110*t011*t111-4*r*s111*t011*t111+s010*s111*t011*t111-(1/4)*s001*t001*t011*t111+(3/2)*r^2*t100*t111+(3/4)*r*s010*t100*t111+(1/4)*r*s101*t100*t111-(1/2)*r*s111*t100*t111-(3/8)*s010*s111*t100*t111-(1/8)*s101*s111*t100*t111-(1/8)*s111^2*t100*t111-(3/8)*s001*t011*t100*t111-(1/8)*s011*t011*t100*t111-(1/8)*s100*t011*t100*t111-(1/8)*s110*t011*t100*t111+(1/16)*t001*t011*t100*t111+(1/16)*t011*t100^2*t111+(3/4)*r*s001*t101*t111+(1/4)*s001*s010*t101*t111+(1/4)*r*s011*t101*t111-(3/4)*r*s100*t101*t111-(1/4)*s010*s100*t101*t111+(1/8)*s001*s101*t101*t111-(1/8)*s011*s101*t101*t111-(1/8)*s100*s101*t101*t111-(1/4)*r*s110*t101*t111+(1/8)*s101*s110*t101*t111+(1/4)*s001*s111*t101*t111-(1/4)*s100*s111*t101*t111-(1/8)*r*t001*t101*t111+(1/16)*s111*t001*t101*t111-2*r*t010*t101*t111+(1/8)*s010*t010*t101*t111+(3/16)*s101*t010*t101*t111-(5/16)*s111*t010*t101*t111+(5/2)*r*t011*t101*t111-(1/4)*s010*t011*t101*t111+(1/8)*r*t100*t101*t111-(1/16)*s111*t100*t101*t111+(1/16)*s001*t101^2*t111-(1/16)*s100*t101^2*t111-(1/32)*t010*t101^2*t111+(1/2)*s001*s100*t110*t111+(1/2)*s011*s100*t110*t111+(1/2)*s100^2*t110*t111-4*r*s101*t110*t111+s010*s101*t110*t111+(1/2)*s100*s110*t110*t111-4*r*s111*t110*t111+s010*s111*t110*t111-(1/8)*s001*t001*t110*t111-(1/8)*s011*t001*t110*t111-(3/8)*s100*t001*t110*t111-(1/8)*s110*t001*t110*t111+(1/16)*t001^2*t110*t111-(1/4)*s100*t100*t110*t111+(1/16)*t001*t100*t110*t111+(5/2)*r*t101*t110*t111-(1/4)*s010*t101*t110*t111+(9/2)*r^2*t111^2-(1/8)*s001^2*t111^2-(7/4)*r*s010*t111^2+(1/8)*s011^2*t111^2-(1/4)*s001*s100*t111^2-(1/8)*s100^2*t111^2+(13/8)*r*s101*t111^2-(1/16)*s010*s101*t111^2-(3/16)*s101^2*t111^2+(1/4)*s011*s110*t111^2+(1/8)*s110^2*t111^2-(19/8)*r*s111*t111^2-(1/16)*s010*s111*t111^2+(5/8)*s101*s111*t111^2-(3/16)*s111^2*t111^2+(1/16)*s001*t001*t111^2-(1/16)*s011*t001*t111^2+(1/16)*s100*t001*t111^2-(1/16)*s110*t001*t111^2+(1/16)*s001*t100*t111^2-(1/16)*s011*t100*t111^2+(1/16)*s100*t100*t111^2-(1/16)*s110*t100*t111^2-(1/8)*r*t101*t111^2+(1/32)*s101*t101*t111^2+(1/32)*s111*t101*t111^2,
 -6*r^2*s001^2-(1/2)*s001^4-2*r*s001^2*s010+(1/2)*s001^2*s010^2+12*r^2*s001*s011+4*r*s001*s010*s011-s001*s010^2*s011-6*r^2*s011^2+s001^2*s011^2-2*r*s010*s011^2+(1/2)*s010^2*s011^2-(1/2)*s011^4+2*r*s001^2*s100+s001^2*s010*s100-4*r*s001*s011*s100-2*s001*s010*s011*s100+2*r*s011^2*s100+s010*s011^2*s100+(1/2)*s001^2*s100^2-s001*s011*s100^2+(1/2)*s011^2*s100^2-12*r^2*s001*s101-4*r*s001*s010*s101+s001*s010^2*s101+12*r^2*s011*s101+4*r*s010*s011*s101-s010^2*s011*s101+4*r*s001*s100*s101+2*s001*s010*s100*s101-4*r*s011*s100*s101-2*s010*s011*s100*s101+s001*s100^2*s101-s011*s100^2*s101-6*r^2*s101^2+s001^2*s101^2-2*r*s010*s101^2+(1/2)*s010^2*s101^2+s011^2*s101^2+2*r*s100*s101^2+s010*s100*s101^2+(1/2)*s100^2*s101^2-(1/2)*s101^4-2*r*s001^2*s110-s001^2*s010*s110+4*r*s001*s011*s110+2*s001*s010*s011*s110-2*r*s011^2*s110-s010*s011^2*s110+s001^2*s100*s110-2*s001*s011*s100*s110+s011^2*s100*s110-4*r*s001*s101*s110-2*s001*s010*s101*s110+4*r*s011*s101*s110+2*s010*s011*s101*s110+2*s001*s100*s101*s110-2*s011*s100*s101*s110-2*r*s101^2*s110-s010*s101^2*s110+s100*s101^2*s110+(1/2)*s001^2*s110^2-s001*s011*s110^2+(1/2)*s011^2*s110^2+s001*s101*s110^2-s011*s101*s110^2+(1/2)*s101^2*s110^2+12*r^2*s001*s111+4*r*s001*s010*s111-s001*s010^2*s111-12*r^2*s011*s111-4*r*s010*s011*s111+s010^2*s011*s111-4*r*s001*s100*s111-2*s001*s010*s100*s111+4*r*s011*s100*s111+2*s010*s011*s100*s111-s001*s100^2*s111+s011*s100^2*s111+12*r^2*s101*s111+4*r*s010*s101*s111-s010^2*s101*s111-4*s001*s011*s101*s111-4*r*s100*s101*s111-2*s010*s100*s101*s111-s100^2*s101*s111+4*r*s001*s110*s111+2*s001*s010*s110*s111-4*r*s011*s110*s111-2*s010*s011*s110*s111-2*s001*s100*s110*s111+2*s011*s100*s110*s111+4*r*s101*s110*s111+2*s010*s101*s110*s111-2*s100*s101*s110*s111-s001*s110^2*s111+s011*s110^2*s111-s101*s110^2*s111-6*r^2*s111^2+s001^2*s111^2-2*r*s010*s111^2+(1/2)*s010^2*s111^2+s011^2*s111^2+2*r*s100*s111^2+s010*s100*s111^2+(1/2)*s100^2*s111^2+s101^2*s111^2-2*r*s110*s111^2-s010*s110*s111^2+s100*s110*s111^2+(1/2)*s110^2*s111^2-(1/2)*s111^4-(1/8)*s001^2*t001^2+(1/4)*s001*s011*t001^2-(1/8)*s011^2*t001^2-(1/4)*s001*s101*t001^2+(1/4)*s011*s101*t001^2-(1/8)*s101^2*t001^2+(1/4)*s001*s111*t001^2-(1/4)*s011*s111*t001^2+(1/4)*s101*s111*t001^2-(1/8)*s111^2*t001^2+3*r^2*s001*t010+(1/4)*s001^3*t010+r*s001*s010*t010-(1/4)*s001*s010^2*t010-3*r^2*s011*t010+(1/4)*s001^2*s011*t010-r*s010*s011*t010+(1/4)*s010^2*s011*t010-(1/4)*s001*s011^2*t010-(1/4)*s011^3*t010+r*s001*s100*t010-(1/2)*s001*s010*s100*t010-r*s011*s100*t010+(1/2)*s010*s011*s100*t010-(1/4)*s001*s100^2*t010+(1/4)*s011*s100^2*t010+3*r^2*s101*t010+(3/4)*s001^2*s101*t010+r*s010*s101*t010-(1/4)*s010^2*s101*t010-(3/2)*s001*s011*s101*t010-(1/4)*s011^2*s101*t010+r*s100*s101*t010-(1/2)*s010*s100*s101*t010-(1/4)*s100^2*s101*t010+(3/4)*s001*s101^2*t010+(1/4)*s011*s101^2*t010+(1/4)*s101^3*t010+r*s001*s110*t010-(1/2)*s001*s010*s110*t010-r*s011*s110*t010+(1/2)*s010*s011*s110*t010-(1/2)*s001*s100*s110*t010+(1/2)*s011*s100*s110*t010+r*s101*s110*t010-(1/2)*s010*s101*s110*t010-(1/2)*s100*s101*s110*t010-(1/4)*s001*s110^2*t010+(1/4)*s011*s110^2*t010-(1/4)*s101*s110^2*t010-3*r^2*s111*t010+(1/4)*s001^2*s111*t010-r*s010*s111*t010+(1/4)*s010^2*s111*t010-(1/2)*s001*s011*s111*t010+(5/4)*s011^2*s111*t010-r*s100*s111*t010+(1/2)*s010*s100*s111*t010+(1/4)*s100^2*s111*t010-(3/2)*s001*s101*s111*t010-(1/2)*s011*s101*s111*t010+(1/4)*s101^2*s111*t010-r*s110*s111*t010+(1/2)*s010*s110*s111*t010+(1/2)*s100*s110*s111*t010+(1/4)*s110^2*s111*t010-(1/4)*s001*s111^2*t010+(5/4)*s011*s111^2*t010-(1/4)*s101*s111^2*t010-(1/4)*s111^3*t010+r*s001*t001*t010-r*s011*t001*t010+r*s101*t001*t010-r*s111*t001*t010+(1/16)*s001*t001^2*t010-(1/16)*s011*t001^2*t010+(1/16)*s101*t001^2*t010-(1/16)*s111*t001^2*t010+(1/8)*s001^2*t010^2-(1/8)*s011^2*t010^2-r*s100*t010^2-(1/4)*s001*s101*t010^2+(1/8)*s101^2*t010^2+(1/2)*s010*s110*t010^2+(1/4)*s011*s111*t010^2-(1/8)*s111^2*t010^2-(1/2)*r*t001*t010^2-(1/16)*s001*t010^3-(1/16)*s011*t010^3-(1/16)*s101*t010^3-(1/16)*s111*t010^3-3*r^2*s001*t011-(1/4)*s001^3*t011-r*s001*s010*t011+(1/4)*s001*s010^2*t011+3*r^2*s011*t011-(1/4)*s001^2*s011*t011+r*s010*s011*t011-(1/4)*s010^2*s011*t011+(1/4)*s001*s011^2*t011+(1/4)*s011^3*t011-r*s001*s100*t011+(1/2)*s001*s010*s100*t011+r*s011*s100*t011-(1/2)*s010*s011*s100*t011+(1/4)*s001*s100^2*t011-(1/4)*s011*s100^2*t011-3*r^2*s101*t011+(5/4)*s001^2*s101*t011-r*s010*s101*t011+(1/4)*s010^2*s101*t011-(1/2)*s001*s011*s101*t011+(1/4)*s011^2*s101*t011-r*s100*s101*t011+(1/2)*s010*s100*s101*t011+(1/4)*s100^2*s101*t011+(5/4)*s001*s101^2*t011-(1/4)*s011*s101^2*t011-(1/4)*s101^3*t011-r*s001*s110*t011+(1/2)*s001*s010*s110*t011+r*s011*s110*t011-(1/2)*s010*s011*s110*t011+(1/2)*s001*s100*s110*t011-(1/2)*s011*s100*s110*t011-r*s101*s110*t011+(1/2)*s010*s101*s110*t011+(1/2)*s100*s101*s110*t011+(1/4)*s001*s110^2*t011-(1/4)*s011*s110^2*t011+(1/4)*s101*s110^2*t011+3*r^2*s111*t011-(1/4)*s001^2*s111*t011+r*s010*s111*t011-(1/4)*s010^2*s111*t011-(3/2)*s001*s011*s111*t011+(3/4)*s011^2*s111*t011+r*s100*s111*t011-(1/2)*s010*s100*s111*t011-(1/4)*s100^2*s111*t011-(1/2)*s001*s101*s111*t011-(3/2)*s011*s101*s111*t011-(1/4)*s101^2*s111*t011+r*s110*s111*t011-(1/2)*s010*s110*s111*t011-(1/2)*s100*s110*s111*t011-(1/4)*s110^2*s111*t011+(1/4)*s001*s111^2*t011+(3/4)*s011*s111^2*t011+(1/4)*s101*s111^2*t011+(1/4)*s111^3*t011-r*s001*t001*t011+r*s011*t001*t011-r*s101*t001*t011+r*s111*t001*t011-(1/16)*s001*t001^2*t011+(1/16)*s011*t001^2*t011-(1/16)*s101*t001^2*t011+(1/16)*s111*t001^2*t011+2*r*s100*t010*t011-s010*s110*t010*t011+r*t001*t010*t011+(1/16)*s001*t010^2*t011+(1/16)*s011*t010^2*t011+(1/16)*s101*t010^2*t011+(1/16)*s111*t010^2*t011-(1/8)*s001^2*t011^2+(1/8)*s011^2*t011^2-r*s100*t011^2+(1/4)*s001*s101*t011^2-(1/8)*s101^2*t011^2+(1/2)*s010*s110*t011^2-(1/4)*s011*s111*t011^2+(1/8)*s111^2*t011^2-(1/2)*r*t001*t011^2+(1/16)*s001*t010*t011^2+(1/16)*s011*t010*t011^2+(1/16)*s101*t010*t011^2+(1/16)*s111*t010*t011^2-(1/16)*s001*t011^3-(1/16)*s011*t011^3-(1/16)*s101*t011^3-(1/16)*s111*t011^3+3*r^2*s001*t100+(1/4)*s001^3*t100+3*r*s001*s010*t100-(1/4)*s001*s010^2*t100-3*r^2*s011*t100+(5/4)*s001^2*s011*t100-3*r*s010*s011*t100+(1/4)*s010^2*s011*t100-(5/4)*s001*s011^2*t100-(1/4)*s011^3*t100+5*r*s001*s100*t100+(1/2)*s001*s010*s100*t100-5*r*s011*s100*t100-(1/2)*s010*s011*s100*t100-(1/4)*s001*s100^2*t100+(1/4)*s011*s100^2*t100-15*r^2*s101*t100-(3/4)*s001^2*s101*t100-3*r*s010*s101*t100-(3/4)*s010^2*s101*t100+(3/2)*s001*s011*s101*t100-(3/4)*s011^2*s101*t100-r*s100*s101*t100-(1/2)*s010*s100*s101*t100+(5/4)*s100^2*s101*t100-(1/4)*s001*s101^2*t100+(1/4)*s011*s101^2*t100+(3/4)*s101^3*t100-5*r*s001*s110*t100-(1/2)*s001*s010*s110*t100+5*r*s011*s110*t100+(1/2)*s010*s011*s110*t100-(3/2)*s001*s100*s110*t100+(3/2)*s011*s100*s110*t100+r*s101*s110*t100+(1/2)*s010*s101*s110*t100+(7/2)*s100*s101*s110*t100-(1/4)*s001*s110^2*t100+(1/4)*s011*s110^2*t100+(5/4)*s101*s110^2*t100+15*r^2*s111*t100+(3/4)*s001^2*s111*t100+3*r*s010*s111*t100+(3/4)*s010^2*s111*t100-(3/2)*s001*s011*s111*t100+(3/4)*s011^2*s111*t100+r*s100*s111*t100+(1/2)*s010*s100*s111*t100-(5/4)*s100^2*s111*t100-(3/2)*s001*s101*s111*t100+(3/2)*s011*s101*s111*t100-(9/4)*s101^2*s111*t100-r*s110*s111*t100-(1/2)*s010*s110*s111*t100-(7/2)*s100*s110*s111*t100-(5/4)*s110^2*s111*t100-(1/4)*s001*s111^2*t100+(1/4)*s011*s111^2*t100+(9/4)*s101*s111^2*t100-(3/4)*s111^3*t100+2*r*s001*t001*t100+(1/2)*s001*s010*t001*t100-2*r*s011*t001*t100-(1/2)*s010*s011*t001*t100-r*s101*t001*t100-(1/2)*s100*s101*t001*t100+(1/2)*s101*s110*t001*t100+r*s111*t001*t100+(1/2)*s100*s111*t001*t100-(1/2)*s110*s111*t001*t100+(1/16)*s001*t001^2*t100-(1/16)*s011*t001^2*t100-(1/16)*s101*t001^2*t100+(1/16)*s111*t001^2*t100+3*r^2*t010*t100-(1/2)*r*s010*t010*t100+(1/2)*s001*s011*t010*t100+(1/2)*r*s100*t010*t100+(1/2)*s001*s101*t010*t100-r*s110*t010*t100+(1/4)*s010*s110*t010*t100-(1/4)*s100*s110*t010*t100-(1/4)*s110^2*t010*t100+(1/2)*s001*s111*t010*t100-s011*s111*t010*t100-(1/2)*s111^2*t010*t100+(1/4)*r*t001*t010*t100-(1/8)*s110*t001*t010*t100-(1/16)*s001*t010^2*t100-(1/16)*s011*t010^2*t100-(3/16)*s101*t010^2*t100+(5/16)*s111*t010^2*t100-3*r^2*t011*t100+(1/2)*r*s010*t011*t100-(1/2)*s001*s011*t011*t100-(1/2)*r*s100*t011*t100+s001*s101*t011*t100-(1/2)*s011*s101*t011*t100+(1/2)*s101^2*t011*t100+r*s110*t011*t100-(1/4)*s010*s110*t011*t100+(1/4)*s100*s110*t011*t100+(1/4)*s110^2*t011*t100-(1/2)*s011*s111*t011*t100-(1/4)*r*t001*t011*t100+(1/8)*s110*t001*t011*t100+(1/2)*s101*t010*t011*t100-(1/2)*s111*t010*t011*t100+(1/16)*s001*t011^2*t100+(1/16)*s011*t011^2*t100-(5/16)*s101*t011^2*t100+(3/16)*s111*t011^2*t100+(1/8)*s001^2*t100^2-r*s010*t100^2-(3/4)*s001*s011*t100^2+(1/8)*s011^2*t100^2-(1/8)*s101^2*t100^2+(1/2)*s100*s110*t100^2+(3/4)*s101*s111*t100^2-(1/8)*s111^2*t100^2+(1/2)*r*t001*t100^2-(1/16)*s001*t010*t100^2+(1/16)*s011*t010*t100^2+(1/16)*s101*t010*t100^2+(3/16)*s111*t010*t100^2+(1/16)*s001*t011*t100^2-(1/16)*s011*t011*t100^2+(3/16)*s101*t011*t100^2+(1/16)*s111*t011*t100^2-(1/16)*s001*t100^3+(1/16)*s011*t100^3+(3/16)*s101*t100^3-(3/16)*s111*t100^3-15*r^2*s001*t101+(3/4)*s001^3*t101-3*r*s001*s010*t101-(3/4)*s001*s010^2*t101+15*r^2*s011*t101-(9/4)*s001^2*s011*t101+3*r*s010*s011*t101+(3/4)*s010^2*s011*t101+(9/4)*s001*s011^2*t101-(3/4)*s011^3*t101-r*s001*s100*t101-(1/2)*s001*s010*s100*t101+r*s011*s100*t101+(1/2)*s010*s011*s100*t101+(5/4)*s001*s100^2*t101-(5/4)*s011*s100^2*t101+3*r^2*s101*t101-(1/4)*s001^2*s101*t101+3*r*s010*s101*t101-(1/4)*s010^2*s101*t101-(3/2)*s001*s011*s101*t101-(1/4)*s011^2*s101*t101+5*r*s100*s101*t101+(1/2)*s010*s100*s101*t101-(1/4)*s100^2*s101*t101-(3/4)*s001*s101^2*t101+(3/4)*s011*s101^2*t101+(1/4)*s101^3*t101+r*s001*s110*t101+(1/2)*s001*s010*s110*t101-r*s011*s110*t101-(1/2)*s010*s011*s110*t101+(7/2)*s001*s100*s110*t101-(7/2)*s011*s100*s110*t101-5*r*s101*s110*t101-(1/2)*s010*s101*s110*t101-(3/2)*s100*s101*s110*t101+(5/4)*s001*s110^2*t101-(5/4)*s011*s110^2*t101-(1/4)*s101*s110^2*t101-3*r^2*s111*t101+(1/4)*s001^2*s111*t101-3*r*s010*s111*t101+(1/4)*s010^2*s111*t101+(3/2)*s001*s011*s111*t101+(1/4)*s011^2*s111*t101-5*r*s100*s111*t101-(1/2)*s010*s100*s111*t101+(1/4)*s100^2*s111*t101+(3/2)*s001*s101*s111*t101-(3/2)*s011*s101*s111*t101+(5/4)*s101^2*s111*t101+5*r*s110*s111*t101+(1/2)*s010*s110*s111*t101+(3/2)*s100*s110*s111*t101+(1/4)*s110^2*s111*t101-(3/4)*s001*s111^2*t101+(3/4)*s011*s111^2*t101-(5/4)*s101*s111^2*t101-(1/4)*s111^3*t101-r*s001*t001*t101+r*s011*t001*t101-(1/2)*s001*s100*t001*t101+(1/2)*s011*s100*t001*t101+2*r*s101*t001*t101+(1/2)*s010*s101*t001*t101+(1/2)*s001*s110*t001*t101-(1/2)*s011*s110*t001*t101-2*r*s111*t001*t101-(1/2)*s010*s111*t001*t101-(1/16)*s001*t001^2*t101+(1/16)*s011*t001^2*t101+(1/16)*s101*t001^2*t101-(1/16)*s111*t001^2*t101+3*r^2*t010*t101-(1/2)*r*s010*t010*t101-(1/2)*s011^2*t010*t101+(1/2)*r*s100*t010*t101+(1/2)*s001*s101*t010*t101+(1/2)*s011*s101*t010*t101-r*s110*t010*t101+(1/4)*s010*s110*t010*t101-(1/4)*s100*s110*t010*t101-(1/4)*s110^2*t010*t101-s011*s111*t010*t101+(1/2)*s101*s111*t010*t101+(1/4)*r*t001*t010*t101-(1/8)*s110*t001*t010*t101-(3/16)*s001*t010^2*t101+(5/16)*s011*t010^2*t101-(1/16)*s101*t010^2*t101-(1/16)*s111*t010^2*t101-3*r^2*t011*t101+(1/2)*s001^2*t011*t101+(1/2)*r*s010*t011*t101-(1/2)*r*s100*t011*t101+s001*s101*t011*t101+r*s110*t011*t101-(1/4)*s010*s110*t011*t101+(1/4)*s100*s110*t011*t101+(1/4)*s110^2*t011*t101-(1/2)*s001*s111*t011*t101-(1/2)*s011*s111*t011*t101-(1/2)*s101*s111*t011*t101-(1/4)*r*t001*t011*t101+(1/8)*s110*t001*t011*t101+(1/2)*s001*t010*t011*t101-(1/2)*s011*t010*t011*t101-(5/16)*s001*t011^2*t101+(3/16)*s011*t011^2*t101+(1/16)*s101*t011^2*t101+(1/16)*s111*t011^2*t101-2*r*s010*t100*t101+s100*s110*t100*t101+r*t001*t100*t101+(1/4)*s011*t010*t100*t101+(1/4)*s111*t010*t100*t101+(1/4)*s001*t011*t100*t101+(1/4)*s101*t011*t100*t101-(3/16)*s001*t100^2*t101+(3/16)*s011*t100^2*t101+(1/16)*s101*t100^2*t101-(1/16)*s111*t100^2*t101-(1/8)*s001^2*t101^2-r*s010*t101^2+(3/4)*s001*s011*t101^2-(1/8)*s011^2*t101^2+(1/8)*s101^2*t101^2+(1/2)*s100*s110*t101^2-(3/4)*s101*s111*t101^2+(1/8)*s111^2*t101^2+(1/2)*r*t001*t101^2+(1/16)*s001*t010*t101^2+(3/16)*s011*t010*t101^2-(1/16)*s101*t010*t101^2+(1/16)*s111*t010*t101^2+(3/16)*s001*t011*t101^2+(1/16)*s011*t011*t101^2+(1/16)*s101*t011*t101^2-(1/16)*s111*t011*t101^2+(1/16)*s001*t100*t101^2-(1/16)*s011*t100*t101^2-(3/16)*s101*t100*t101^2+(3/16)*s111*t100*t101^2+(3/16)*s001*t101^3-(3/16)*s011*t101^3-(1/16)*s101*t101^3+(1/16)*s111*t101^3-3*r^2*s001*t110+(1/4)*s001^3*t110+4*r*s001*s010*t110-(1/4)*s001*s010^2*t110-3*r^2*s011*t110+(1/4)*s001^2*s011*t110+2*r*s010*s011*t110-(5/4)*s010^2*s011*t110-(1/4)*s001*s011^2*t110-(1/4)*s011^3*t110+(1/2)*s001*s010*s100*t110-2*r*s011*s100*t110+(1/2)*s010*s011*s100*t110-(1/4)*s001*s100^2*t110+(3/4)*s011*s100^2*t110+3*r^2*s101*t110-(1/4)*s001^2*s101*t110-2*r*s010*s101*t110+(5/4)*s010^2*s101*t110+(1/2)*s001*s011*s101*t110-(5/4)*s011^2*s101*t110+2*r*s100*s101*t110-(1/2)*s010*s100*s101*t110-(3/4)*s100^2*s101*t110-(1/4)*s001*s101^2*t110+(5/4)*s011*s101^2*t110+(1/4)*s101^3*t110+r*s001*s110*t110-s001*s010*s110*t110+r*s011*s110*t110-s001*s100*s110*t110-r*s101*s110*t110+(1/4)*s001*s110^2*t110+(1/4)*s011*s110^2*t110-(1/4)*s101*s110^2*t110+3*r^2*s111*t110-(3/4)*s001^2*s111*t110-4*r*s010*s111*t110+(1/4)*s010^2*s111*t110+(3/2)*s001*s011*s111*t110+(1/4)*s011^2*s111*t110-(1/2)*s010*s100*s111*t110+(1/4)*s100^2*s111*t110-(3/2)*s001*s101*s111*t110-(1/2)*s011*s101*s111*t110+(1/4)*s101^2*s111*t110-r*s110*s111*t110+s010*s110*s111*t110+s100*s110*s111*t110-(1/4)*s110^2*s111*t110+(3/4)*s001*s111^2*t110+(1/4)*s011*s111^2*t110-(1/4)*s101*s111^2*t110-(1/4)*s111^3*t110+(1/2)*r*s001*t001*t110+(1/2)*r*s011*t001*t110-(1/2)*s010*s011*t001*t110-(1/2)*s011*s100*t001*t110-(1/2)*r*s101*t001*t110+(1/2)*s010*s101*t001*t110+(1/2)*s100*s101*t001*t110+(1/4)*s001*s110*t001*t110+(1/4)*s011*s110*t001*t110-(1/4)*s101*s110*t001*t110-(1/2)*r*s111*t001*t110-(1/4)*s110*s111*t001*t110+(1/16)*s001*t001^2*t110+(1/16)*s011*t001^2*t110-(1/16)*s101*t001^2*t110-(1/16)*s111*t001^2*t110-(1/2)*s001*s011*t010*t110+(1/2)*s011^2*t010*t110-2*r*s100*t010*t110+s001*s101*t010*t110-(1/2)*s011*s101*t010*t110+2*r*s110*t010*t110-s001*s111*t010*t110+(1/2)*s011*s111*t010*t110-(1/2)*r*t001*t010*t110-(1/4)*s010*t001*t010*t110-(1/16)*s001*t010^2*t110-(5/16)*s011*t010^2*t110-(1/16)*s101*t010^2*t110-(1/16)*s111*t010^2*t110+2*r*s100*t011*t110-(1/2)*s001*s101*t011*t110+(1/2)*s011*s101*t011*t110-(1/2)*s101^2*t011*t110-2*r*s110*t011*t110+s001*s111*t011*t110-s011*s111*t011*t110+(1/2)*s101*s111*t011*t110+(1/2)*r*t001*t011*t110+(1/4)*s010*t001*t011*t110+(1/4)*s011*t010*t011*t110-(1/4)*s101*t010*t011*t110+(1/16)*s001*t011^2*t110+(1/16)*s011*t011^2*t110+(5/16)*s101*t011^2*t110+(1/16)*s111*t011^2*t110+r*s010*t100*t110+(1/2)*s001*s011*t100*t110+(1/2)*s010*s100*t100*t110-(1/2)*s001*s101*t100*t110+s011*s101*t100*t110-(1/2)*s101^2*t100*t110-r*s110*t100*t110-(1/2)*s100*s110*t100*t110-(1/2)*s001*s111*t100*t110-(1/8)*s001*t010*t100*t110+(3/8)*s011*t010*t100*t110+(1/8)*s101*t010*t100*t110-(1/8)*s111*t010*t100*t110+(1/16)*t010^2*t100*t110-(1/4)*s101*t011*t100*t110-(1/16)*t010*t011*t100*t110-(1/16)*s001*t100^2*t110+(1/16)*s011*t100^2*t110-(3/16)*s101*t100^2*t110-(1/16)*s111*t100^2*t110+(1/16)*t010*t100^2*t110+r*s010*t101*t110-(1/2)*s011^2*t101*t110+(1/2)*s010*s100*t101*t110+s011*s101*t101*t110-r*s110*t101*t110-(1/2)*s100*s110*t101*t110-(1/2)*s001*s111*t101*t110-(1/2)*s011*s111*t101*t110+(1/2)*s101*s111*t101*t110-(1/4)*s011*t010*t101*t110-(1/8)*s001*t011*t101*t110+(1/8)*s011*t011*t101*t110+(3/8)*s101*t011*t101*t110-(1/8)*s111*t011*t101*t110-(1/16)*t010*t011*t101*t110+(1/16)*t011^2*t101*t110+(1/4)*s011*t100*t101*t110-(1/4)*s101*t100*t101*t110+(3/16)*t010*t100*t101*t110-(3/16)*t011*t100*t101*t110+(1/16)*s001*t101^2*t110+(3/16)*s011*t101^2*t110-(1/16)*s101*t101^2*t110+(1/16)*s111*t101^2*t110-(1/16)*t011*t101^2*t110+(1/8)*s001^2*t110^2-(1/8)*s011^2*t110^2-(1/2)*s010*s100*t110^2-(1/4)*s011*s101*t110^2-(1/8)*s101^2*t110^2+r*s110*t110^2+(1/4)*s001*s111*t110^2+(1/8)*s111^2*t110^2-(1/2)*r*t001*t110^2-(1/16)*s001*t010*t110^2-(5/16)*s011*t010*t110^2+(1/16)*s101*t010*t110^2+(1/16)*s111*t010*t110^2+(1/16)*s001*t011*t110^2+(1/16)*s011*t011*t110^2-(5/16)*s101*t011*t110^2-(1/16)*s111*t011*t110^2-(1/16)*s001*t100*t110^2-(1/16)*s011*t100*t110^2-(5/16)*s101*t100*t110^2+(3/16)*s111*t100*t110^2+(1/16)*t010*t100*t110^2-(3/16)*s001*t101*t110^2+(5/16)*s011*t101*t110^2+(1/16)*s101*t101*t110^2+(1/16)*s111*t101*t110^2-(1/16)*t011*t101*t110^2-(1/16)*s001*t110^3-(1/16)*s011*t110^3+(1/16)*s101*t110^3+(1/16)*s111*t110^3+3*r^2*s001*t111+(1/4)*s001^3*t111-2*r*s001*s010*t111+(5/4)*s001*s010^2*t111+3*r^2*s011*t111+(1/4)*s001^2*s011*t111-4*r*s010*s011*t111+(1/4)*s010^2*s011*t111-(1/4)*s001*s011^2*t111-(1/4)*s011^3*t111+2*r*s001*s100*t111-(1/2)*s001*s010*s100*t111-(1/2)*s010*s011*s100*t111-(3/4)*s001*s100^2*t111+(1/4)*s011*s100^2*t111-3*r^2*s101*t111-(1/4)*s001^2*s101*t111+4*r*s010*s101*t111-(1/4)*s010^2*s101*t111-(3/2)*s001*s011*s101*t111+(3/4)*s011^2*s101*t111+(1/2)*s010*s100*s101*t111-(1/4)*s100^2*s101*t111-(1/4)*s001*s101^2*t111-(3/4)*s011*s101^2*t111+(1/4)*s101^3*t111-r*s001*s110*t111-r*s011*s110*t111+s010*s011*s110*t111+s011*s100*s110*t111+r*s101*s110*t111-s010*s101*s110*t111-s100*s101*s110*t111-(1/4)*s001*s110^2*t111-(1/4)*s011*s110^2*t111+(1/4)*s101*s110^2*t111-3*r^2*s111*t111+(5/4)*s001^2*s111*t111+2*r*s010*s111*t111-(5/4)*s010^2*s111*t111-(1/2)*s001*s011*s111*t111+(1/4)*s011^2*s111*t111-2*r*s100*s111*t111+(1/2)*s010*s100*s111*t111+(3/4)*s100^2*s111*t111+(1/2)*s001*s101*s111*t111+(3/2)*s011*s101*s111*t111+(1/4)*s101^2*s111*t111+r*s110*s111*t111+(1/4)*s110^2*s111*t111-(5/4)*s001*s111^2*t111+(1/4)*s011*s111^2*t111-(1/4)*s101*s111^2*t111-(1/4)*s111^3*t111-(1/2)*r*s001*t001*t111+(1/2)*s001*s010*t001*t111-(1/2)*r*s011*t001*t111+(1/2)*s001*s100*t001*t111+(1/2)*r*s101*t001*t111-(1/4)*s001*s110*t001*t111-(1/4)*s011*s110*t001*t111+(1/4)*s101*s110*t001*t111+(1/2)*r*s111*t001*t111-(1/2)*s010*s111*t001*t111-(1/2)*s100*s111*t001*t111+(1/4)*s110*s111*t001*t111-(1/16)*s001*t001^2*t111-(1/16)*s011*t001^2*t111+(1/16)*s101*t001^2*t111+(1/16)*s111*t001^2*t111-2*r*s100*t010*t111+s001*s101*t010*t111-s011*s101*t010*t111+2*r*s110*t010*t111-(1/2)*s001*s111*t010*t111+(1/2)*s011*s111*t010*t111-(1/2)*s101*s111*t010*t111+(1/2)*s111^2*t010*t111-(1/2)*r*t001*t010*t111-(1/4)*s010*t001*t010*t111-(1/16)*s001*t010^2*t111-(1/16)*s011*t010^2*t111-(1/16)*s101*t010^2*t111-(5/16)*s111*t010^2*t111-(1/2)*s001^2*t011*t111+(1/2)*s001*s011*t011*t111+2*r*s100*t011*t111-(1/2)*s001*s101*t011*t111+s011*s101*t011*t111-2*r*s110*t011*t111+(1/2)*s001*s111*t011*t111-s011*s111*t011*t111+(1/2)*r*t001*t011*t111+(1/4)*s010*t001*t011*t111-(1/4)*s001*t010*t011*t111+(1/4)*s111*t010*t011*t111+(5/16)*s001*t011^2*t111+(1/16)*s011*t011^2*t111+(1/16)*s101*t011^2*t111+(1/16)*s111*t011^2*t111+r*s010*t100*t111+(1/2)*s001*s011*t100*t111+(1/2)*s010*s100*t100*t111-(1/2)*s011*s101*t100*t111-r*s110*t100*t111-(1/2)*s100*s110*t100*t111+s001*s111*t100*t111-(1/2)*s011*s111*t100*t111-(1/2)*s111^2*t100*t111-(1/4)*s111*t010*t100*t111+(3/8)*s001*t011*t100*t111-(1/8)*s011*t011*t100*t111-(1/8)*s101*t011*t100*t111+(1/8)*s111*t011*t100*t111-(1/16)*t010*t011*t100*t111+(1/16)*t011^2*t100*t111-(1/16)*s001*t100^2*t111+(1/16)*s011*t100^2*t111+(1/16)*s101*t100^2*t111+(3/16)*s111*t100^2*t111-(1/16)*t011*t100^2*t111-(1/2)*s001^2*t101*t111+r*s010*t101*t111+(1/2)*s010*s100*t101*t111-(1/2)*s001*s101*t101*t111-(1/2)*s011*s101*t101*t111-r*s110*t101*t111-(1/2)*s100*s110*t101*t111+s001*s111*t101*t111+(1/2)*s101*s111*t101*t111+(1/8)*s001*t010*t101*t111-(1/8)*s011*t010*t101*t111-(1/8)*s101*t010*t101*t111+(3/8)*s111*t010*t101*t111+(1/16)*t010^2*t101*t111-(1/4)*s001*t011*t101*t111-(1/16)*t010*t011*t101*t111-(1/4)*s001*t100*t101*t111+(1/4)*s111*t100*t101*t111+(3/16)*t010*t100*t101*t111-(3/16)*t011*t100*t101*t111-(3/16)*s001*t101^2*t111-(1/16)*s011*t101^2*t111-(1/16)*s101*t101^2*t111+(1/16)*s111*t101^2*t111+(1/16)*t010*t101^2*t111-s010*s100*t110*t111+2*r*s110*t110*t111-r*t001*t110*t111-(1/4)*s011*t010*t110*t111-(1/4)*s111*t010*t110*t111-(1/4)*s001*t011*t110*t111-(1/4)*s101*t011*t110*t111-(1/2)*s101*t100*t110*t111+(1/2)*s111*t100*t110*t111+(1/16)*t010*t100*t110*t111-(1/16)*t011*t100*t110*t111-(1/2)*s001*t101*t110*t111+(1/2)*s011*t101*t110*t111+(1/16)*t010*t101*t110*t111-(1/16)*t011*t101*t110*t111-(1/16)*s001*t110^2*t111-(1/16)*s011*t110^2*t111+(1/16)*s101*t110^2*t111+(1/16)*s111*t110^2*t111-(1/8)*s001^2*t111^2+(1/8)*s011^2*t111^2-(1/2)*s010*s100*t111^2+(1/4)*s011*s101*t111^2+(1/8)*s101^2*t111^2+r*s110*t111^2-(1/4)*s001*s111*t111^2-(1/8)*s111^2*t111^2-(1/2)*r*t001*t111^2+(1/16)*s001*t010*t111^2+(1/16)*s011*t010*t111^2-(1/16)*s101*t010*t111^2-(5/16)*s111*t010*t111^2-(5/16)*s001*t011*t111^2-(1/16)*s011*t011*t111^2+(1/16)*s101*t011*t111^2+(1/16)*s111*t011*t111^2+(1/16)*s001*t100*t111^2+(1/16)*s011*t100*t111^2-(3/16)*s101*t100*t111^2+(5/16)*s111*t100*t111^2-(1/16)*t011*t100*t111^2-(5/16)*s001*t101*t111^2+(3/16)*s011*t101*t111^2-(1/16)*s101*t101*t111^2-(1/16)*s111*t101*t111^2+(1/16)*t010*t101*t111^2+(1/16)*s001*t110*t111^2+(1/16)*s011*t110*t111^2-(1/16)*s101*t110*t111^2-(1/16)*s111*t110*t111^2+(1/16)*s001*t111^3+(1/16)*s011*t111^3-(1/16)*s101*t111^3-(1/16)*s111*t111^3,
 -(27/2)*r^3*s001-(27/4)*r^2*s001^2+(3/8)*r*s001^3+(3/16)*s001^4+(27/2)*r^3*s010-(45/8)*r*s001^2*s010-(5/8)*s001^3*s010+(27/4)*r^2*s010^2+(45/8)*r*s001*s010^2-(3/8)*r*s010^3+(5/8)*s001*s010^3-(3/16)*s010^4+(27/4)*r^2*s001*s011+(9/4)*r*s001^2*s011-(1/16)*s001^3*s011-(27/4)*r^2*s010*s011+(15/16)*s001^2*s010*s011-(9/4)*r*s010^2*s011-(15/16)*s001*s010^2*s011+(1/16)*s010^3*s011-(9/8)*r*s001*s011^2-(3/16)*s001^2*s011^2+(9/8)*r*s010*s011^2+(3/16)*s010^2*s011^2+(1/16)*s001*s011^3-(1/16)*s010*s011^3+(9/4)*r^2*s001*s100-(7/2)*r*s001^2*s100-(5/16)*s001^3*s100-(9/4)*r^2*s010*s100+(11/16)*s001^2*s010*s100+(7/2)*r*s010^2*s100-(11/16)*s001*s010^2*s100+(5/16)*s010^3*s100-(5/4)*r*s001*s011*s100+(3/2)*s001^2*s011*s100+(5/4)*r*s010*s011*s100-(3/2)*s010^2*s011*s100-(3/16)*s001*s011^2*s100+(3/16)*s010*s011^2*s100+(17/8)*r*s001*s100^2-(3/16)*s001^2*s100^2-(17/8)*r*s010*s100^2+(3/16)*s010^2*s100^2+(9/16)*s001*s011*s100^2-(9/16)*s010*s011*s100^2+(5/16)*s001*s100^3-(5/16)*s010*s100^3-18*r^3*s101+(9/4)*r^2*s001*s101+r*s001^2*s101-(5/16)*s001^3*s101-(33/4)*r^2*s010*s101-r*s001*s010*s101+(3/16)*s001^2*s010*s101+4*r*s010^2*s101-(27/16)*s001*s010^2*s101-(3/16)*s010^3*s101+3*r^2*s011*s101+(3/4)*r*s001*s011*s101+(1/4)*s001^2*s011*s101+(5/4)*r*s010*s011*s101+(1/2)*s001*s010*s011*s101-(3/4)*s010^2*s011*s101-(3/2)*r*s011^2*s101+(13/16)*s001*s011^2*s101+(27/16)*s010*s011^2*s101+(1/4)*s011^3*s101-(9/2)*r^2*s100*s101-(13/4)*r*s001*s100*s101+s001^2*s100*s101+(1/4)*r*s010*s100*s101+(15/4)*s001*s010*s100*s101+(3/4)*s010^2*s100*s101-(1/2)*r*s011*s100*s101+(3/8)*s001*s011*s100*s101+(1/8)*s010*s011*s100*s101+(7/8)*s011^2*s100*s101-(5/4)*r*s100^2*s101+(1/16)*s001*s100^2*s101+(27/16)*s010*s100^2*s101-(1/8)*s011*s100^2*s101-(1/4)*s100^3*s101+15*r^2*s101^2+(9/8)*r*s001*s101^2-(7/16)*s001^2*s101^2-(25/8)*r*s010*s101^2+(1/2)*s001*s010*s101^2-(1/16)*s010^2*s101^2-3*r*s011*s101^2-(31/16)*s001*s011*s101^2-(17/16)*s010*s011*s101^2-(1/4)*s011^2*s101^2+(9/4)*r*s100*s101^2-(7/16)*s001*s100*s101^2+(11/16)*s010*s100*s101^2-(15/8)*s011*s100*s101^2-(1/4)*s100^2*s101^2+(9/2)*r*s101^3+(5/16)*s001*s101^3+(3/16)*s010*s101^3-(1/4)*s011*s101^3+(1/4)*s100*s101^3+(1/4)*s101^4+18*r^3*s110+(33/4)*r^2*s001*s110-4*r*s001^2*s110+(3/16)*s001^3*s110-(9/4)*r^2*s010*s110+r*s001*s010*s110+(27/16)*s001^2*s010*s110-r*s010^2*s110-(3/16)*s001*s010^2*s110+(5/16)*s010^3*s110-3*r^2*s011*s110-(5/4)*r*s001*s011*s110+(3/4)*s001^2*s011*s110-(3/4)*r*s010*s011*s110-(1/2)*s001*s010*s011*s110-(1/4)*s010^2*s011*s110+(3/2)*r*s011^2*s110-(27/16)*s001*s011^2*s110-(13/16)*s010*s011^2*s110-(1/4)*s011^3*s110+(9/2)*r^2*s100*s110-(1/4)*r*s001*s100*s110-(3/4)*s001^2*s100*s110+(13/4)*r*s010*s100*s110-(15/4)*s001*s010*s100*s110-s010^2*s100*s110+(1/2)*r*s011*s100*s110-(1/8)*s001*s011*s100*s110-(3/8)*s010*s011*s100*s110-(7/8)*s011^2*s100*s110+(5/4)*r*s100^2*s110-(27/16)*s001*s100^2*s110-(1/16)*s010*s100^2*s110+(1/8)*s011*s100^2*s110+(1/4)*s100^3*s110-(7/4)*r*s001*s101*s110+(5/8)*s001^2*s101*s110+(7/4)*r*s010*s101*s110-(5/8)*s010^2*s101*s110+(1/8)*s001*s011*s101*s110-(1/8)*s010*s011*s101*s110-(1/8)*s001*s100*s101*s110+(1/8)*s010*s100*s101*s110-(3/2)*r*s101^2*s110-(9/16)*s001*s101^2*s110+(17/16)*s010*s101^2*s110+(3/4)*s011*s101^2*s110+(1/4)*s100*s101^2*s110-(1/2)*s101^3*s110-15*r^2*s110^2+(25/8)*r*s001*s110^2+(1/16)*s001^2*s110^2-(9/8)*r*s010*s110^2-(1/2)*s001*s010*s110^2+(7/16)*s010^2*s110^2+3*r*s011*s110^2+(17/16)*s001*s011*s110^2+(31/16)*s010*s011*s110^2+(1/4)*s011^2*s110^2-(9/4)*r*s100*s110^2-(11/16)*s001*s100*s110^2+(7/16)*s010*s100*s110^2+(15/8)*s011*s100*s110^2+(1/4)*s100^2*s110^2+(3/2)*r*s101*s110^2-(17/16)*s001*s101*s110^2+(9/16)*s010*s101*s110^2-(3/4)*s011*s101*s110^2-(1/4)*s100*s101*s110^2-(9/2)*r*s110^3-(3/16)*s001*s110^3-(5/16)*s010*s110^3+(1/4)*s011*s110^3-(1/4)*s100*s110^3+(1/2)*s101*s110^3-(1/4)*s110^4+(9/4)*r^2*s001*s111-(7/2)*r*s001^2*s111-(5/16)*s001^3*s111-(9/4)*r^2*s010*s111+(11/16)*s001^2*s010*s111+(7/2)*r*s010^2*s111-(11/16)*s001*s010^2*s111+(5/16)*s010^3*s111-(5/4)*r*s001*s011*s111-(1/2)*s001^2*s011*s111+(5/4)*r*s010*s011*s111+(1/2)*s010^2*s011*s111-(3/16)*s001*s011^2*s111+(3/16)*s010*s011^2*s111-(7/4)*r*s001*s100*s111+(5/8)*s001^2*s100*s111+(7/4)*r*s010*s100*s111-(5/8)*s010^2*s100*s111+(1/8)*s001*s011*s100*s111-(1/8)*s010*s011*s100*s111-(1/16)*s001*s100^2*s111+(1/16)*s010*s100^2*s111-(3/2)*r^2*s101*s111-(9/4)*r*s001*s101*s111+(7/4)*s001^2*s101*s111-(43/4)*r*s010*s101*s111-(11/4)*s001*s010*s101*s111+(3/2)*s010^2*s101*s111+(5/2)*r*s011*s101*s111+(7/8)*s001*s011*s101*s111+(21/8)*s010*s011*s101*s111+(13/8)*s011^2*s101*s111-r*s100*s101*s111+(31/8)*s001*s100*s101*s111-(23/8)*s010*s100*s101*s111+(1/2)*s011*s100*s101*s111-(3/4)*s100^2*s101*s111-(17/4)*r*s101^2*s111+(5/16)*s001*s101^2*s111-(73/16)*s010*s101^2*s111-(9/8)*s011*s101^2*s111+(1/2)*s100*s101^2*s111+(1/4)*s101^3*s111+(3/2)*r^2*s110*s111+(43/4)*r*s001*s110*s111-(3/2)*s001^2*s110*s111+(9/4)*r*s010*s110*s111+(11/4)*s001*s010*s110*s111-(7/4)*s010^2*s110*s111-(5/2)*r*s011*s110*s111-(21/8)*s001*s011*s110*s111-(7/8)*s010*s011*s110*s111-(13/8)*s011^2*s110*s111+r*s100*s110*s111+(23/8)*s001*s100*s110*s111-(31/8)*s010*s100*s110*s111-(1/2)*s011*s100*s110*s111+(3/4)*s100^2*s110*s111-(17/8)*s001*s101*s110*s111+(17/8)*s010*s101*s110*s111+(1/4)*s101^2*s110*s111+(17/4)*r*s110^2*s111+(73/16)*s001*s110^2*s111-(5/16)*s010*s110^2*s111+(9/8)*s011*s110^2*s111-(1/2)*s100*s110^2*s111-(1/4)*s101*s110^2*s111-(1/4)*s110^3*s111+(17/8)*r*s001*s111^2-(3/16)*s001^2*s111^2-(17/8)*r*s010*s111^2+(3/16)*s010^2*s111^2-(23/16)*s001*s011*s111^2+(23/16)*s010*s011*s111^2-(1/16)*s001*s100*s111^2+(1/16)*s010*s100*s111^2+(25/4)*r*s101*s111^2+(13/16)*s001*s101*s111^2+(39/16)*s010*s101*s111^2-(3/8)*s011*s101*s111^2-(3/4)*s100*s101*s111^2-(1/4)*s101^2*s111^2-(25/4)*r*s110*s111^2-(39/16)*s001*s110*s111^2-(13/16)*s010*s110*s111^2+(3/8)*s011*s110*s111^2+(3/4)*s100*s110*s111^2+(1/4)*s110^2*s111^2+(5/16)*s001*s111^3-(5/16)*s010*s111^3-(1/4)*s101*s111^3+(1/4)*s110*s111^3-(15/8)*r^2*s001*t001-(1/4)*r*s001^2*t001-(5/32)*s001^3*t001-(33/8)*r^2*s010*t001+r*s001*s010*t001+(3/32)*s001^2*s010*t001-(1/4)*r*s010^2*t001+(5/32)*s001*s010^2*t001-(3/32)*s010^3*t001-(9/2)*r^2*s011*t001+(15/8)*r*s001*s011*t001+(5/8)*s001^2*s011*t001+(9/8)*r*s010*s011*t001+(1/4)*s001*s010*s011*t001-(1/8)*s010^2*s011*t001-(3/32)*s001*s011^2*t001+(3/32)*s010*s011^2*t001+(1/8)*s011^3*t001-(3/4)*r^2*s100*t001-(13/8)*r*s001*s100*t001+(1/8)*s001^2*s100*t001-(7/4)*r*s010*s100*t001-(1/16)*s001*s010*s100*t001+(5/16)*s010^2*s100*t001+(7/8)*r*s011*s100*t001+(1/4)*s001*s011*s100*t001+(11/16)*s010*s011*s100*t001+(1/8)*s011^2*s100*t001+(7/8)*r*s100^2*t001+(5/32)*s001*s100^2*t001+(25/32)*s010*s100^2*t001-(1/8)*s011*s100^2*t001-(1/8)*s100^3*t001+(9/2)*r^2*s101*t001+(1/8)*r*s001*s101*t001-(5/16)*s001^2*s101*t001+(1/16)*s001*s010*s101*t001+(1/8)*s010^2*s101*t001+(9/8)*r*s011*s101*t001-(3/8)*s001*s011*s101*t001-(7/16)*s010*s011*s101*t001-(13/16)*s011^2*s101*t001+2*r*s100*s101*t001-(13/16)*s001*s100*s101*t001-(5/16)*s010*s100*s101*t001-(7/8)*s011*s100*s101*t001+(1/8)*s100^2*s101*t001+r*s101^2*t001-(17/32)*s001*s101^2*t001+(3/32)*s010*s101^2*t001+(7/16)*s011*s101^2*t001+(1/8)*s100*s101^2*t001-(1/8)*s101^3*t001-(9/4)*r^2*s110*t001+(7/8)*r*s001*s110*t001+(3/4)*r*s010*s110*t001+(3/16)*s001*s010*s110*t001-(1/16)*s010^2*s110*t001-(5/8)*r*s011*s110*t001-(1/16)*s010*s011*s110*t001-(3/8)*r*s100*s110*t001-(1/2)*s001*s100*s110*t001-(1/2)*s010*s100*s110*t001-(1/16)*s011*s100*s110*t001-(1/4)*s100^2*s110*t001+(11/8)*r*s101*s110*t001+(1/8)*s001*s101*s110*t001+(3/8)*s010*s101*s110*t001+(1/16)*s011*s101*s110*t001-(1/2)*s100*s101*s110*t001-(9/8)*r*s110^2*t001+(5/32)*s001*s110^2*t001-(7/32)*s010*s110^2*t001-(1/8)*s011*s110^2*t001-(1/8)*s100*s110^2*t001+(1/8)*s101*s110^2*t001-(3/2)*r^2*s111*t001+(9/8)*r*s001*s111*t001-(1/16)*s001^2*s111*t001-2*r*s010*s111*t001-(7/16)*s001*s010*s111*t001+(1/8)*s010^2*s111*t001+(1/8)*r*s011*s111*t001+(9/8)*s001*s011*s111*t001+(1/16)*s010*s011*s111*t001-(1/16)*s011^2*s111*t001+(11/8)*r*s100*s111*t001-(7/8)*s001*s100*s111*t001-(5/8)*s010*s100*s111*t001+(1/16)*s011*s100*s111*t001+(1/8)*s100^2*s111*t001+(15/8)*r*s101*s111*t001-(7/8)*s001*s101*s111*t001+(1/8)*s010*s101*s111*t001-(15/16)*s011*s101*s111*t001+(1/4)*s100*s101*s111*t001+(3/8)*s101^2*s111*t001+(19/16)*s001*s110*s111*t001-(5/16)*s010*s110*s111*t001+(1/8)*s011*s110*s111*t001+(1/8)*s110^2*s111*t001-r*s111^2*t001+(15/32)*s001*s111^2*t001+(3/32)*s010*s111^2*t001+(7/16)*s011*s111^2*t001+(1/8)*s100*s111^2*t001-(1/8)*s101*s111^2*t001-(1/8)*s111^3*t001+(3/8)*r^2*t001^2-(27/32)*r*s001*t001^2+(3/64)*s001^2*t001^2-(3/32)*r*s010*t001^2-(5/32)*s001*s010*t001^2+(3/64)*s010^2*t001^2+(3/16)*r*s011*t001^2-(9/64)*s001*s011*t001^2-(1/64)*s010*s011*t001^2-(3/8)*r*s100*t001^2-(5/64)*s001*s100*t001^2+(9/64)*s010*s100*t001^2+(5/16)*r*s101*t001^2+(29/64)*s001*s101*t001^2+(3/64)*s010*s101*t001^2-(1/32)*s011*s101*t001^2+(1/16)*s100*s101*t001^2+(1/16)*s101^2*t001^2+(1/4)*r*s110*t001^2+(3/64)*s001*s110*t001^2-(7/64)*s010*s110*t001^2-(1/16)*s011*s110*t001^2-(1/16)*s100*s110*t001^2-(1/8)*s101*s110*t001^2+(1/16)*s110^2*t001^2-(17/16)*r*s111*t001^2-(3/64)*s001*s111*t001^2-(5/64)*s010*s111*t001^2-(3/32)*s011*s111*t001^2+(3/16)*s101*s111*t001^2+(1/16)*s110*s111*t001^2-(1/32)*r*t001^3-(5/128)*s001*t001^3+(3/128)*s010*t001^3+(1/32)*s011*t001^3+(1/32)*s100*t001^3-(1/32)*s101*t001^3-(1/32)*s111*t001^3+(33/8)*r^2*s001*t010+(1/4)*r*s001^2*t010+(3/32)*s001^3*t010+(15/8)*r^2*s010*t010-r*s001*s010*t010-(5/32)*s001^2*s010*t010+(1/4)*r*s010^2*t010-(3/32)*s001*s010^2*t010+(5/32)*s010^3*t010+(9/2)*r^2*s011*t010-(9/8)*r*s001*s011*t010+(1/8)*s001^2*s011*t010-(15/8)*r*s010*s011*t010-(1/4)*s001*s010*s011*t010-(5/8)*s010^2*s011*t010-(3/32)*s001*s011^2*t010+(3/32)*s010*s011^2*t010-(1/8)*s011^3*t010+(3/4)*r^2*s100*t010+(7/4)*r*s001*s100*t010-(5/16)*s001^2*s100*t010+(13/8)*r*s010*s100*t010+(1/16)*s001*s010*s100*t010-(1/8)*s010^2*s100*t010-(7/8)*r*s011*s100*t010-(11/16)*s001*s011*s100*t010-(1/4)*s010*s011*s100*t010-(1/8)*s011^2*s100*t010-(7/8)*r*s100^2*t010-(25/32)*s001*s100^2*t010-(5/32)*s010*s100^2*t010+(1/8)*s011*s100^2*t010+(1/8)*s100^3*t010+(9/4)*r^2*s101*t010-(3/4)*r*s001*s101*t010+(1/16)*s001^2*s101*t010-(7/8)*r*s010*s101*t010-(3/16)*s001*s010*s101*t010+(5/8)*r*s011*s101*t010+(1/16)*s001*s011*s101*t010+(3/8)*r*s100*s101*t010+(1/2)*s001*s100*s101*t010+(1/2)*s010*s100*s101*t010+(1/16)*s011*s100*s101*t010+(1/4)*s100^2*s101*t010+(9/8)*r*s101^2*t010+(7/32)*s001*s101^2*t010-(5/32)*s010*s101^2*t010+(1/8)*s011*s101^2*t010+(1/8)*s100*s101^2*t010-(9/2)*r^2*s110*t010-(1/8)*s001^2*s110*t010-(1/8)*r*s010*s110*t010-(1/16)*s001*s010*s110*t010+(5/16)*s010^2*s110*t010-(9/8)*r*s011*s110*t010+(7/16)*s001*s011*s110*t010+(3/8)*s010*s011*s110*t010+(13/16)*s011^2*s110*t010-2*r*s100*s110*t010+(5/16)*s001*s100*s110*t010+(13/16)*s010*s100*s110*t010+(7/8)*s011*s100*s110*t010-(1/8)*s100^2*s110*t010-(11/8)*r*s101*s110*t010-(3/8)*s001*s101*s110*t010-(1/8)*s010*s101*s110*t010-(1/16)*s011*s101*s110*t010+(1/2)*s100*s101*s110*t010-(1/8)*s101^2*s110*t010-r*s110^2*t010-(3/32)*s001*s110^2*t010+(17/32)*s010*s110^2*t010-(7/16)*s011*s110^2*t010-(1/8)*s100*s110^2*t010+(1/8)*s110^3*t010+(3/2)*r^2*s111*t010+2*r*s001*s111*t010-(1/8)*s001^2*s111*t010-(9/8)*r*s010*s111*t010+(7/16)*s001*s010*s111*t010+(1/16)*s010^2*s111*t010-(1/8)*r*s011*s111*t010-(1/16)*s001*s011*s111*t010-(9/8)*s010*s011*s111*t010+(1/16)*s011^2*s111*t010-(11/8)*r*s100*s111*t010+(5/8)*s001*s100*s111*t010+(7/8)*s010*s100*s111*t010-(1/16)*s011*s100*s111*t010-(1/8)*s100^2*s111*t010+(5/16)*s001*s101*s111*t010-(19/16)*s010*s101*s111*t010-(1/8)*s011*s101*s111*t010-(1/8)*s101^2*s111*t010-(15/8)*r*s110*s111*t010-(1/8)*s001*s110*s111*t010+(7/8)*s010*s110*s111*t010+(15/16)*s011*s110*s111*t010-(1/4)*s100*s110*s111*t010-(3/8)*s110^2*s111*t010+r*s111^2*t010-(3/32)*s001*s111^2*t010-(15/32)*s010*s111^2*t010-(7/16)*s011*s111^2*t010-(1/8)*s100*s111^2*t010+(1/8)*s110*s111^2*t010+(1/8)*s111^3*t010-(3/4)*r*s001*t001*t010+(3/4)*r*s010*t001*t010-(1/8)*s001*s011*t001*t010+(1/8)*s010*s011*t001*t010-(3/32)*s001*s100*t001*t010+(3/32)*s010*s100*t001*t010-(11/16)*r*s101*t001*t010-(3/16)*s001*s101*t001*t010+(5/32)*s011*s101*t001*t010+(1/8)*s100*s101*t001*t010+(11/16)*r*s110*t001*t010+(3/16)*s010*s110*t001*t010-(5/32)*s011*s110*t001*t010-(1/8)*s100*s110*t001*t010-(11/32)*s001*s111*t001*t010+(11/32)*s010*s111*t001*t010+(1/8)*s101*s111*t001*t010-(1/8)*s110*s111*t001*t010+(11/32)*r*t001^2*t010+(3/128)*s001*t001^2*t010-(5/128)*s010*t001^2*t010-(1/32)*s011*t001^2*t010-(1/32)*s100*t001^2*t010-(1/32)*s110*t001^2*t010+(5/32)*s111*t001^2*t010-(3/8)*r^2*t010^2+(3/32)*r*s001*t010^2-(3/64)*s001^2*t010^2+(27/32)*r*s010*t010^2+(5/32)*s001*s010*t010^2-(3/64)*s010^2*t010^2-(3/16)*r*s011*t010^2+(1/64)*s001*s011*t010^2+(9/64)*s010*s011*t010^2+(3/8)*r*s100*t010^2-(9/64)*s001*s100*t010^2+(5/64)*s010*s100*t010^2-(1/4)*r*s101*t010^2+(7/64)*s001*s101*t010^2-(3/64)*s010*s101*t010^2+(1/16)*s011*s101*t010^2+(1/16)*s100*s101*t010^2-(1/16)*s101^2*t010^2-(5/16)*r*s110*t010^2-(3/64)*s001*s110*t010^2-(29/64)*s010*s110*t010^2+(1/32)*s011*s110*t010^2-(1/16)*s100*s110*t010^2+(1/8)*s101*s110*t010^2-(1/16)*s110^2*t010^2+(17/16)*r*s111*t010^2+(5/64)*s001*s111*t010^2+(3/64)*s010*s111*t010^2+(3/32)*s011*s111*t010^2-(1/16)*s101*s111*t010^2-(3/16)*s110*s111*t010^2-(11/32)*r*t001*t010^2+(5/128)*s001*t001*t010^2-(3/128)*s010*t001*t010^2+(1/32)*s011*t001*t010^2+(1/32)*s100*t001*t010^2+(1/32)*s101*t001*t010^2-(5/32)*s111*t001*t010^2+(1/32)*r*t010^3-(3/128)*s001*t010^3+(5/128)*s010*t010^3-(1/32)*s011*t010^3-(1/32)*s100*t010^3+(1/32)*s110*t010^3+(1/32)*s111*t010^3-(3/8)*r^2*s001*t011+(3/4)*r*s001^2*t011-(1/32)*s001^3*t011+(3/8)*r^2*s010*t011-(17/32)*s001^2*s010*t011-(3/4)*r*s010^2*t011+(17/32)*s001*s010^2*t011+(1/32)*s010^3*t011+(7/8)*r*s001*s011*t011-(7/8)*r*s010*s011*t011+(1/32)*s001*s011^2*t011-(1/32)*s010*s011^2*t011+(3/2)*r*s001*s100*t011-(3/2)*r*s010*s100*t011+(1/4)*s001*s011*s100*t011-(1/4)*s010*s011*s100*t011+(1/32)*s001*s100^2*t011-(1/32)*s010*s100^2*t011-(9/2)*r^2*s101*t011+(3/8)*s001^2*s101*t011+(7/4)*s001*s010*s101*t011+(3/8)*s010^2*s101*t011-(5/2)*r*s011*s101*t011-(1/8)*s011^2*s101*t011+(9/8)*r*s100*s101*t011-(7/8)*s001*s100*s101*t011-(7/16)*s011*s100*s101*t011-(1/8)*s100^2*s101*t011+r*s101^2*t011-(15/32)*s001*s101^2*t011+(15/32)*s010*s101^2*t011+(1/8)*s101^3*t011+(9/2)*r^2*s110*t011-(3/8)*s001^2*s110*t011-(7/4)*s001*s010*s110*t011-(3/8)*s010^2*s110*t011+(5/2)*r*s011*s110*t011+(1/8)*s011^2*s110*t011-(9/8)*r*s100*s110*t011+(7/8)*s010*s100*s110*t011+(7/16)*s011*s100*s110*t011+(1/8)*s100^2*s110*t011+(9/16)*s001*s101*s110*t011-(9/16)*s010*s101*s110*t011+(1/8)*s101^2*s110*t011-r*s110^2*t011-(15/32)*s001*s110^2*t011+(15/32)*s010*s110^2*t011-(1/8)*s101*s110^2*t011-(1/8)*s110^3*t011-(3/2)*r*s001*s111*t011+(3/2)*r*s010*s111*t011-(1/4)*s001*s011*s111*t011+(1/4)*s010*s011*s111*t011+(9/16)*s001*s100*s111*t011-(9/16)*s010*s100*s111*t011-(9/8)*r*s101*s111*t011-(1/8)*s010*s101*s111*t011+(7/16)*s011*s101*s111*t011-(1/4)*s100*s101*s111*t011+(9/8)*r*s110*s111*t011+(1/8)*s001*s110*s111*t011-(7/16)*s011*s110*s111*t011+(1/4)*s100*s110*s111*t011+(1/32)*s001*s111^2*t011-(1/32)*s010*s111^2*t011-(1/8)*s101*s111^2*t011+(1/8)*s110*s111^2*t011+(3/8)*r^2*t001*t011-(5/8)*r*s001*t001*t011+(3/32)*s001^2*t001*t011-(9/16)*r*s010*t001*t011+(11/32)*s001*s010*t001*t011-(5/16)*r*s011*t001*t011+(7/32)*s001*s011*t001*t011-(3/8)*r*s100*t001*t011+(11/32)*s001*s100*t001*t011-(5/32)*s010*s100*t001*t011-(17/16)*r*s101*t001*t011-(3/8)*s010*s101*t001*t011+(9/32)*s011*s101*t001*t011-(1/8)*s100*s101*t001*t011-(1/8)*s101^2*t001*t011+(3/8)*r*s110*t001*t011-(9/32)*s001*s110*t001*t011+(3/32)*s010*s110*t001*t011+(1/4)*s100*s110*t001*t011+(1/8)*s101*s110*t001*t011+(15/16)*r*s111*t001*t011-(3/32)*s011*s111*t001*t011-(1/4)*s100*s111*t001*t011-(1/8)*s101*s111*t001*t011+(5/16)*r*t001^2*t011+(5/128)*s001*t001^2*t011-(1/128)*s010*t001^2*t011-(1/32)*s101*t001^2*t011+(1/32)*s110*t001^2*t011-(3/8)*r^2*t010*t011+(9/16)*r*s001*t010*t011+(5/8)*r*s010*t010*t011-(11/32)*s001*s010*t010*t011-(3/32)*s010^2*t010*t011+(5/16)*r*s011*t010*t011-(7/32)*s010*s011*t010*t011+(3/8)*r*s100*t010*t011+(5/32)*s001*s100*t010*t011-(11/32)*s010*s100*t010*t011-(3/8)*r*s101*t010*t011-(3/32)*s001*s101*t010*t011+(9/32)*s010*s101*t010*t011-(1/4)*s100*s101*t010*t011+(17/16)*r*s110*t010*t011+(3/8)*s001*s110*t010*t011-(9/32)*s011*s110*t010*t011+(1/8)*s100*s110*t010*t011-(1/8)*s101*s110*t010*t011+(1/8)*s110^2*t010*t011-(15/16)*r*s111*t010*t011+(3/32)*s011*s111*t010*t011+(1/4)*s100*s111*t010*t011+(1/8)*s110*s111*t010*t011+(7/64)*s001*t001*t010*t011-(7/64)*s010*t001*t010*t011-(1/16)*s101*t001*t010*t011+(1/16)*s110*t001*t010*t011-(1/32)*t001^2*t010*t011-(5/16)*r*t010^2*t011+(1/128)*s001*t010^2*t011-(5/128)*s010*t010^2*t011-(1/32)*s101*t010^2*t011+(1/32)*s110*t010^2*t011+(1/32)*t001*t010^2*t011+(7/32)*r*s001*t011^2+(3/64)*s001^2*t011^2-(7/32)*r*s010*t011^2-(3/64)*s010^2*t011^2-(1/64)*s001*s011*t011^2+(1/64)*s010*s011*t011^2-(5/64)*s001*s100*t011^2+(5/64)*s010*s100*t011^2+(1/8)*r*s101*t011^2-(13/64)*s001*s101*t011^2-(27/64)*s010*s101*t011^2-(1/16)*s011*s101*t011^2+(1/16)*s100*s101*t011^2+(1/16)*s101^2*t011^2-(1/8)*r*s110*t011^2+(27/64)*s001*s110*t011^2+(13/64)*s010*s110*t011^2+(1/16)*s011*s110*t011^2-(1/16)*s100*s110*t011^2-(1/16)*s110^2*t011^2-(5/64)*s001*s111*t011^2+(5/64)*s010*s111*t011^2+(1/16)*s101*s111*t011^2-(1/16)*s110*s111*t011^2-(1/32)*r*t001*t011^2-(15/128)*s001*t001*t011^2-(3/128)*s010*t001*t011^2-(1/32)*s011*t001*t011^2+(1/32)*s100*t001*t011^2+(3/32)*s101*t001*t011^2+(1/32)*s111*t001*t011^2+(1/32)*r*t010*t011^2+(3/128)*s001*t010*t011^2+(15/128)*s010*t010*t011^2+(1/32)*s011*t010*t011^2-(1/32)*s100*t010*t011^2-(3/32)*s110*t010*t011^2-(1/32)*s111*t010*t011^2-(1/128)*s001*t011^3+(1/128)*s010*t011^3+(1/32)*s101*t011^3-(1/32)*s110*t011^3+(27/8)*r^2*s001*t100+(9/8)*r*s001^2*t100-(1/32)*s001^3*t100-(27/8)*r^2*s010*t100+(15/32)*s001^2*s010*t100-(9/8)*r*s010^2*t100-(15/32)*s001*s010^2*t100+(1/32)*s010^3*t100-(9/8)*r*s001*s011*t100-(3/16)*s001^2*s011*t100+(9/8)*r*s010*s011*t100+(3/16)*s010^2*s011*t100+(3/32)*s001*s011^2*t100-(3/32)*s010*s011^2*t100+(15/8)*r*s001*s100*t100-(15/8)*r*s010*s100*t100+(1/16)*s001*s011*s100*t100-(1/16)*s010*s011*s100*t100+(1/32)*s001*s100^2*t100-(1/32)*s010*s100^2*t100-(9/2)*r^2*s101*t100+(7/8)*r*s001*s101*t100-(1/8)*s001^2*s101*t100-(7/8)*r*s010*s101*t100-(1/4)*s001*s010*s101*t100-(1/8)*s010^2*s101*t100-(5/2)*r*s011*s101*t100-(7/16)*s001*s011*s101*t100+(7/16)*s010*s011*s101*t100-(1/8)*s011^2*s101*t100-(7/4)*r*s100*s101*t100-(17/16)*s001*s100*s101*t100-(3/16)*s010*s100*s101*t100+(1/8)*s011*s100*s101*t100+(3/16)*s100^2*s101*t100+r*s101^2*t100+(1/32)*s001*s101^2*t100-(1/32)*s010*s101^2*t100-(7/16)*s100*s101^2*t100+(1/8)*s101^3*t100+(9/2)*r^2*s110*t100+(7/8)*r*s001*s110*t100+(1/8)*s001^2*s110*t100-(7/8)*r*s010*s110*t100+(1/4)*s001*s010*s110*t100+(1/8)*s010^2*s110*t100+(5/2)*r*s011*s110*t100-(7/16)*s001*s011*s110*t100+(7/16)*s010*s011*s110*t100+(1/8)*s011^2*s110*t100+(7/4)*r*s100*s110*t100+(3/16)*s001*s100*s110*t100+(17/16)*s010*s100*s110*t100-(1/8)*s011*s100*s110*t100-(3/16)*s100^2*s110*t100-(7/16)*s001*s101*s110*t100+(7/16)*s010*s101*s110*t100+(1/8)*s101^2*s110*t100-r*s110^2*t100+(1/32)*s001*s110^2*t100-(1/32)*s010*s110^2*t100+(7/16)*s100*s110^2*t100-(1/8)*s101*s110^2*t100-(1/8)*s110^3*t100-(9/8)*r*s001*s111*t100+(9/8)*r*s010*s111*t100-(7/16)*s001*s011*s111*t100+(7/16)*s010*s011*s111*t100-(7/16)*s001*s100*s111*t100+(7/16)*s010*s100*s111*t100+(7/4)*r*s101*s111*t100+(3/16)*s001*s101*s111*t100+(1/16)*s010*s101*s111*t100-(1/8)*s011*s101*s111*t100+(7/4)*s100*s101*s111*t100+(7/16)*s101^2*s111*t100-(7/4)*r*s110*s111*t100-(1/16)*s001*s110*s111*t100-(3/16)*s010*s110*s111*t100+(1/8)*s011*s110*s111*t100-(7/4)*s100*s110*s111*t100-(7/16)*s110^2*s111*t100+(1/32)*s001*s111^2*t100-(1/32)*s010*s111^2*t100+(9/16)*s101*s111^2*t100-(9/16)*s110*s111^2*t100+(3/2)*r^2*t001*t100+(15/16)*r*s001*t001*t100+(9/16)*r*s010*t001*t100-(1/4)*s001*s010*t001*t100-(3/4)*r*s011*t001*t100-(3/32)*s001*s011*t001*t100-(5/32)*s010*s011*t001*t100-(9/16)*r*s100*t001*t100-(5/32)*s010*s100*t001*t100+(1/16)*r*s101*t001*t100+(3/16)*s001*s101*t001*t100+(1/32)*s010*s101*t001*t100+(1/16)*s011*s101*t001*t100-(1/16)*s100*s101*t001*t100+(5/32)*s101^2*t001*t100-(1/16)*r*s110*t001*t100+(3/32)*s010*s110*t001*t100+(3/32)*s100*s110*t001*t100-(3/32)*s101*s110*t001*t100-(11/16)*r*s111*t001*t100+(5/16)*s001*s111*t001*t100+(5/32)*s010*s111*t001*t100+(3/16)*s011*s111*t001*t100+(21/32)*s100*s111*t001*t100-(11/32)*s101*s111*t001*t100-(5/16)*s110*s111*t001*t100-(3/32)*s111^2*t001*t100+(7/32)*r*t001^2*t100-(1/128)*s001*t001^2*t100-(1/128)*s010*t001^2*t100-(5/64)*s101*t001^2*t100+(1/32)*s110*t001^2*t100+(5/64)*s111*t001^2*t100-(3/2)*r^2*t010*t100-(9/16)*r*s001*t010*t100-(15/16)*r*s010*t010*t100+(1/4)*s001*s010*t010*t100+(3/4)*r*s011*t010*t100+(5/32)*s001*s011*t010*t100+(3/32)*s010*s011*t010*t100+(9/16)*r*s100*t010*t100+(5/32)*s001*s100*t010*t100+(1/16)*r*s101*t010*t100-(3/32)*s001*s101*t010*t100-(3/32)*s100*s101*t010*t100-(1/16)*r*s110*t010*t100-(1/32)*s001*s110*t010*t100-(3/16)*s010*s110*t010*t100-(1/16)*s011*s110*t010*t100+(1/16)*s100*s110*t010*t100+(3/32)*s101*s110*t010*t100-(5/32)*s110^2*t010*t100+(11/16)*r*s111*t010*t100-(5/32)*s001*s111*t010*t100-(5/16)*s010*s111*t010*t100-(3/16)*s011*s111*t010*t100-(21/32)*s100*s111*t010*t100+(5/16)*s101*s111*t010*t100+(11/32)*s110*s111*t010*t100+(3/32)*s111^2*t010*t100+(5/64)*s101*t001*t010*t100-(5/64)*s110*t001*t010*t100-(7/32)*r*t010^2*t100+(1/128)*s001*t010^2*t100+(1/128)*s010*t010^2*t100-(1/32)*s101*t010^2*t100+(5/64)*s110*t010^2*t100-(5/64)*s111*t010^2*t100-(13/16)*r*s001*t011*t100+(13/16)*r*s010*t011*t100+(5/32)*s001*s011*t011*t100-(5/32)*s010*s011*t011*t100-(5/4)*r*s101*t011*t100+(1/8)*s001*s101*t011*t100+(1/8)*s010*s101*t011*t100+(1/8)*s011*s101*t011*t100+(1/32)*s100*s101*t011*t100-(1/8)*s101^2*t011*t100+(5/4)*r*s110*t011*t100-(1/8)*s001*s110*t011*t100-(1/8)*s010*s110*t011*t100-(1/8)*s011*s110*t011*t100-(1/32)*s100*s110*t011*t100+(1/8)*s110^2*t011*t100+(7/32)*s101*s111*t011*t100-(7/32)*s110*s111*t011*t100-(17/32)*r*t001*t011*t100-(5/64)*s001*t001*t011*t100+(1/64)*s101*t001*t011*t100-(3/64)*s111*t001*t011*t100+(17/32)*r*t010*t011*t100+(5/64)*s010*t010*t011*t100-(1/64)*s110*t010*t011*t100+(3/64)*s111*t010*t011*t100-(1/128)*s001*t011^2*t100+(1/128)*s010*t011^2*t100-(3/32)*s101*t011^2*t100+(3/32)*s110*t011^2*t100-(9/32)*r*s001*t100^2-(3/64)*s001^2*t100^2+(9/32)*r*s010*t100^2+(3/64)*s010^2*t100^2+(3/64)*s001*s011*t100^2-(3/64)*s010*s011*t100^2+(5/64)*s001*s100*t100^2-(5/64)*s010*s100*t100^2+(1/8)*r*s101*t100^2+(5/64)*s001*s101*t100^2+(3/64)*s010*s101*t100^2-(1/16)*s011*s101*t100^2-(5/32)*s100*s101*t100^2+(1/16)*s101^2*t100^2-(1/8)*r*s110*t100^2-(3/64)*s001*s110*t100^2-(5/64)*s010*s110*t100^2+(1/16)*s011*s110*t100^2+(5/32)*s100*s110*t100^2-(1/16)*s110^2*t100^2+(5/64)*s001*s111*t100^2-(5/64)*s010*s111*t100^2-(15/32)*s101*s111*t100^2+(15/32)*s110*s111*t100^2-(1/8)*r*t001*t100^2+(5/128)*s001*t001*t100^2+(3/128)*s010*t001*t100^2-(1/32)*s011*t001*t100^2-(1/32)*s100*t001*t100^2+(3/64)*s101*t001*t100^2-(5/64)*s111*t001*t100^2+(1/8)*r*t010*t100^2-(3/128)*s001*t010*t100^2-(5/128)*s010*t010*t100^2+(1/32)*s011*t010*t100^2+(1/32)*s100*t010*t100^2-(3/64)*s110*t010*t100^2+(5/64)*s111*t010*t100^2+(1/128)*s001*t011*t100^2-(1/128)*s010*t011*t100^2-(3/32)*s101*t011*t100^2+(3/32)*s110*t011*t100^2+(1/128)*s001*t100^3-(1/128)*s010*t100^3+(1/32)*s101*t100^3-(1/32)*s110*t100^3+9*r^3*t101-(3/8)*r^2*s001*t101-(3/2)*r*s001^2*t101-(1/32)*s001^3*t101-(21/8)*r^2*s010*t101-(3/2)*r*s001*s010*t101-(1/32)*s001^2*s010*t101-(3/2)*r*s010^2*t101+(1/32)*s001*s010^2*t101+(1/32)*s010^3*t101+3*r^2*s011*t101+(11/8)*r*s001*s011*t101+(5/8)*r*s010*s011*t101+(1/4)*s010^2*s011*t101+(3/4)*r*s011^2*t101-(7/32)*s001*s011^2*t101-(1/32)*s010*s011^2*t101-(1/4)*s011^3*t101-(11/8)*r*s001*s100*t101+(5/16)*s001^2*s100*t101+(3/2)*r*s010*s100*t101+(5/16)*s001*s010*s100*t101-(3/8)*r*s011*s100*t101-(9/8)*s001*s011*s100*t101-(3/16)*s010*s011*s100*t101-(3/16)*s011^2*s100*t101-(9/4)*r*s100^2*t101+(27/32)*s001*s100^2*t101-(1/32)*s010*s100^2*t101-(3/16)*s011*s100^2*t101+(9/4)*r^2*s101*t101-(5/8)*r*s001*s101*t101+(1/8)*s001^2*s101*t101-(3/4)*r*s010*s101*t101-(9/16)*s001*s010*s101*t101+(1/16)*s010^2*s101*t101+(15/8)*r*s011*s101*t101+(1/4)*s001*s011*s101*t101+(3/16)*s010*s011*s101*t101+(1/8)*s011^2*s101*t101-(3/2)*r*s100*s101*t101+(23/16)*s001*s100*s101*t101-(1/16)*s010*s100*s101*t101+(3/8)*s011*s100*s101*t101+(1/8)*s100^2*s101*t101-(11/8)*r*s101^2*t101+(1/32)*s001*s101^2*t101-(11/32)*s010*s101^2*t101+(1/4)*s011*s101^2*t101-(1/8)*s101^3*t101-6*r^2*s110*t101-(3/8)*r*s001*s110*t101+(9/16)*s001^2*s110*t101-(1/2)*r*s010*s110*t101-(3/16)*s001*s010*s110*t101-(11/8)*r*s011*s110*t101+(3/8)*s001*s011*s110*t101+(5/16)*s010*s011*s110*t101+(9/16)*s011^2*s110*t101+(11/8)*r*s100*s110*t101+(7/8)*s001*s100*s110*t101+(7/8)*s010*s100*s110*t101-(3/16)*s011*s100*s110*t101+(3/4)*s100^2*s110*t101-(1/8)*r*s101*s110*t101+(3/8)*s001*s101*s110*t101+(5/8)*s010*s101*s110*t101-(11/16)*s011*s101*s110*t101+(1/4)*s100*s101*s110*t101-(1/4)*r*s110^2*t101-(21/32)*s001*s110^2*t101-(1/32)*s010*s110^2*t101-(11/16)*s011*s110^2*t101+(1/4)*s100*s110^2*t101+(1/8)*s101*s110^2*t101+(3/4)*r^2*s111*t101+(15/8)*r*s001*s111*t101+(7/4)*r*s010*s111*t101-(5/16)*s001*s010*s111*t101-(5/16)*s010^2*s111*t101+(3/8)*r*s011*s111*t101-(9/16)*s010*s011*s111*t101-(9/8)*r*s100*s111*t101-(1/8)*s001*s100*s111*t101-(7/8)*s010*s100*s111*t101-(3/16)*s011*s100*s111*t101-(15/8)*r*s101*s111*t101-(1/4)*s001*s101*s111*t101+(3/4)*s010*s101*s111*t101+(3/16)*s011*s101*s111*t101-(3/4)*s100*s101*s111*t101-(1/4)*s101^2*s111*t101+(3/2)*r*s110*s111*t101-(1/16)*s001*s110*s111*t101+(7/16)*s010*s110*s111*t101-(1/8)*s011*s110*s111*t101-(1/4)*s101*s110*s111*t101-(3/8)*r*s111^2*t101+(1/32)*s001*s111^2*t101+(5/32)*s010*s111^2*t101+(1/4)*s011*s111^2*t101-(1/8)*s101*s111^2*t101+(15/8)*r^2*t001*t101+(3/16)*r*s001*t001*t101-(1/4)*s001^2*t001*t101+(3/16)*r*s010*t001*t101+(1/4)*s001*s010*t001*t101-r*s011*t001*t101-(3/32)*s001*s011*t001*t101-(3/32)*s010*s011*t001*t101+(1/32)*s011^2*t001*t101+(9/8)*r*s100*t001*t101+(5/32)*s001*s100*t001*t101-(5/32)*s010*s100*t001*t101-(1/16)*s011*s100*t001*t101+(1/8)*r*s101*t001*t101+(1/32)*s001*s101*t001*t101+(7/32)*s010*s101*t001*t101-(1/16)*s011*s101*t001*t101+(1/8)*r*s110*t001*t101-(7/32)*s001*s110*t001*t101-(1/32)*s010*s110*t001*t101-(1/16)*s011*s110*t001*t101-(3/8)*r*s111*t001*t101+(5/32)*s001*s111*t001*t101-(5/32)*s010*s111*t001*t101-(5/16)*s011*s111*t001*t101+(1/8)*r*t001^2*t101+(15/128)*s001*t001^2*t101-(1/128)*s010*t001^2*t101+(1/64)*s011*t001^2*t101-(1/32)*s101*t001^2*t101+(3/2)*r^2*t010*t101-(1/4)*r*s001*t010*t101-(1/4)*r*s010*t010*t101-r*s011*t010*t101+(1/8)*s001*s011*t010*t101+(1/8)*s010*s011*t010*t101+(1/8)*s011^2*t010*t101+(9/16)*r*s100*t010*t101+(5/16)*s001*s100*t010*t101+(1/32)*s011*s100*t010*t101+(1/4)*r*s101*t010*t101+(5/32)*s001*s101*t010*t101-(5/32)*s010*s101*t010*t101-(1/8)*s011*s101*t010*t101+(1/4)*r*s110*t010*t101-(3/32)*s001*s110*t010*t101+(3/32)*s010*s110*t010*t101-(1/8)*s011*s110*t010*t101-(1/4)*s101*s110*t010*t101+(1/4)*s110^2*t010*t101-(17/16)*r*s111*t010*t101-(5/16)*s010*s111*t010*t101+(7/32)*s011*s111*t010*t101+(11/32)*r*t001*t010*t101-(1/8)*s001*t001*t010*t101+(1/64)*s011*t001*t010*t101+(1/16)*s110*t001*t010*t101+(19/32)*r*t010^2*t101+(1/128)*s001*t010^2*t101+(1/128)*s010*t010^2*t101-(1/16)*s011*t010^2*t101+(1/32)*s101*t010^2*t101-(1/16)*s110*t010^2*t101+(3/8)*r^2*t011*t101+(7/8)*r*s001*t011*t101-(5/32)*s001^2*t011*t101+(15/16)*r*s010*t011*t101-(5/32)*s001*s010*t011*t101+(3/16)*r*s011*t011*t101-(9/32)*s001*s011*t011*t101-(9/16)*r*s100*t011*t101-(1/2)*s001*s100*t011*t101-(3/32)*s011*s100*t011*t101+(7/8)*r*s101*t011*t101+(7/32)*s001*s101*t011*t101+(3/32)*s010*s101*t011*t101-(17/16)*r*s110*t011*t101+(1/4)*s001*s110*t011*t101-(1/8)*s010*s110*t011*t101+(1/32)*s011*s110*t011*t101-(3/8)*s100*s110*t011*t101-(1/8)*s101*s110*t011*t101-(1/8)*s110^2*t011*t101-(3/8)*r*s111*t011*t101+(3/32)*s001*s111*t011*t101+(3/32)*s010*s111*t011*t101+(1/4)*s011*s111*t011*t101-(1/8)*s110*s111*t011*t101-(15/32)*r*t001*t011*t101-(5/32)*s001*t001*t011*t101+(5/64)*s011*t001*t011*t101-(1/4)*r*t010*t011*t101-(5/64)*s001*t010*t011*t101+(5/64)*s010*t010*t011*t101-(1/8)*s011*t010*t011*t101-(3/32)*r*t011^2*t101+(5/128)*s001*t011^2*t101+(1/128)*s010*t011^2*t101+(1/16)*s011*t011^2*t101-(1/32)*s101*t011^2*t101+(3/2)*r^2*t100*t101-(9/16)*r*s001*t100*t101+(9/16)*r*s010*t100*t101-(1/4)*r*s011*t100*t101-(3/32)*s001*s011*t100*t101+(3/32)*s010*s011*t100*t101+(13/16)*r*s100*t100*t101-(3/16)*s001*s100*t100*t101-(3/32)*s010*s100*t100*t101-(5/16)*s011*s100*t100*t101-(11/32)*s100^2*t100*t101+(7/16)*r*s101*t100*t101-(5/32)*s010*s101*t100*t101+(3/16)*s100*s101*t100*t101+(1/16)*r*s110*t100*t101-(1/16)*s001*s110*t100*t101+(1/32)*s010*s110*t100*t101-(3/16)*s011*s110*t100*t101-(3/32)*s100*s110*t100*t101-(11/32)*s101*s110*t100*t101+(5/32)*s110^2*t100*t101+(15/16)*r*s111*t100*t101+(3/32)*s010*s111*t100*t101+(5/32)*s100*s111*t100*t101+(3/32)*s101*s111*t100*t101+(3/16)*s110*s111*t100*t101-(1/4)*r*t001*t100*t101+(5/64)*s001*t001*t100*t101-(3/64)*s010*t001*t100*t101+(1/32)*s011*t001*t100*t101-(1/32)*s100*t001*t100*t101-(1/32)*s101*t001*t100*t101+(3/32)*s110*t001*t100*t101-(1/32)*s111*t001*t100*t101-(3/128)*t001^2*t100*t101-(1/4)*r*t010*t100*t101-(1/8)*s011*t010*t100*t101-(3/64)*s100*t010*t100*t101+(3/64)*s111*t010*t100*t101+(5/128)*t001*t010*t100*t101+(15/32)*r*t011*t100*t101+(3/64)*s001*t011*t100*t101+(5/64)*s100*t011*t100*t101+(1/8)*s101*t011*t100*t101+(1/64)*s110*t011*t100*t101+(1/128)*t001*t011*t100*t101-(3/16)*r*t100^2*t101+(1/128)*s001*t100^2*t101-(1/128)*s010*t100^2*t101+(1/16)*s011*t100^2*t101+(5/64)*s100*t100^2*t101-(1/32)*s101*t100^2*t101-(3/64)*s110*t100^2*t101+(1/128)*t001*t100^2*t101-(21/8)*r^2*t101^2-(11/32)*r*s001*t101^2+(3/64)*s001^2*t101^2+(13/32)*r*s010*t101^2-(5/32)*s001*s010*t101^2+(3/64)*s010^2*t101^2+(11/16)*r*s011*t101^2+(23/64)*s001*s011*t101^2-(1/64)*s010*s011*t101^2-(9/16)*r*s100*t101^2-(3/64)*s001*s100*t101^2-(5/64)*s010*s100*t101^2+(13/32)*s011*s100*t101^2-r*s101*t101^2-(5/64)*s001*s101*t101^2+(1/64)*s010*s101*t101^2+(1/16)*s011*s101*t101^2-(1/16)*s100*s101*t101^2-(1/16)*s101^2*t101^2+(9/16)*r*s110*t101^2+(5/64)*s001*s110*t101^2-(5/64)*s010*s110*t101^2-(5/32)*s011*s110*t101^2-(3/16)*s100*s110*t101^2+(1/8)*s101*s110*t101^2-(1/16)*s110^2*t101^2+(1/8)*r*s111*t101^2-(5/64)*s001*s111*t101^2+(9/64)*s010*s111*t101^2+(1/16)*s101*s111*t101^2-(1/16)*s110*s111*t101^2-(1/16)*r*t001*t101^2-(5/128)*s001*t001*t101^2+(3/128)*s010*t001*t101^2-(1/64)*s011*t001*t101^2-(1/32)*s100*t001*t101^2+(1/32)*s101*t001*t101^2+(1/32)*s111*t001*t101^2-(13/32)*r*t010*t101^2+(3/128)*s001*t010*t101^2-(5/128)*s010*t010*t101^2+(3/32)*s011*t010*t101^2+(1/32)*s100*t010*t101^2+(3/32)*s110*t010*t101^2-(1/32)*s111*t010*t101^2+(1/16)*r*t011*t101^2+(5/128)*s001*t011*t101^2-(1/128)*s010*t011*t101^2-(1/32)*s101*t011*t101^2+(1/32)*s110*t011*t101^2-(1/32)*r*t100*t101^2-(1/128)*s001*t100*t101^2-(1/128)*s010*t100*t101^2+(5/64)*s100*t100*t101^2-(1/32)*s101*t100*t101^2-(1/64)*s110*t100*t101^2+(1/128)*t001*t100*t101^2+(5/32)*r*t101^3-(1/128)*s001*t101^3-(1/128)*s010*t101^3-(1/16)*s011*t101^3+(1/32)*s101*t101^3-9*r^3*t110+(21/8)*r^2*s001*t110+(3/2)*r*s001^2*t110-(1/32)*s001^3*t110+(3/8)*r^2*s010*t110+(3/2)*r*s001*s010*t110-(1/32)*s001^2*s010*t110+(3/2)*r*s010^2*t110+(1/32)*s001*s010^2*t110+(1/32)*s010^3*t110-3*r^2*s011*t110-(5/8)*r*s001*s011*t110-(1/4)*s001^2*s011*t110-(11/8)*r*s010*s011*t110-(3/4)*r*s011^2*t110+(1/32)*s001*s011^2*t110+(7/32)*s010*s011^2*t110+(1/4)*s011^3*t110-(3/2)*r*s001*s100*t110+(11/8)*r*s010*s100*t110-(5/16)*s001*s010*s100*t110-(5/16)*s010^2*s100*t110+(3/8)*r*s011*s100*t110+(3/16)*s001*s011*s100*t110+(9/8)*s010*s011*s100*t110+(3/16)*s011^2*s100*t110+(9/4)*r*s100^2*t110+(1/32)*s001*s100^2*t110-(27/32)*s010*s100^2*t110+(3/16)*s011*s100^2*t110+6*r^2*s101*t110+(1/2)*r*s001*s101*t110+(3/8)*r*s010*s101*t110+(3/16)*s001*s010*s101*t110-(9/16)*s010^2*s101*t110+(11/8)*r*s011*s101*t110-(5/16)*s001*s011*s101*t110-(3/8)*s010*s011*s101*t110-(9/16)*s011^2*s101*t110-(11/8)*r*s100*s101*t110-(7/8)*s001*s100*s101*t110-(7/8)*s010*s100*s101*t110+(3/16)*s011*s100*s101*t110-(3/4)*s100^2*s101*t110+(1/4)*r*s101^2*t110+(1/32)*s001*s101^2*t110+(21/32)*s010*s101^2*t110+(11/16)*s011*s101^2*t110-(1/4)*s100*s101^2*t110-(9/4)*r^2*s110*t110+(3/4)*r*s001*s110*t110-(1/16)*s001^2*s110*t110+(5/8)*r*s010*s110*t110+(9/16)*s001*s010*s110*t110-(1/8)*s010^2*s110*t110-(15/8)*r*s011*s110*t110-(3/16)*s001*s011*s110*t110-(1/4)*s010*s011*s110*t110-(1/8)*s011^2*s110*t110+(3/2)*r*s100*s110*t110+(1/16)*s001*s100*s110*t110-(23/16)*s010*s100*s110*t110-(3/8)*s011*s100*s110*t110-(1/8)*s100^2*s110*t110+(1/8)*r*s101*s110*t110-(5/8)*s001*s101*s110*t110-(3/8)*s010*s101*s110*t110+(11/16)*s011*s101*s110*t110-(1/4)*s100*s101*s110*t110-(1/8)*s101^2*s110*t110+(11/8)*r*s110^2*t110+(11/32)*s001*s110^2*t110-(1/32)*s010*s110^2*t110-(1/4)*s011*s110^2*t110+(1/8)*s110^3*t110-(3/4)*r^2*s111*t110-(7/4)*r*s001*s111*t110+(5/16)*s001^2*s111*t110-(15/8)*r*s010*s111*t110+(5/16)*s001*s010*s111*t110-(3/8)*r*s011*s111*t110+(9/16)*s001*s011*s111*t110+(9/8)*r*s100*s111*t110+(7/8)*s001*s100*s111*t110+(1/8)*s010*s100*s111*t110+(3/16)*s011*s100*s111*t110-(3/2)*r*s101*s111*t110-(7/16)*s001*s101*s111*t110+(1/16)*s010*s101*s111*t110+(1/8)*s011*s101*s111*t110+(15/8)*r*s110*s111*t110-(3/4)*s001*s110*s111*t110+(1/4)*s010*s110*s111*t110-(3/16)*s011*s110*s111*t110+(3/4)*s100*s110*s111*t110+(1/4)*s101*s110*s111*t110+(1/4)*s110^2*s111*t110+(3/8)*r*s111^2*t110-(5/32)*s001*s111^2*t110-(1/32)*s010*s111^2*t110-(1/4)*s011*s111^2*t110+(1/8)*s110*s111^2*t110-(3/2)*r^2*t001*t110+(1/4)*r*s001*t001*t110+(1/4)*r*s010*t001*t110+r*s011*t001*t110-(1/8)*s001*s011*t001*t110-(1/8)*s010*s011*t001*t110-(1/8)*s011^2*t001*t110-(9/16)*r*s100*t001*t110-(5/16)*s010*s100*t001*t110-(1/32)*s011*s100*t001*t110-(1/4)*r*s101*t001*t110-(3/32)*s001*s101*t001*t110+(3/32)*s010*s101*t001*t110+(1/8)*s011*s101*t001*t110-(1/4)*s101^2*t001*t110-(1/4)*r*s110*t001*t110+(5/32)*s001*s110*t001*t110-(5/32)*s010*s110*t001*t110+(1/8)*s011*s110*t001*t110+(1/4)*s101*s110*t001*t110+(17/16)*r*s111*t001*t110+(5/16)*s001*s111*t001*t110-(7/32)*s011*s111*t001*t110-(19/32)*r*t001^2*t110-(1/128)*s001*t001^2*t110-(1/128)*s010*t001^2*t110+(1/16)*s011*t001^2*t110+(1/16)*s101*t001^2*t110-(1/32)*s110*t001^2*t110-(15/8)*r^2*t010*t110-(3/16)*r*s001*t010*t110-(3/16)*r*s010*t010*t110-(1/4)*s001*s010*t010*t110+(1/4)*s010^2*t010*t110+r*s011*t010*t110+(3/32)*s001*s011*t010*t110+(3/32)*s010*s011*t010*t110-(1/32)*s011^2*t010*t110-(9/8)*r*s100*t010*t110+(5/32)*s001*s100*t010*t110-(5/32)*s010*s100*t010*t110+(1/16)*s011*s100*t010*t110-(1/8)*r*s101*t010*t110+(1/32)*s001*s101*t010*t110+(7/32)*s010*s101*t010*t110+(1/16)*s011*s101*t010*t110-(1/8)*r*s110*t010*t110-(7/32)*s001*s110*t010*t110-(1/32)*s010*s110*t010*t110+(1/16)*s011*s110*t010*t110+(3/8)*r*s111*t010*t110+(5/32)*s001*s111*t010*t110-(5/32)*s010*s111*t010*t110+(5/16)*s011*s111*t010*t110-(11/32)*r*t001*t010*t110+(1/8)*s010*t001*t010*t110-(1/64)*s011*t001*t010*t110-(1/16)*s101*t001*t010*t110-(1/8)*r*t010^2*t110+(1/128)*s001*t010^2*t110-(15/128)*s010*t010^2*t110-(1/64)*s011*t010^2*t110+(1/32)*s110*t010^2*t110-(3/8)*r^2*t011*t110-(15/16)*r*s001*t011*t110-(7/8)*r*s010*t011*t110+(5/32)*s001*s010*t011*t110+(5/32)*s010^2*t011*t110-(3/16)*r*s011*t011*t110+(9/32)*s010*s011*t011*t110+(9/16)*r*s100*t011*t110+(1/2)*s010*s100*t011*t110+(3/32)*s011*s100*t011*t110+(17/16)*r*s101*t011*t110+(1/8)*s001*s101*t011*t110-(1/4)*s010*s101*t011*t110-(1/32)*s011*s101*t011*t110+(3/8)*s100*s101*t011*t110+(1/8)*s101^2*t011*t110-(7/8)*r*s110*t011*t110-(3/32)*s001*s110*t011*t110-(7/32)*s010*s110*t011*t110+(1/8)*s101*s110*t011*t110+(3/8)*r*s111*t011*t110-(3/32)*s001*s111*t011*t110-(3/32)*s010*s111*t011*t110-(1/4)*s011*s111*t011*t110+(1/8)*s101*s111*t011*t110+(1/4)*r*t001*t011*t110-(5/64)*s001*t001*t011*t110+(5/64)*s010*t001*t011*t110+(1/8)*s011*t001*t011*t110+(15/32)*r*t010*t011*t110+(5/32)*s010*t010*t011*t110-(5/64)*s011*t010*t011*t110+(3/32)*r*t011^2*t110-(1/128)*s001*t011^2*t110-(5/128)*s010*t011^2*t110-(1/16)*s011*t011^2*t110+(1/32)*s110*t011^2*t110-(3/2)*r^2*t100*t110-(9/16)*r*s001*t100*t110+(9/16)*r*s010*t100*t110+(1/4)*r*s011*t100*t110-(3/32)*s001*s011*t100*t110+(3/32)*s010*s011*t100*t110-(13/16)*r*s100*t100*t110+(3/32)*s001*s100*t100*t110+(3/16)*s010*s100*t100*t110+(5/16)*s011*s100*t100*t110+(11/32)*s100^2*t100*t110-(1/16)*r*s101*t100*t110-(1/32)*s001*s101*t100*t110+(1/16)*s010*s101*t100*t110+(3/16)*s011*s101*t100*t110+(3/32)*s100*s101*t100*t110-(5/32)*s101^2*t100*t110-(7/16)*r*s110*t100*t110+(5/32)*s001*s110*t100*t110-(3/16)*s100*s110*t100*t110+(11/32)*s101*s110*t100*t110-(15/16)*r*s111*t100*t110-(3/32)*s001*s111*t100*t110-(5/32)*s100*s111*t100*t110-(3/16)*s101*s111*t100*t110-(3/32)*s110*s111*t100*t110+(1/4)*r*t001*t100*t110+(1/8)*s011*t001*t100*t110+(3/64)*s100*t001*t100*t110-(3/64)*s111*t001*t100*t110+(1/4)*r*t010*t100*t110+(3/64)*s001*t010*t100*t110-(5/64)*s010*t010*t100*t110-(1/32)*s011*t010*t100*t110+(1/32)*s100*t010*t100*t110-(3/32)*s101*t010*t100*t110+(1/32)*s110*t010*t100*t110+(1/32)*s111*t010*t100*t110-(5/128)*t001*t010*t100*t110+(3/128)*t010^2*t100*t110-(15/32)*r*t011*t100*t110-(3/64)*s010*t011*t100*t110-(5/64)*s100*t011*t100*t110-(1/64)*s101*t011*t100*t110-(1/8)*s110*t011*t100*t110-(1/128)*t010*t011*t100*t110+(3/16)*r*t100^2*t110+(1/128)*s001*t100^2*t110-(1/128)*s010*t100^2*t110-(1/16)*s011*t100^2*t110-(5/64)*s100*t100^2*t110+(3/64)*s101*t100^2*t110+(1/32)*s110*t100^2*t110-(1/128)*t010*t100^2*t110+(3/4)*r*s001*t101*t110-(3/4)*r*s010*t101*t110+(1/8)*s001*s011*t101*t110-(1/8)*s010*s011*t101*t110-(11/32)*s001*s100*t101*t110+(11/32)*s010*s100*t101*t110+(11/16)*r*s101*t101*t110+(3/16)*s010*s101*t101*t110-(5/32)*s011*s101*t101*t110+(1/8)*s100*s101*t101*t110-(11/16)*r*s110*t101*t110-(3/16)*s001*s110*t101*t110+(5/32)*s011*s110*t101*t110-(1/8)*s100*s110*t101*t110-(3/32)*s001*s111*t101*t110+(3/32)*s010*s111*t101*t110+(1/8)*s101*s111*t101*t110-(1/8)*s110*s111*t101*t110-(13/32)*r*t001*t101*t110+(1/64)*s011*t001*t101*t110+(1/8)*s100*t001*t101*t110+(1/16)*s101*t001*t101*t110+(13/32)*r*t010*t101*t110-(1/64)*s011*t010*t101*t110-(1/8)*s100*t010*t101*t110-(1/16)*s110*t010*t101*t110+(7/64)*s001*t011*t101*t110-(7/64)*s010*t011*t101*t110-(1/16)*s101*t011*t101*t110+(1/16)*s110*t011*t101*t110-(1/32)*t001*t011*t101*t110+(1/32)*t010*t011*t101*t110-(5/64)*s101*t100*t101*t110+(5/64)*s110*t100*t101*t110+(1/128)*t001*t100*t101*t110-(1/128)*t010*t100*t101*t110+(5/32)*r*t101^2*t110-(1/128)*s001*t101^2*t110-(1/128)*s010*t101^2*t110-(1/16)*s011*t101^2*t110+(1/32)*s110*t101^2*t110+(21/8)*r^2*t110^2-(13/32)*r*s001*t110^2-(3/64)*s001^2*t110^2+(11/32)*r*s010*t110^2+(5/32)*s001*s010*t110^2-(3/64)*s010^2*t110^2-(11/16)*r*s011*t110^2+(1/64)*s001*s011*t110^2-(23/64)*s010*s011*t110^2+(9/16)*r*s100*t110^2+(5/64)*s001*s100*t110^2+(3/64)*s010*s100*t110^2-(13/32)*s011*s100*t110^2-(9/16)*r*s101*t110^2+(5/64)*s001*s101*t110^2-(5/64)*s010*s101*t110^2+(5/32)*s011*s101*t110^2+(3/16)*s100*s101*t110^2+(1/16)*s101^2*t110^2+r*s110*t110^2-(1/64)*s001*s110*t110^2+(5/64)*s010*s110*t110^2-(1/16)*s011*s110*t110^2+(1/16)*s100*s110*t110^2-(1/8)*s101*s110*t110^2+(1/16)*s110^2*t110^2-(1/8)*r*s111*t110^2-(9/64)*s001*s111*t110^2+(5/64)*s010*s111*t110^2+(1/16)*s101*s111*t110^2-(1/16)*s110*s111*t110^2+(13/32)*r*t001*t110^2+(5/128)*s001*t001*t110^2-(3/128)*s010*t001*t110^2-(3/32)*s011*t001*t110^2-(1/32)*s100*t001*t110^2-(3/32)*s101*t001*t110^2+(1/32)*s111*t001*t110^2+(1/16)*r*t010*t110^2-(3/128)*s001*t010*t110^2+(5/128)*s010*t010*t110^2+(1/64)*s011*t010*t110^2+(1/32)*s100*t010*t110^2-(1/32)*s110*t010*t110^2-(1/32)*s111*t010*t110^2-(1/16)*r*t011*t110^2+(1/128)*s001*t011*t110^2-(5/128)*s010*t011*t110^2-(1/32)*s101*t011*t110^2+(1/32)*s110*t011*t110^2+(1/32)*r*t100*t110^2+(1/128)*s001*t100*t110^2+(1/128)*s010*t100*t110^2-(5/64)*s100*t100*t110^2+(1/64)*s101*t100*t110^2+(1/32)*s110*t100*t110^2-(1/128)*t010*t100*t110^2-(5/32)*r*t101*t110^2+(1/128)*s001*t101*t110^2+(1/128)*s010*t101*t110^2+(1/16)*s011*t101*t110^2-(1/32)*s101*t101*t110^2-(5/32)*r*t110^3+(1/128)*s001*t110^3+(1/128)*s010*t110^3+(1/16)*s011*t110^3-(1/32)*s110*t110^3+(9/8)*r^2*s001*t111+(7/4)*r*s001^2*t111+(3/32)*s001^3*t111-(9/8)*r^2*s010*t111-(13/32)*s001^2*s010*t111-(7/4)*r*s010^2*t111+(13/32)*s001*s010^2*t111-(3/32)*s010^3*t111+(11/8)*r*s001*s011*t111-(11/8)*r*s010*s011*t111-(3/32)*s001*s011^2*t111+(3/32)*s010*s011^2*t111+(3/2)*r*s001*s100*t111-(1/4)*s001^2*s100*t111-(3/2)*r*s010*s100*t111+(1/4)*s010^2*s100*t111-(1/4)*s001*s011*s100*t111+(1/4)*s010*s011*s100*t111+(5/32)*s001*s100^2*t111-(5/32)*s010*s100^2*t111-3*r^2*s101*t111+(1/2)*r*s001*s101*t111+(1/2)*r*s010*s101*t111-(1/2)*s001*s010*s101*t111+3*r*s011*s101*t111-(1/4)*s001*s011*s101*t111-(1/4)*s010*s011*s101*t111-(1/4)*s011^2*s101*t111-(7/8)*r*s100*s101*t111-(1/8)*s001*s100*s101*t111-(1/4)*s010*s100*s101*t111+(1/16)*s011*s100*s101*t111-(3/2)*r*s101^2*t111-(3/32)*s001*s101^2*t111+(3/32)*s010*s101^2*t111+(1/4)*s011*s101^2*t111+3*r^2*s110*t111-(1/2)*r*s001*s110*t111-(1/2)*r*s010*s110*t111+(1/2)*s001*s010*s110*t111-3*r*s011*s110*t111+(1/4)*s001*s011*s110*t111+(1/4)*s010*s011*s110*t111+(1/4)*s011^2*s110*t111+(7/8)*r*s100*s110*t111+(1/4)*s001*s100*s110*t111+(1/8)*s010*s100*s110*t111-(1/16)*s011*s100*s110*t111+(5/16)*s001*s101*s110*t111-(5/16)*s010*s101*s110*t111+(1/2)*s101^2*s110*t111+(3/2)*r*s110^2*t111-(3/32)*s001*s110^2*t111+(3/32)*s010*s110^2*t111-(1/4)*s011*s110^2*t111-(1/2)*s101*s110^2*t111-(3/2)*r*s001*s111*t111+(1/4)*s001^2*s111*t111+(3/2)*r*s010*s111*t111-(1/4)*s010^2*s111*t111+(1/4)*s001*s011*s111*t111-(1/4)*s010*s011*s111*t111-(27/16)*s001*s100*s111*t111+(27/16)*s010*s100*s111*t111+(15/8)*r*s101*s111*t111-(1/4)*s001*s101*s111*t111+(13/8)*s010*s101*s111*t111-(9/16)*s011*s101*s111*t111-(1/2)*s100*s101*s111*t111-(15/8)*r*s110*s111*t111-(13/8)*s001*s110*s111*t111+(1/4)*s010*s110*s111*t111+(9/16)*s011*s110*s111*t111+(1/2)*s100*s110*s111*t111+(21/32)*s001*s111^2*t111-(21/32)*s010*s111^2*t111+(15/8)*r^2*t001*t111-(1/8)*r*s001*t001*t111-(1/32)*s001^2*t001*t111-(1/16)*r*s010*t001*t111-(5/32)*s001*s010*t001*t111+(11/16)*r*s011*t001*t111-(1/32)*s001*s011*t001*t111-(5/8)*r*s100*t001*t111+(7/32)*s001*s100*t001*t111+(3/32)*s010*s100*t001*t111-(9/16)*r*s101*t001*t111+(1/4)*s001*s101*t001*t111-(3/32)*s011*s101*t001*t111+(9/8)*r*s110*t001*t111-(5/32)*s001*s110*t001*t111+(3/32)*s010*s110*t001*t111+(1/8)*s100*s110*t001*t111-(1/8)*s101*s110*t001*t111-(9/16)*r*s111*t001*t111-(1/2)*s001*s111*t001*t111+(1/8)*s010*s111*t001*t111+(1/32)*s011*s111*t001*t111-(1/4)*s100*s111*t001*t111-(1/4)*s101*s111*t001*t111-(1/8)*s110*s111*t001*t111-(1/8)*s111^2*t001*t111-(1/16)*r*t001^2*t111-(7/128)*s001*t001^2*t111+(3/128)*s010*t001^2*t111-(15/8)*r^2*t010*t111+(1/16)*r*s001*t010*t111+(1/8)*r*s010*t010*t111+(5/32)*s001*s010*t010*t111+(1/32)*s010^2*t010*t111-(11/16)*r*s011*t010*t111+(1/32)*s010*s011*t010*t111+(5/8)*r*s100*t010*t111-(3/32)*s001*s100*t010*t111-(7/32)*s010*s100*t010*t111-(9/8)*r*s101*t010*t111-(3/32)*s001*s101*t010*t111+(5/32)*s010*s101*t010*t111-(1/8)*s100*s101*t010*t111+(9/16)*r*s110*t010*t111-(1/4)*s010*s110*t010*t111+(3/32)*s011*s110*t010*t111+(1/8)*s101*s110*t010*t111+(9/16)*r*s111*t010*t111-(1/8)*s001*s111*t010*t111+(1/2)*s010*s111*t010*t111-(1/32)*s011*s111*t010*t111+(1/4)*s100*s111*t010*t111+(1/8)*s101*s111*t010*t111+(1/4)*s110*s111*t010*t111+(1/8)*s111^2*t010*t111+(7/64)*s001*t001*t010*t111-(7/64)*s010*t001*t010*t111+(1/16)*r*t010^2*t111-(3/128)*s001*t010^2*t111+(7/128)*s010*t010^2*t111+(7/16)*r*s001*t011*t111+(3/32)*s001^2*t011*t111-(7/16)*r*s010*t011*t111-(3/32)*s010^2*t011*t111-(1/32)*s001*s011*t011*t111+(1/32)*s010*s011*t011*t111+(3/32)*s001*s100*t011*t111-(3/32)*s010*s100*t011*t111+r*s101*t011*t111+(7/32)*s001*s101*t011*t111-(7/32)*s010*s101*t011*t111+(1/4)*s011*s101*t011*t111-r*s110*t011*t111+(7/32)*s001*s110*t011*t111-(7/32)*s010*s110*t011*t111-(1/4)*s011*s110*t011*t111+(3/32)*s001*s111*t011*t111-(3/32)*s010*s111*t011*t111+(7/16)*r*t001*t011*t111+(5/64)*s001*t001*t011*t111+(5/64)*s010*t001*t011*t111+(1/16)*s101*t001*t011*t111-(7/16)*r*t010*t011*t111-(5/64)*s001*t010*t011*t111-(5/64)*s010*t010*t011*t111-(1/16)*s110*t010*t011*t111-(7/128)*s001*t011^2*t111+(7/128)*s010*t011^2*t111-(9/16)*r*s001*t100*t111+(9/16)*r*s010*t100*t111+(1/32)*s001*s011*t100*t111-(1/32)*s010*s011*t100*t111+r*s101*t100*t111+(1/4)*s011*s101*t100*t111+(9/32)*s100*s101*t100*t111-r*s110*t100*t111-(1/4)*s011*s110*t100*t111-(9/32)*s100*s110*t100*t111-(9/32)*s101*s111*t100*t111+(9/32)*s110*s111*t100*t111+(7/32)*r*t001*t100*t111-(5/64)*s001*t001*t100*t111-(3/64)*s101*t001*t100*t111+(9/64)*s111*t001*t100*t111-(7/32)*r*t010*t100*t111+(5/64)*s010*t010*t100*t111+(3/64)*s110*t010*t100*t111-(9/64)*s111*t010*t100*t111-(1/64)*s001*t011*t100*t111+(1/64)*s010*t011*t100*t111+(1/8)*s101*t011*t100*t111-(1/8)*s110*t011*t100*t111+(1/32)*t001*t011*t100*t111-(1/32)*t010*t011*t100*t111-(3/128)*s001*t100^2*t111+(3/128)*s010*t100^2*t111-(9/8)*r^2*t101*t111+(3/8)*r*s001*t101*t111-(1/32)*s001^2*t101*t111+(7/16)*r*s010*t101*t111+(11/32)*s001*s010*t101*t111-(13/16)*r*s011*t101*t111-(1/32)*s001*s011*t101*t111-(1/16)*r*s100*t101*t111-(1/4)*s001*s100*t101*t111-(1/8)*s010*s100*t101*t111+(1/32)*s011*s100*t101*t111-(1/8)*s100^2*t101*t111+(1/8)*r*s101*t101*t111-(5/32)*s001*s101*t101*t111+(3/32)*s010*s101*t101*t111-(1/4)*s011*s101*t101*t111-(1/8)*s100*s101*t101*t111+(7/16)*r*s110*t101*t111+(1/4)*s001*s110*t101*t111+(5/32)*s011*s110*t101*t111-(1/4)*s100*s110*t101*t111-(1/8)*s101*s110*t101*t111-(1/8)*r*s111*t101*t111-(1/32)*s001*s111*t101*t111-(5/32)*s010*s111*t101*t111+(1/4)*s100*s111*t101*t111+(1/8)*s101*s111*t101*t111+(5/32)*r*t001*t101*t111+(3/32)*s001*t001*t101*t111+(1/64)*s011*t001*t101*t111-(1/16)*s100*t001*t101*t111+(1/16)*s111*t001*t101*t111-(1/8)*r*t010*t101*t111-(1/64)*s001*t010*t101*t111+(1/64)*s010*t010*t101*t111+(1/16)*s011*t010*t101*t111+(1/16)*s101*t010*t101*t111-(1/16)*s110*t010*t101*t111-(1/32)*t001*t010*t101*t111-(1/16)*r*t011*t101*t111-(3/64)*s001*t011*t101*t111-(3/64)*s010*t011*t101*t111+(1/8)*s100*t011*t101*t111+(1/16)*s110*t011*t101*t111+(1/32)*t010*t011*t101*t111-(9/32)*r*t100*t101*t111+(3/64)*s001*t100*t101*t111+(1/64)*s100*t100*t101*t111-(3/64)*s110*t100*t101*t111-(1/8)*s111*t100*t101*t111-(3/128)*t001*t100*t101*t111+(1/32)*t010*t100*t101*t111-(1/16)*t011*t100*t101*t111+(3/16)*r*t101^2*t111-(7/128)*s001*t101^2*t111+(3/128)*s010*t101^2*t111-(1/32)*t010*t101^2*t111+(9/8)*r^2*t110*t111-(7/16)*r*s001*t110*t111-(3/8)*r*s010*t110*t111-(11/32)*s001*s010*t110*t111+(1/32)*s010^2*t110*t111+(13/16)*r*s011*t110*t111+(1/32)*s010*s011*t110*t111+(1/16)*r*s100*t110*t111+(1/8)*s001*s100*t110*t111+(1/4)*s010*s100*t110*t111-(1/32)*s011*s100*t110*t111+(1/8)*s100^2*t110*t111-(7/16)*r*s101*t110*t111-(1/4)*s010*s101*t110*t111-(5/32)*s011*s101*t110*t111+(1/4)*s100*s101*t110*t111-(1/8)*r*s110*t110*t111-(3/32)*s001*s110*t110*t111+(5/32)*s010*s110*t110*t111+(1/4)*s011*s110*t110*t111+(1/8)*s100*s110*t110*t111+(1/8)*s101*s110*t110*t111+(1/8)*r*s111*t110*t111+(5/32)*s001*s111*t110*t111+(1/32)*s010*s111*t110*t111-(1/4)*s100*s111*t110*t111-(1/8)*s110*s111*t110*t111+(1/8)*r*t001*t110*t111-(1/64)*s001*t001*t110*t111+(1/64)*s010*t001*t110*t111-(1/16)*s011*t001*t110*t111+(1/16)*s101*t001*t110*t111-(1/16)*s110*t001*t110*t111-(5/32)*r*t010*t110*t111-(3/32)*s010*t010*t110*t111-(1/64)*s011*t010*t110*t111+(1/16)*s100*t010*t110*t111-(1/16)*s111*t010*t110*t111+(1/32)*t001*t010*t110*t111+(1/16)*r*t011*t110*t111+(3/64)*s001*t011*t110*t111+(3/64)*s010*t011*t110*t111-(1/8)*s100*t011*t110*t111-(1/16)*s101*t011*t110*t111-(1/32)*t001*t011*t110*t111+(9/32)*r*t100*t110*t111-(3/64)*s010*t100*t110*t111-(1/64)*s100*t100*t110*t111+(3/64)*s101*t100*t110*t111+(1/8)*s111*t100*t110*t111-(1/32)*t001*t100*t110*t111+(3/128)*t010*t100*t110*t111+(1/16)*t011*t100*t110*t111-(1/64)*s001*t101*t110*t111+(1/64)*s010*t101*t110*t111-(3/16)*r*t110^2*t111-(3/128)*s001*t110^2*t111+(7/128)*s010*t110^2*t111+(1/32)*t001*t110^2*t111+(7/32)*r*s001*t111^2+(3/64)*s001^2*t111^2-(7/32)*r*s010*t111^2-(3/64)*s010^2*t111^2-(1/64)*s001*s011*t111^2+(1/64)*s010*s011*t111^2-(5/64)*s001*s100*t111^2+(5/64)*s010*s100*t111^2+(3/8)*r*s101*t111^2-(5/64)*s001*s101*t111^2-(3/64)*s010*s101*t111^2-(3/16)*s011*s101*t111^2-(1/16)*s100*s101*t111^2-(1/16)*s101^2*t111^2-(3/8)*r*s110*t111^2+(3/64)*s001*s110*t111^2+(5/64)*s010*s110*t111^2+(3/16)*s011*s110*t111^2+(1/16)*s100*s110*t111^2+(1/16)*s110^2*t111^2+(11/64)*s001*s111*t111^2-(11/64)*s010*s111*t111^2-(1/16)*s101*s111*t111^2+(1/16)*s110*s111*t111^2-(1/32)*r*t001*t111^2+(1/128)*s001*t001*t111^2-(3/128)*s010*t001*t111^2-(1/32)*s011*t001*t111^2-(1/32)*s100*t001*t111^2+(1/32)*s101*t001*t111^2+(1/32)*s111*t001*t111^2+(1/32)*r*t010*t111^2+(3/128)*s001*t010*t111^2-(1/128)*s010*t010*t111^2+(1/32)*s011*t010*t111^2+(1/32)*s100*t010*t111^2-(1/32)*s110*t010*t111^2-(1/32)*s111*t010*t111^2-(3/128)*s001*t011*t111^2+(3/128)*s010*t011*t111^2-(1/32)*s101*t011*t111^2+(1/32)*s110*t011*t111^2-(1/128)*s001*t100*t111^2+(1/128)*s010*t100*t111^2-(1/32)*s101*t100*t111^2+(1/32)*s110*t100*t111^2+(5/32)*r*t101*t111^2+(5/128)*s001*t101*t111^2+(1/128)*s010*t101*t111^2+(1/16)*s011*t101*t111^2+(1/16)*s100*t101*t111^2+(1/32)*s101*t101*t111^2-(5/32)*r*t110*t111^2-(1/128)*s001*t110*t111^2-(5/128)*s010*t110*t111^2-(1/16)*s011*t110*t111^2-(1/16)*s100*t110*t111^2-(1/32)*s110*t110*t111^2+(3/128)*s001*t111^3-(3/128)*s010*t111^3,
 18*r^3*s001-(5/2)*r*s001^3-3*r^2*s001*s010+(1/4)*s001^3*s010+(3/2)*r*s001*s010^2-(1/4)*s001*s010^3+18*r^3*s011-(3/2)*r*s001^2*s011-3*r^2*s010*s011-(1/4)*s001^2*s010*s011+(3/2)*r*s010^2*s011-(1/4)*s010^3*s011-(3/2)*r*s001*s011^2-(1/4)*s001*s010*s011^2-(5/2)*r*s011^3+(1/4)*s010*s011^3-18*r^3*s100-2*r*s001^2*s100+3*r^2*s010*s100-(1/2)*s001^2*s010*s100-(3/2)*r*s010^2*s100+(1/4)*s010^3*s100-3*r*s001*s011*s100+(3/2)*s001*s010*s011*s100+5*r*s011^2*s100+s010*s011^2*s100+2*r*s001*s100^2+(1/2)*s001*s010*s100^2-5*r*s011*s100^2-s010*s011*s100^2+(5/2)*r*s100^3-(1/4)*s010*s100^3-(9/2)*r^2*s001*s101-(5/8)*s001^3*s101+(1/2)*r*s001*s010*s101-(5/8)*s001*s010^2*s101-(9/2)*r^2*s011*s101+(17/8)*s001^2*s011*s101+(1/2)*r*s010*s011*s101-(5/8)*s010^2*s011*s101+(17/8)*s001*s011^2*s101-(5/8)*s011^3*s101+(9/2)*r^2*s100*s101-(11/8)*s001^2*s100*s101-(1/2)*r*s010*s100*s101+(5/8)*s010^2*s100*s101+(11/4)*s001*s011*s100*s101+(1/8)*s011^2*s100*s101+(11/8)*s001*s100^2*s101-(1/8)*s011*s100^2*s101+(5/8)*s100^3*s101-(7/2)*r*s001*s101^2+(1/4)*s001*s010*s101^2-(7/2)*r*s011*s101^2+(1/4)*s010*s011*s101^2+(7/2)*r*s100*s101^2-(1/4)*s010*s100*s101^2+(5/8)*s001*s101^3+(5/8)*s011*s101^3-(5/8)*s100*s101^3-18*r^3*s110+5*r*s001^2*s110+3*r^2*s010*s110+s001^2*s010*s110-(3/2)*r*s010^2*s110+(1/4)*s010^3*s110-3*r*s001*s011*s110+(3/2)*s001*s010*s011*s110-2*r*s011^2*s110-(1/2)*s010*s011^2*s110+3*r*s001*s100*s110-(3/2)*s001*s010*s100*s110+3*r*s011*s100*s110-(3/2)*s010*s011*s100*s110+(3/2)*r*s100^2*s110+(1/4)*s010*s100^2*s110+(9/2)*r^2*s101*s110+(1/8)*s001^2*s101*s110-(1/2)*r*s010*s101*s110+(5/8)*s010^2*s101*s110+(11/4)*s001*s011*s101*s110-(11/8)*s011^2*s101*s110-(11/4)*s001*s100*s101*s110-(11/4)*s011*s100*s101*s110-(17/8)*s100^2*s101*s110+(7/2)*r*s101^2*s110-(1/4)*s010*s101^2*s110-(5/8)*s101^3*s110-5*r*s001*s110^2-s001*s010*s110^2+2*r*s011*s110^2+(1/2)*s010*s011*s110^2+(3/2)*r*s100*s110^2+(1/4)*s010*s100*s110^2-(1/8)*s001*s101*s110^2+(11/8)*s011*s101*s110^2-(17/8)*s100*s101*s110^2+(5/2)*r*s110^3-(1/4)*s010*s110^3+(5/8)*s101*s110^3+(21/2)*r^2*s001*s111+(1/8)*s001^3*s111-(5/2)*r*s001*s010*s111+(1/8)*s001*s010^2*s111+(21/2)*r^2*s011*s111-(13/8)*s001^2*s011*s111-(5/2)*r*s010*s011*s111+(1/8)*s010^2*s011*s111-(13/8)*s001*s011^2*s111+(1/8)*s011^3*s111-(21/2)*r^2*s100*s111-(5/8)*s001^2*s100*s111+(5/2)*r*s010*s100*s111-(1/8)*s010^2*s100*s111-(7/4)*s001*s011*s100*s111+(39/8)*s011^2*s100*s111+(5/8)*s001*s100^2*s111-(39/8)*s011*s100^2*s111-(1/8)*s100^3*s111+r*s001*s101*s111-(1/2)*s001*s010*s101*s111+r*s011*s101*s111-(1/2)*s010*s011*s101*s111-r*s100*s101*s111+(1/2)*s010*s100*s101*s111-(23/8)*s001*s101^2*s111-(23/8)*s011*s101^2*s111+(23/8)*s100*s101^2*s111-(21/2)*r^2*s110*s111+(39/8)*s001^2*s110*s111+(5/2)*r*s010*s110*s111-(1/8)*s010^2*s110*s111-(7/4)*s001*s011*s110*s111-(5/8)*s011^2*s110*s111+(7/4)*s001*s100*s110*s111+(7/4)*s011*s100*s110*s111+(13/8)*s100^2*s110*s111-r*s101*s110*s111+(1/2)*s010*s101*s110*s111+(23/8)*s101^2*s110*s111-(39/8)*s001*s110^2*s111+(5/8)*s011*s110^2*s111+(13/8)*s100*s110^2*s111-(1/8)*s110^3*s111-(3/2)*r*s001*s111^2+(1/4)*s001*s010*s111^2-(3/2)*r*s011*s111^2+(1/4)*s010*s011*s111^2+(3/2)*r*s100*s111^2-(1/4)*s010*s100*s111^2+(19/8)*s001*s101*s111^2+(19/8)*s011*s101*s111^2-(19/8)*s100*s101*s111^2+(3/2)*r*s110*s111^2-(1/4)*s010*s110*s111^2-(19/8)*s101*s110*s111^2-(1/8)*s001*s111^3-(1/8)*s011*s111^3+(1/8)*s100*s111^3+(1/8)*s110*s111^3+9*r^3*t001-(5/4)*r*s001^2*t001-(3/2)*r^2*s010*t001+(1/8)*s001^2*s010*t001+(3/4)*r*s010^2*t001-(1/8)*s010^3*t001+(1/2)*r*s001*s011*t001-(1/4)*s001*s010*s011*t001-(5/4)*r*s011^2*t001+(1/8)*s010*s011^2*t001-(1/4)*r*s001*s100*t001+(7/8)*s001*s010*s100*t001-(3/4)*r*s011*s100*t001-(3/8)*s010*s011*s100*t001-(5/4)*r*s100^2*t001+(1/8)*s010*s100^2*t001-(9/4)*r^2*s101*t001+(11/16)*s001^2*s101*t001+(1/4)*r*s010*s101*t001-(5/16)*s010^2*s101*t001-(5/8)*s001*s011*s101*t001+(11/16)*s011^2*s101*t001+s001*s100*s101*t001-(1/4)*s011*s100*s101*t001-(5/16)*s100^2*s101*t001-(7/4)*r*s101^2*t001+(1/8)*s010*s101^2*t001+(5/16)*s101^3*t001-(3/4)*r*s001*s110*t001-(3/8)*s001*s010*s110*t001-(1/4)*r*s011*s110*t001+(7/8)*s010*s011*s110*t001+(1/2)*r*s100*s110*t001-(1/4)*s010*s100*s110*t001-(1/4)*s001*s101*s110*t001+s011*s101*s110*t001+(11/8)*s100*s101*s110*t001-(5/4)*r*s110^2*t001+(1/8)*s010*s110^2*t001-(5/16)*s101*s110^2*t001+(21/4)*r^2*s111*t001-(15/16)*s001^2*s111*t001-(5/4)*r*s010*s111*t001+(1/16)*s010^2*s111*t001+(9/8)*s001*s011*s111*t001-(15/16)*s011^2*s111*t001-(1/4)*s001*s100*s111*t001+(1/2)*s011*s100*s111*t001+(1/16)*s100^2*s111*t001+(1/2)*r*s101*s111*t001-(1/4)*s010*s101*s111*t001-(23/16)*s101^2*s111*t001+(1/2)*s001*s110*s111*t001-(1/4)*s011*s110*s111*t001-(7/8)*s100*s110*s111*t001+(1/16)*s110^2*s111*t001-(3/4)*r*s111^2*t001+(1/8)*s010*s111^2*t001+(19/16)*s101*s111^2*t001-(1/16)*s111^3*t001-(1/8)*r*s001*t001^2+(1/16)*s001*s010*t001^2-(1/8)*r*s011*t001^2+(1/16)*s010*s011*t001^2+(1/8)*r*s100*t001^2-(1/16)*s010*s100*t001^2+(5/32)*s001*s101*t001^2+(5/32)*s011*s101*t001^2-(5/32)*s100*s101*t001^2+(1/8)*r*s110*t001^2-(1/16)*s010*s110*t001^2-(5/32)*s101*s110*t001^2-(1/32)*s001*s111*t001^2-(1/32)*s011*s111*t001^2+(1/32)*s100*s111*t001^2+(1/32)*s110*s111*t001^2-(1/16)*r*t001^3+(1/32)*s010*t001^3+(5/64)*s101*t001^3-(1/64)*s111*t001^3-(3/4)*r*s001^2*t010-(9/2)*r^2*s010*t010-(1/8)*s001^2*s010*t010+(1/8)*s010^3*t010+(7/4)*r*s001*s011*t010-(1/8)*s001*s010*s011*t010+r*s011^2*t010+(1/4)*s010*s011^2*t010-(23/4)*r*s001*s100*t010+(1/8)*s001*s010*s100*t010+(5/2)*r*s011*s100*t010+(3/4)*s010*s011*s100*t010-(3/4)*r*s100^2*t010-(1/8)*s010*s100^2*t010-(21/4)*r^2*s101*t010-(11/16)*s001^2*s101*t010+(11/4)*r*s010*s101*t010-(1/16)*s010^2*s101*t010-(1/16)*s011^2*s101*t010+s001*s100*s101*t010-(1/8)*s011*s100*s101*t010-(11/16)*s100^2*s101*t010+(5/2)*r*s101^2*t010-(1/8)*s010*s101^2*t010+(1/16)*s101^3*t010+(5/2)*r*s001*s110*t010+(3/4)*s001*s010*s110*t010+(11/4)*r*s011*s110*t010-(21/8)*s010*s011*s110*t010+(7/4)*r*s100*s110*t010-(1/8)*s010*s100*s110*t010-(1/8)*s001*s101*s110*t010-(9/4)*s011*s101*s110*t010+r*s110^2*t010+(1/4)*s010*s110^2*t010-(1/16)*s101*s110^2*t010-(21/4)*r^2*s111*t010-(1/16)*s001^2*s111*t010+(11/4)*r*s010*s111*t010-(1/16)*s010^2*s111*t010+(3/4)*s001*s011*s111*t010+(1/16)*s011^2*s111*t010+(1/4)*s001*s100*s111*t010+(5/8)*s011*s100*s111*t010-(1/16)*s100^2*s111*t010+(5/2)*r*s101*s111*t010-(1/2)*s010*s101*s111*t010-(1/16)*s101^2*s111*t010+(5/8)*s001*s110*s111*t010-2*s011*s110*s111*t010+(3/4)*s100*s110*s111*t010+(1/16)*s110^2*s111*t010-(3/2)*r*s111^2*t010-(1/8)*s010*s111^2*t010-(1/16)*s101*s111^2*t010+(1/16)*s111^3*t010+r*s001*t001*t010-(17/8)*r*s011*t001*t010+(3/16)*s010*s011*t001*t010+(1/2)*r*s100*t001*t010-(1/4)*s010*s100*t001*t010-(1/16)*s001*s101*t001*t010+(1/4)*s011*s101*t001*t010-(3/16)*s100*s101*t001*t010+(5/8)*r*s110*t001*t010+(1/16)*s010*s110*t001*t010+(1/16)*s001*s111*t001*t010+(1/8)*s011*s111*t001*t010-(5/16)*s100*s111*t001*t010+(1/8)*s110*s111*t001*t010+(1/16)*r*t001^2*t010-(1/32)*s010*t001^2*t010+(1/64)*s101*t001^2*t010-(5/64)*s111*t001^2*t010-(5/8)*r*s001*t010^2-(1/16)*s001*s010*t010^2+(3/4)*r*s011*t010^2+(3/8)*s010*s011*t010^2+(5/8)*r*s100*t010^2+(1/16)*s010*s100*t010^2+(9/32)*s001*s101*t010^2-(5/32)*s011*s101*t010^2-(9/32)*s100*s101*t010^2-(3/4)*r*s110*t010^2-(3/8)*s010*s110*t010^2+(5/32)*s101*s110*t010^2-(1/32)*s001*s111*t010^2+(9/32)*s011*s111*t010^2+(1/32)*s100*s111*t010^2-(9/32)*s110*s111*t010^2+(3/16)*r*t001*t010^2-(1/32)*s010*t001*t010^2-(5/64)*s101*t001*t010^2-(3/64)*s111*t001*t010^2+(1/16)*r*t010^3+(1/32)*s010*t010^3-(1/64)*s101*t010^3+(1/64)*s111*t010^3-r*s001^2*t011+(9/2)*r^2*s010*t011-(1/4)*s001^2*s010*t011-(1/8)*s010^3*t011-(7/4)*r*s001*s011*t011+(1/8)*s001*s010*s011*t011+(3/4)*r*s011^2*t011+(1/8)*s010*s011^2*t011-(5/2)*r*s001*s100*t011-(3/4)*s001*s010*s100*t011+(23/4)*r*s011*s100*t011-(1/8)*s010*s011*s100*t011+(3/4)*r*s100^2*t011+(1/8)*s010*s100^2*t011+(21/4)*r^2*s101*t011-(1/16)*s001^2*s101*t011-(11/4)*r*s010*s101*t011+(1/16)*s010^2*s101*t011-(3/4)*s001*s011*s101*t011+(1/16)*s011^2*s101*t011+(11/8)*s001*s100*s101*t011-(1/4)*s011*s100*s101*t011+(1/16)*s100^2*s101*t011-(5/2)*r*s101^2*t011+(1/8)*s010*s101^2*t011-(1/16)*s101^3*t011-(11/4)*r*s001*s110*t011+(21/8)*s001*s010*s110*t011-(5/2)*r*s011*s110*t011-(3/4)*s010*s011*s110*t011-(7/4)*r*s100*s110*t011+(1/8)*s010*s100*s110*t011+2*s001*s101*s110*t011+(11/8)*s011*s101*s110*t011-(3/4)*s100*s101*s110*t011-r*s110^2*t011-(1/4)*s010*s110^2*t011-(1/16)*s101*s110^2*t011+(21/4)*r^2*s111*t011+(1/16)*s001^2*s111*t011-(11/4)*r*s010*s111*t011+(1/16)*s010^2*s111*t011+(11/16)*s011^2*s111*t011+(1/8)*s001*s100*s111*t011-3*s011*s100*s111*t011+(11/16)*s100^2*s111*t011-(5/2)*r*s101*s111*t011+(1/2)*s010*s101*s111*t011+(1/16)*s101^2*s111*t011+(1/4)*s001*s110*s111*t011+(1/8)*s011*s110*s111*t011+(1/16)*s110^2*s111*t011+(3/2)*r*s111^2*t011+(1/8)*s010*s111^2*t011+(1/16)*s101*s111^2*t011-(1/16)*s111^3*t011+(17/8)*r*s001*t001*t011-(3/16)*s001*s010*t001*t011-r*s011*t001*t011-(1/2)*r*s100*t001*t011+(1/4)*s010*s100*t001*t011-(1/8)*s001*s101*t001*t011-(1/16)*s011*s101*t001*t011+(5/16)*s100*s101*t001*t011-(5/8)*r*s110*t001*t011-(1/16)*s010*s110*t001*t011-(1/8)*s101*s110*t001*t011-(1/4)*s001*s111*t001*t011+(1/16)*s011*s111*t001*t011+(3/16)*s100*s111*t001*t011-(1/16)*r*t001^2*t011+(1/32)*s010*t001^2*t011+(5/64)*s101*t001^2*t011-(1/64)*s111*t001^2*t011-(5/8)*r*s001*t010*t011-(9/16)*s001*s010*t010*t011+(5/8)*r*s011*t010*t011+(9/16)*s010*s011*t010*t011-(1/8)*s001*s101*t010*t011-(1/16)*s100*s101*t010*t011-(13/16)*s101*s110*t010*t011+(1/8)*s011*s111*t010*t011+(1/16)*s100*s111*t010*t011+(13/16)*s110*s111*t010*t011+(7/32)*s101*t001*t010*t011-(7/32)*s111*t001*t010*t011+(3/16)*r*t010^2*t011+(3/32)*s010*t010^2*t011+(1/64)*s101*t010^2*t011-(1/64)*s111*t010^2*t011-(1/2)*s001*s010*t011^2+(11/8)*r*s011*t011^2-(1/16)*s010*s011*t011^2-(11/8)*r*s100*t011^2+(1/16)*s010*s100*t011^2-(5/32)*s001*s101*t011^2+(5/32)*s011*s101*t011^2-(5/32)*s100*s101*t011^2+(1/2)*s010*s110*t011^2+(5/32)*s101*s110*t011^2+(1/32)*s001*s111*t011^2-(13/32)*s011*s111*t011^2+(13/32)*s100*s111*t011^2-(1/32)*s110*s111*t011^2+(3/16)*r*t001*t011^2-(1/32)*s010*t001*t011^2+(7/64)*s101*t001*t011^2+(1/64)*s111*t001*t011^2+(5/16)*r*t010*t011^2-(3/32)*s010*t010*t011^2+(1/64)*s101*t010*t011^2-(1/64)*s111*t010*t011^2-(9/16)*r*t011^3-(1/32)*s010*t011^3-(1/64)*s101*t011^3+(1/64)*s111*t011^3-9*r^3*t100+(5/4)*r*s001^2*t100+(3/2)*r^2*s010*t100-(1/8)*s001^2*s010*t100-(3/4)*r*s010^2*t100+(1/8)*s010^3*t100-(1/2)*r*s001*s011*t100+(1/4)*s001*s010*s011*t100+(5/4)*r*s011^2*t100-(1/8)*s010*s011^2*t100+(1/4)*r*s001*s100*t100-(7/8)*s001*s010*s100*t100+(3/4)*r*s011*s100*t100+(3/8)*s010*s011*s100*t100+(5/4)*r*s100^2*t100-(1/8)*s010*s100^2*t100+(9/4)*r^2*s101*t100+(5/16)*s001^2*s101*t100-(1/4)*r*s010*s101*t100+(5/16)*s010^2*s101*t100-(11/8)*s001*s011*s101*t100+(5/16)*s011^2*s101*t100-s001*s100*s101*t100+(1/4)*s011*s100*s101*t100-(11/16)*s100^2*s101*t100+(7/4)*r*s101^2*t100-(1/8)*s010*s101^2*t100-(5/16)*s101^3*t100+(3/4)*r*s001*s110*t100+(3/8)*s001*s010*s110*t100+(1/4)*r*s011*s110*t100-(7/8)*s010*s011*s110*t100-(1/2)*r*s100*s110*t100+(1/4)*s010*s100*s110*t100+(1/4)*s001*s101*s110*t100-s011*s101*s110*t100+(5/8)*s100*s101*s110*t100+(5/4)*r*s110^2*t100-(1/8)*s010*s110^2*t100-(11/16)*s101*s110^2*t100-(21/4)*r^2*s111*t100-(1/16)*s001^2*s111*t100+(5/4)*r*s010*s111*t100-(1/16)*s010^2*s111*t100+(7/8)*s001*s011*s111*t100-(1/16)*s011^2*s111*t100+(1/4)*s001*s100*s111*t100-(1/2)*s011*s100*s111*t100+(15/16)*s100^2*s111*t100-(1/2)*r*s101*s111*t100+(1/4)*s010*s101*s111*t100+(23/16)*s101^2*s111*t100-(1/2)*s001*s110*s111*t100+(1/4)*s011*s110*s111*t100-(9/8)*s100*s110*s111*t100+(15/16)*s110^2*s111*t100+(3/4)*r*s111^2*t100-(1/8)*s010*s111^2*t100-(19/16)*s101*s111^2*t100+(1/16)*s111^3*t100-(1/2)*r*s001*t001*t100-(1/2)*r*s011*t001*t100+(1/2)*r*s100*t001*t100+(1/16)*s001*s101*t001*t100+(1/16)*s011*s101*t001*t100-(1/16)*s100*s101*t001*t100+(1/2)*r*s110*t001*t100-(1/16)*s101*s110*t001*t100-(1/16)*s001*s111*t001*t100-(1/16)*s011*s111*t001*t100+(1/16)*s100*s111*t001*t100+(1/16)*s110*s111*t001*t100-(3/16)*r*t001^2*t100-(1/32)*s010*t001^2*t100-(3/64)*s101*t001^2*t100-(1/64)*s111*t001^2*t100+(1/2)*r*s001*t010*t100-(1/4)*s001*s010*t010*t100+(5/8)*r*s011*t010*t100+(1/16)*s010*s011*t010*t100+r*s100*t010*t100-(3/16)*s001*s101*t010*t100-(1/16)*s100*s101*t010*t100-(17/8)*r*s110*t010*t100+(3/16)*s010*s110*t010*t100+(1/4)*s101*s110*t010*t100-(5/16)*s001*s111*t010*t100+(1/8)*s011*s111*t010*t100+(1/16)*s100*s111*t010*t100+(1/8)*s110*s111*t010*t100+(1/4)*r*t001*t010*t100-(7/32)*s101*t001*t010*t100+(7/32)*s111*t001*t010*t100-(3/16)*r*t010^2*t100+(1/32)*s010*t010^2*t100+(5/64)*s101*t010^2*t100+(3/64)*s111*t010^2*t100-(5/8)*r*s001*t011*t100-(1/16)*s001*s010*t011*t100-(1/2)*r*s011*t011*t100+(1/4)*s010*s011*t011*t100-r*s100*t011*t100-(1/8)*s001*s101*t011*t100+(5/16)*s011*s101*t011*t100-(1/16)*s100*s101*t011*t100+(17/8)*r*s110*t011*t100-(3/16)*s010*s110*t011*t100-(1/8)*s101*s110*t011*t100+(3/16)*s011*s111*t011*t100+(1/16)*s100*s111*t011*t100-(1/4)*s110*s111*t011*t100-(1/4)*r*t001*t011*t100+(1/32)*s101*t001*t011*t100-(1/32)*s111*t001*t011*t100+(1/32)*s101*t010*t011*t100-(1/32)*s111*t010*t011*t100-(3/16)*r*t011^2*t100+(1/32)*s010*t011^2*t100-(7/64)*s101*t011^2*t100-(1/64)*s111*t011^2*t100-(1/8)*r*s001*t100^2+(1/16)*s001*s010*t100^2-(1/8)*r*s011*t100^2+(1/16)*s010*s011*t100^2+(1/8)*r*s100*t100^2-(1/16)*s010*s100*t100^2+(5/32)*s001*s101*t100^2+(5/32)*s011*s101*t100^2-(5/32)*s100*s101*t100^2+(1/8)*r*s110*t100^2-(1/16)*s010*s110*t100^2-(5/32)*s101*s110*t100^2-(1/32)*s001*s111*t100^2-(1/32)*s011*s111*t100^2+(1/32)*s100*s111*t100^2+(1/32)*s110*s111*t100^2+(3/16)*r*t001*t100^2+(1/32)*s010*t001*t100^2+(3/64)*s101*t001*t100^2+(1/64)*s111*t001*t100^2+(1/16)*r*t010*t100^2-(1/32)*s010*t010*t100^2+(1/64)*s101*t010*t100^2-(5/64)*s111*t010*t100^2-(1/16)*r*t011*t100^2+(1/32)*s010*t011*t100^2+(5/64)*s101*t011*t100^2-(1/64)*s111*t011*t100^2+(1/16)*r*t100^3-(1/32)*s010*t100^3-(5/64)*s101*t100^3+(1/64)*s111*t100^3+r*s001*s010*t101-(1/2)*s001^2*s011*t101+r*s010*s011*t101-(1/2)*s001*s011^2*t101-(1/8)*s001^2*s100*t101-r*s010*s100*t101+(1/2)*s001*s011*s100*t101+(1/8)*s011^2*s100*t101+(1/8)*s001*s100^2*t101-(1/8)*s011*s100^2*t101+(1/4)*r*s001*s101*t101-(1/8)*s001*s010*s101*t101+(1/4)*r*s011*s101*t101-(1/8)*s010*s011*s101*t101-(1/4)*r*s100*s101*t101+(1/8)*s010*s100*s101*t101+(1/8)*s001^2*s110*t101-r*s010*s110*t101+(1/2)*s001*s011*s110*t101-(1/8)*s011^2*s110*t101-(1/2)*s001*s100*s110*t101-(1/2)*s011*s100*s110*t101+(1/2)*s100^2*s110*t101-(1/4)*r*s101*s110*t101+(1/8)*s010*s101*s110*t101-(1/8)*s001*s110^2*t101+(1/8)*s011*s110^2*t101+(1/2)*s100*s110^2*t101-(1/4)*r*s001*s111*t101+(1/8)*s001*s010*s111*t101-(1/4)*r*s011*s111*t101+(1/8)*s010*s011*s111*t101+(1/4)*r*s100*s111*t101-(1/8)*s010*s100*s111*t101+(1/2)*s001*s101*s111*t101+(1/2)*s011*s101*s111*t101-(1/2)*s100*s101*s111*t101+(1/4)*r*s110*s111*t101-(1/8)*s010*s110*s111*t101-(1/2)*s101*s110*s111*t101+(1/2)*r*s010*t001*t101-(1/4)*s001*s011*t001*t101+(7/16)*s001*s100*t001*t101-(7/16)*s011*s100*t001*t101+(1/8)*r*s101*t001*t101-(1/16)*s010*s101*t001*t101-(7/16)*s001*s110*t001*t101+(7/16)*s011*s110*t001*t101-(1/4)*s100*s110*t001*t101-(1/8)*r*s111*t001*t101+(1/16)*s010*s111*t001*t101+(1/4)*s101*s111*t001*t101+3*r^2*t010*t101-(5/4)*r*s010*t010*t101-(1/16)*s001*s011*t010*t101+(5/16)*s011^2*t010*t101+(1/16)*s001*s100*t010*t101-(1/4)*s011*s100*t010*t101-(13/8)*r*s101*t010*t101+(7/16)*s010*s101*t010*t101-(1/4)*s001*s110*t010*t101+(7/16)*s011*s110*t010*t101-(1/16)*s100*s110*t010*t101+(5/16)*s110^2*t010*t101-(5/8)*r*s111*t010*t101-(1/16)*s010*s111*t010*t101+(1/8)*s101*s111*t010*t101+(1/8)*s001*t001*t010*t101-(7/32)*s011*t001*t010*t101+(3/32)*s110*t001*t010*t101+(1/32)*s011*t010^2*t101-(1/32)*s110*t010^2*t101-3*r^2*t011*t101-(5/16)*s001^2*t011*t101+(5/4)*r*s010*t011*t101+(1/16)*s001*s011*t011*t101-(1/4)*s001*s100*t011*t101+(7/16)*s011*s100*t011*t101+(13/8)*r*s101*t011*t101-(7/16)*s010*s101*t011*t101+(1/16)*s001*s110*t011*t101-(1/4)*s011*s110*t011*t101+(1/16)*s100*s110*t011*t101-(5/16)*s110^2*t011*t101+(5/8)*r*s111*t011*t101+(1/16)*s010*s111*t011*t101-(1/8)*s101*s111*t011*t101+(7/32)*s001*t001*t011*t101-(1/8)*s011*t001*t011*t101-(3/32)*s110*t001*t011*t101+(1/32)*s001*t010*t011*t101-(1/32)*s011*t010*t011*t101-(1/32)*s001*t011^2*t101+(1/32)*s110*t011^2*t101-(1/2)*r*s010*t100*t101+(1/4)*s001*s011*t100*t101-(7/16)*s001*s100*t100*t101+(7/16)*s011*s100*t100*t101-(1/8)*r*s101*t100*t101+(1/16)*s010*s101*t100*t101+(7/16)*s001*s110*t100*t101-(7/16)*s011*s110*t100*t101+(1/4)*s100*s110*t100*t101+(1/8)*r*s111*t100*t101-(1/16)*s010*s111*t100*t101-(1/4)*s101*s111*t100*t101-(1/16)*s001*t001*t100*t101-(1/16)*s011*t001*t100*t101+(1/16)*s100*t001*t100*t101+(1/16)*s110*t001*t100*t101-(1/32)*t001^2*t100*t101+(3/32)*s011*t010*t100*t101+(1/8)*s100*t010*t100*t101-(7/32)*s110*t010*t100*t101+(1/32)*t001*t010*t100*t101-(3/32)*s001*t011*t100*t101-(1/8)*s100*t011*t100*t101+(7/32)*s110*t011*t100*t101-(1/32)*t001*t011*t100*t101+(1/32)*t001*t100^2*t101-(1/8)*r*s001*t101^2+(1/16)*s001*s010*t101^2-(1/8)*r*s011*t101^2+(1/16)*s010*s011*t101^2+(1/8)*r*s100*t101^2-(1/16)*s010*s100*t101^2-(5/32)*s001*s101*t101^2-(5/32)*s011*s101*t101^2+(5/32)*s100*s101*t101^2+(1/8)*r*s110*t101^2-(1/16)*s010*s110*t101^2+(5/32)*s101*s110*t101^2+(1/32)*s001*s111*t101^2+(1/32)*s011*s111*t101^2-(1/32)*s100*s111*t101^2-(1/32)*s110*s111*t101^2-(1/16)*r*t001*t101^2+(1/32)*s010*t001*t101^2-(5/64)*s101*t001*t101^2+(1/64)*s111*t001*t101^2+(1/4)*r*t010*t101^2-(1/32)*s010*t010*t101^2-(1/64)*s101*t010*t101^2-(1/64)*s111*t010*t101^2-(1/4)*r*t011*t101^2+(1/32)*s010*t011*t101^2+(1/64)*s101*t011*t101^2+(1/64)*s111*t011*t101^2+(1/16)*r*t100*t101^2-(1/32)*s010*t100*t101^2+(5/64)*s101*t100*t101^2-(1/64)*s111*t100*t101^2+(3/4)*r*s001^2*t110+(9/2)*r^2*s010*t110+(1/8)*s001^2*s010*t110-(1/8)*s010^3*t110-(7/4)*r*s001*s011*t110+(1/8)*s001*s010*s011*t110-r*s011^2*t110-(1/4)*s010*s011^2*t110-(5/2)*r*s001*s100*t110-(3/4)*s001*s010*s100*t110-(11/4)*r*s011*s100*t110+(21/8)*s010*s011*s100*t110-r*s100^2*t110-(1/4)*s010*s100^2*t110+(21/4)*r^2*s101*t110+(1/16)*s001^2*s101*t110-(11/4)*r*s010*s101*t110+(1/16)*s010^2*s101*t110-(3/4)*s001*s011*s101*t110-(1/16)*s011^2*s101*t110+(11/8)*s001*s100*s101*t110+2*s011*s100*s101*t110-(1/16)*s100^2*s101*t110-(5/2)*r*s101^2*t110+(1/8)*s010*s101^2*t110-(1/16)*s101^3*t110+(23/4)*r*s001*s110*t110-(1/8)*s001*s010*s110*t110-(5/2)*r*s011*s110*t110-(3/4)*s010*s011*s110*t110-(7/4)*r*s100*s110*t110+(1/8)*s010*s100*s110*t110-(1/4)*s001*s101*s110*t110+(11/8)*s011*s101*s110*t110-(3/4)*s100*s101*s110*t110+(3/4)*r*s110^2*t110+(1/8)*s010*s110^2*t110+(1/16)*s101*s110^2*t110+(21/4)*r^2*s111*t110+(11/16)*s001^2*s111*t110-(11/4)*r*s010*s111*t110+(1/16)*s010^2*s111*t110+(1/16)*s011^2*s111*t110+(1/8)*s001*s100*s111*t110+(1/4)*s011*s100*s111*t110+(1/16)*s100^2*s111*t110-(5/2)*r*s101*s111*t110+(1/2)*s010*s101*s111*t110+(1/16)*s101^2*s111*t110-3*s001*s110*s111*t110+(1/8)*s011*s110*s111*t110+(11/16)*s110^2*s111*t110+(3/2)*r*s111^2*t110+(1/8)*s010*s111^2*t110+(1/16)*s101*s111^2*t110-(1/16)*s111^3*t110-r*s001*t001*t110+(17/8)*r*s011*t001*t110-(3/16)*s010*s011*t001*t110-(5/8)*r*s100*t001*t110-(1/16)*s010*s100*t001*t110-(1/16)*s001*s101*t001*t110-(1/8)*s011*s101*t001*t110-(1/8)*s100*s101*t001*t110-(1/2)*r*s110*t001*t110+(1/4)*s010*s110*t001*t110+(5/16)*s101*s110*t001*t110+(1/16)*s001*s111*t001*t110-(1/4)*s011*s111*t001*t110+(3/16)*s110*s111*t001*t110-(1/16)*r*t001^2*t110+(1/32)*s010*t001^2*t110+(5/64)*s101*t001^2*t110-(1/64)*s111*t001^2*t110+(5/8)*r*s100*t010*t110+(9/16)*s010*s100*t010*t110+(1/16)*s001*s101*t010*t110+(13/16)*s011*s101*t010*t110+(1/8)*s100*s101*t010*t110-(5/8)*r*s110*t010*t110-(9/16)*s010*s110*t010*t110-(1/16)*s001*s111*t010*t110-(13/16)*s011*s111*t010*t110-(1/8)*s110*s111*t010*t110-(1/32)*s101*t001*t010*t110+(1/32)*s111*t001*t010*t110+(3/16)*r*t010^2*t110+(3/32)*s010*t010^2*t110+(1/64)*s101*t010^2*t110-(1/64)*s111*t010^2*t110-(5/16)*s001*s101*t011*t110-(5/16)*s011*s101*t011*t110+(5/16)*s100*s101*t011*t110+(5/16)*s101*s110*t011*t110+(1/16)*s001*s111*t011*t110+(1/16)*s011*s111*t011*t110-(1/16)*s100*s111*t011*t110-(1/16)*s110*s111*t011*t110-(13/16)*r*t001*t011*t110-(1/32)*s010*t001*t011*t110-(3/16)*s101*t001*t011*t110-(3/16)*r*t010*t011*t110+(9/32)*s010*t010*t011*t110-(1/16)*s101*t010*t011*t110+(1/8)*r*t011^2*t110-(1/16)*s010*t011^2*t110+(3/64)*s101*t011^2*t110+(1/64)*s111*t011^2*t110-(1/2)*r*s001*t100*t110+(1/4)*s001*s010*t100*t110-(5/8)*r*s011*t100*t110-(1/16)*s010*s011*t100*t110+(17/8)*r*s100*t100*t110-(3/16)*s010*s100*t100*t110+(5/16)*s001*s101*t100*t110-(1/8)*s011*s101*t100*t110-(1/8)*s100*s101*t100*t110-r*s110*t100*t110-(1/16)*s101*s110*t100*t110+(3/16)*s001*s111*t100*t110-(1/4)*s100*s111*t100*t110+(1/16)*s110*s111*t100*t110-(1/4)*r*t001*t100*t110+(1/32)*s101*t001*t100*t110-(1/32)*s111*t001*t100*t110-(7/32)*s101*t010*t100*t110+(7/32)*s111*t010*t100*t110+(13/16)*r*t011*t100*t110+(1/32)*s010*t011*t100*t110+(3/16)*s101*t011*t100*t110-(1/16)*r*t100^2*t110+(1/32)*s010*t100^2*t110+(5/64)*s101*t100^2*t110-(1/64)*s111*t100^2*t110-3*r^2*t101*t110+(5/4)*r*s010*t101*t110+(1/16)*s001*s011*t101*t110-(5/16)*s011^2*t101*t110-(1/4)*s001*s100*t101*t110+(1/16)*s011*s100*t101*t110-(5/16)*s100^2*t101*t110+(13/8)*r*s101*t101*t110-(7/16)*s010*s101*t101*t110+(7/16)*s001*s110*t101*t110-(1/4)*s011*s110*t101*t110+(1/16)*s100*s110*t101*t110+(5/8)*r*s111*t101*t110+(1/16)*s010*s111*t101*t110-(1/8)*s101*s111*t101*t110-(1/8)*s001*t001*t101*t110+(7/32)*s011*t001*t101*t110-(3/32)*s100*t001*t101*t110-(1/32)*s100*t010*t101*t110+(1/32)*s110*t010*t101*t110+(3/16)*s001*t011*t101*t110+(3/16)*s011*t011*t101*t110-(3/16)*s100*t011*t101*t110-(3/16)*s110*t011*t101*t110-(1/64)*t001*t011*t101*t110+(1/64)*t010*t011*t101*t110-(1/64)*t011^2*t101*t110-(3/32)*s011*t100*t101*t110+(7/32)*s100*t100*t101*t110-(1/8)*s110*t100*t101*t110-(1/32)*t001*t100*t101*t110+(1/64)*t011*t100*t101*t110-(1/4)*r*t101^2*t110+(1/32)*s010*t101^2*t110+(1/64)*s101*t101^2*t110+(1/64)*s111*t101^2*t110+(11/8)*r*s001*t110^2-(1/16)*s001*s010*t110^2-(1/2)*s010*s011*t110^2+(1/2)*s010*s100*t110^2+(5/32)*s001*s101*t110^2-(5/32)*s011*s101*t110^2+(5/32)*s100*s101*t110^2-(11/8)*r*s110*t110^2+(1/16)*s010*s110*t110^2-(5/32)*s101*s110*t110^2-(13/32)*s001*s111*t110^2+(1/32)*s011*s111*t110^2-(1/32)*s100*s111*t110^2+(13/32)*s110*s111*t110^2+(3/16)*r*t001*t110^2-(1/32)*s010*t001*t110^2+(7/64)*s101*t001*t110^2+(1/64)*s111*t001*t110^2+(5/16)*r*t010*t110^2-(3/32)*s010*t010*t110^2+(1/64)*s101*t010*t110^2-(1/64)*s111*t010*t110^2+(1/8)*r*t011*t110^2-(1/16)*s010*t011*t110^2+(3/64)*s101*t011*t110^2+(1/64)*s111*t011*t110^2-(3/16)*r*t100*t110^2+(1/32)*s010*t100*t110^2-(7/64)*s101*t100*t110^2-(1/64)*s111*t100*t110^2-(1/32)*s011*t101*t110^2+(1/32)*s100*t101*t110^2-(1/64)*t011*t101*t110^2-(9/16)*r*t110^3-(1/32)*s010*t110^3-(1/64)*s101*t110^3+(1/64)*s111*t110^3+r*s001^2*t111-(9/2)*r^2*s010*t111+(1/4)*s001^2*s010*t111+(1/8)*s010^3*t111+(7/4)*r*s001*s011*t111-(1/8)*s001*s010*s011*t111-(3/4)*r*s011^2*t111-(1/8)*s010*s011^2*t111+(11/4)*r*s001*s100*t111-(21/8)*s001*s010*s100*t111+(5/2)*r*s011*s100*t111+(3/4)*s010*s011*s100*t111+r*s100^2*t111+(1/4)*s010*s100^2*t111-(21/4)*r^2*s101*t111-(1/16)*s001^2*s101*t111+(11/4)*r*s010*s101*t111-(1/16)*s010^2*s101*t111-(11/16)*s011^2*s101*t111-(9/4)*s001*s100*s101*t111-(1/8)*s011*s100*s101*t111-(1/16)*s100^2*s101*t111+(5/2)*r*s101^2*t111-(1/8)*s010*s101^2*t111+(1/16)*s101^3*t111+(5/2)*r*s001*s110*t111+(3/4)*s001*s010*s110*t111-(23/4)*r*s011*s110*t111+(1/8)*s010*s011*s110*t111+(7/4)*r*s100*s110*t111-(1/8)*s010*s100*s110*t111-(1/8)*s001*s101*s110*t111+s011*s101*s110*t111-(3/4)*r*s110^2*t111-(1/8)*s010*s110^2*t111-(11/16)*s101*s110^2*t111-(21/4)*r^2*s111*t111+(1/16)*s001^2*s111*t111+(11/4)*r*s010*s111*t111-(1/16)*s010^2*s111*t111+(3/4)*s001*s011*s111*t111-(1/16)*s011^2*s111*t111-2*s001*s100*s111*t111+(5/8)*s011*s100*s111*t111+(1/16)*s100^2*s111*t111+(5/2)*r*s101*s111*t111-(1/2)*s010*s101*s111*t111-(1/16)*s101^2*s111*t111+(5/8)*s001*s110*s111*t111+(1/4)*s011*s110*s111*t111+(3/4)*s100*s110*s111*t111-(1/16)*s110^2*s111*t111-(3/2)*r*s111^2*t111-(1/8)*s010*s111^2*t111-(1/16)*s101*s111^2*t111+(1/16)*s111^3*t111-(17/8)*r*s001*t001*t111+(3/16)*s001*s010*t001*t111+r*s011*t001*t111+(5/8)*r*s100*t001*t111+(1/16)*s010*s100*t001*t111+(1/4)*s001*s101*t001*t111-(1/16)*s011*s101*t001*t111+(1/2)*r*s110*t001*t111-(1/4)*s010*s110*t001*t111-(3/16)*s101*s110*t001*t111+(1/8)*s001*s111*t001*t111+(1/16)*s011*s111*t001*t111+(1/8)*s100*s111*t001*t111-(5/16)*s110*s111*t001*t111+(1/16)*r*t001^2*t111-(1/32)*s010*t001^2*t111+(1/64)*s101*t001^2*t111-(5/64)*s111*t001^2*t111-(1/16)*s001*s101*t010*t111-(1/16)*s011*s101*t010*t111+(1/16)*s100*s101*t010*t111+(1/16)*s101*s110*t010*t111-(3/16)*s001*s111*t010*t111-(3/16)*s011*s111*t010*t111+(3/16)*s100*s111*t010*t111+(3/16)*s110*s111*t010*t111+(13/16)*r*t001*t010*t111+(1/32)*s010*t001*t010*t111-(1/16)*s111*t001*t010*t111-(1/8)*r*t010^2*t111-(3/16)*s010*t010^2*t111-(1/64)*s101*t010^2*t111-(3/64)*s111*t010^2*t111-(5/8)*r*s100*t011*t111-(9/16)*s010*s100*t011*t111+(13/16)*s001*s101*t011*t111+(1/16)*s011*s101*t011*t111+(5/8)*r*s110*t011*t111+(9/16)*s010*s110*t011*t111+(1/8)*s101*s110*t011*t111-(13/16)*s001*s111*t011*t111-(1/16)*s011*s111*t011*t111-(1/8)*s100*s111*t011*t111-(1/32)*s101*t001*t011*t111+(1/32)*s111*t001*t011*t111-(5/16)*r*t010*t011*t111-(1/32)*s010*t010*t011*t111+(1/16)*s111*t010*t011*t111+(5/16)*r*t011^2*t111-(3/32)*s010*t011^2*t111+(1/64)*s101*t011^2*t111-(1/64)*s111*t011^2*t111+(5/8)*r*s001*t100*t111+(1/16)*s001*s010*t100*t111+(1/2)*r*s011*t100*t111-(1/4)*s010*s011*t100*t111-(17/8)*r*s100*t100*t111+(3/16)*s010*s100*t100*t111-(3/16)*s011*s101*t100*t111+(1/4)*s100*s101*t100*t111+r*s110*t100*t111-(1/16)*s101*s110*t100*t111+(1/8)*s001*s111*t100*t111-(5/16)*s011*s111*t100*t111+(1/8)*s100*s111*t100*t111+(1/16)*s110*s111*t100*t111+(1/4)*r*t001*t100*t111-(7/32)*s101*t001*t100*t111+(7/32)*s111*t001*t100*t111-(13/16)*r*t010*t100*t111-(1/32)*s010*t010*t100*t111+(1/16)*s111*t010*t100*t111-(7/32)*s101*t011*t100*t111+(7/32)*s111*t011*t100*t111+(1/16)*r*t100^2*t111-(1/32)*s010*t100^2*t111+(1/64)*s101*t100^2*t111-(5/64)*s111*t100^2*t111+3*r^2*t101*t111+(5/16)*s001^2*t101*t111-(5/4)*r*s010*t101*t111-(1/16)*s001*s011*t101*t111+(7/16)*s001*s100*t101*t111-(1/4)*s011*s100*t101*t111+(5/16)*s100^2*t101*t111-(13/8)*r*s101*t101*t111+(7/16)*s010*s101*t101*t111-(1/4)*s001*s110*t101*t111+(1/16)*s011*s110*t101*t111-(1/16)*s100*s110*t101*t111-(5/8)*r*s111*t101*t111-(1/16)*s010*s111*t101*t111+(1/8)*s101*s111*t101*t111-(7/32)*s001*t001*t101*t111+(1/8)*s011*t001*t101*t111+(3/32)*s100*t001*t101*t111-(1/16)*s001*t010*t101*t111-(1/16)*s011*t010*t101*t111+(1/16)*s100*t010*t101*t111+(1/16)*s110*t010*t101*t111+(5/64)*t001*t010*t101*t111+(1/64)*t010^2*t101*t111+(1/32)*s100*t011*t101*t111-(1/32)*s110*t011*t101*t111-(1/64)*t010*t011*t101*t111+(3/32)*s001*t100*t101*t111-(7/32)*s100*t100*t101*t111+(1/8)*s110*t100*t101*t111+(1/32)*t001*t100*t101*t111-(5/64)*t010*t100*t101*t111+(1/4)*r*t101^2*t111-(1/32)*s010*t101^2*t111-(1/64)*s101*t101^2*t111-(1/64)*s111*t101^2*t111+(5/8)*r*s001*t110*t111+(9/16)*s001*s010*t110*t111-(5/8)*r*s011*t110*t111-(9/16)*s010*s011*t110*t111-(1/8)*s011*s101*t110*t111-(13/16)*s100*s101*t110*t111-(1/16)*s101*s110*t110*t111+(1/8)*s001*s111*t110*t111+(13/16)*s100*s111*t110*t111+(1/16)*s110*s111*t110*t111+(7/32)*s101*t001*t110*t111-(7/32)*s111*t001*t110*t111-(5/16)*r*t010*t110*t111-(1/32)*s010*t010*t110*t111+(1/16)*s111*t010*t110*t111-(3/16)*r*t011*t110*t111+(9/32)*s010*t011*t110*t111-(1/16)*s101*t011*t110*t111+(1/32)*s101*t100*t110*t111-(1/32)*s111*t100*t110*t111-(1/32)*s001*t101*t110*t111+(1/32)*s011*t101*t110*t111-(1/64)*t010*t101*t110*t111+(1/64)*t011*t101*t110*t111+(5/16)*r*t110^2*t111-(3/32)*s010*t110^2*t111+(1/64)*s101*t110^2*t111-(1/64)*s111*t110^2*t111+(3/4)*r*s001*t111^2+(3/8)*s001*s010*t111^2-(5/8)*r*s011*t111^2-(1/16)*s010*s011*t111^2-(3/4)*r*s100*t111^2-(3/8)*s010*s100*t111^2-(5/32)*s001*s101*t111^2+(9/32)*s011*s101*t111^2+(5/32)*s100*s101*t111^2+(5/8)*r*s110*t111^2+(1/16)*s010*s110*t111^2-(9/32)*s101*s110*t111^2+(9/32)*s001*s111*t111^2-(1/32)*s011*s111*t111^2-(9/32)*s100*s111*t111^2+(1/32)*s110*s111*t111^2+(3/16)*r*t001*t111^2-(1/32)*s010*t001*t111^2-(5/64)*s101*t001*t111^2-(3/64)*s111*t001*t111^2-(1/8)*r*t010*t111^2-(3/16)*s010*t010*t111^2-(1/64)*s101*t010*t111^2-(3/64)*s111*t010*t111^2+(3/16)*r*t011*t111^2+(3/32)*s010*t011*t111^2+(1/64)*s101*t011*t111^2-(1/64)*s111*t011*t111^2-(3/16)*r*t100*t111^2+(1/32)*s010*t100*t111^2+(5/64)*s101*t100*t111^2+(3/64)*s111*t100*t111^2+(1/32)*s001*t101*t111^2-(1/32)*s100*t101*t111^2+(1/64)*t010*t101*t111^2+(3/16)*r*t110*t111^2+(3/32)*s010*t110*t111^2+(1/64)*s101*t110*t111^2-(1/64)*s111*t110*t111^2+(1/16)*r*t111^3+(1/32)*s010*t111^3-(1/64)*s101*t111^3+(1/64)*s111*t111^3,
 -54*r^3*s001-27*r^2*s001^2+(3/2)*r*s001^3+(3/4)*s001^4-27*r^2*s001*s010-9*r*s001^2*s010+(1/4)*s001^3*s010-(9/2)*r*s001*s010^2-(3/4)*s001^2*s010^2-(1/4)*s001*s010^3-54*r^3*s011+(45/2)*r*s001^2*s011+(5/2)*s001^3*s011-27*r^2*s010*s011+(15/4)*s001^2*s010*s011-(9/2)*r*s010^2*s011-(1/4)*s010^3*s011+27*r^2*s011^2+(45/2)*r*s001*s011^2+9*r*s010*s011^2+(15/4)*s001*s010*s011^2+(3/4)*s010^2*s011^2+(3/2)*r*s011^3-(5/2)*s001*s011^3+(1/4)*s010*s011^3-(3/4)*s011^4-6*r^2*s100^2+(21/2)*r*s001*s100^2-(1/4)*s001^2*s100^2-2*r*s010*s100^2+(11/4)*s001*s010*s100^2+(1/2)*s010^2*s100^2+(13/2)*r*s011*s100^2+s001*s011*s100^2+(3/4)*s010*s011*s100^2+(5/4)*s011^2*s100^2-(1/2)*s100^4-18*r^2*s100*s101+19*r*s001*s100*s101+2*r*s010*s100*s101+(13/2)*s001*s010*s100*s101-(1/2)*s010^2*s100*s101-9*r*s011*s100*s101-11*s001*s011*s100*s101-(7/2)*s010*s011*s100*s101-s011^2*s100*s101-6*r^2*s101^2+(21/2)*r*s001*s101^2-(1/4)*s001^2*s101^2-2*r*s010*s101^2+(11/4)*s001*s010*s101^2+(1/2)*s010^2*s101^2+(13/2)*r*s011*s101^2+s001*s011*s101^2+(3/4)*s010*s011*s101^2+(5/4)*s011^2*s101^2+s100^2*s101^2-(1/2)*s101^4+12*r^2*s100*s110+3*r*s001*s100*s110-(7/2)*s001^2*s100*s110+4*r*s010*s100*s110-(3/2)*s001*s010*s100*s110-s010^2*s100*s110+11*r*s011*s100*s110-2*s001*s011*s100*s110+(5/2)*s010*s011*s100*s110+(3/2)*s011^2*s100*s110+6*r^2*s101*s110+r*s001*s101*s110-3*s001^2*s101*s110+10*r*s010*s101*s110-(1/2)*s001*s010*s101*s110-(5/2)*s010^2*s101*s110-11*r*s011*s101*s110-15*s001*s011*s101*s110-(5/2)*s010*s011*s101*s110-2*s011^2*s101*s110-6*r^2*s110^2+(21/2)*r*s001*s110^2-(1/4)*s001^2*s110^2-2*r*s010*s110^2+(11/4)*s001*s010*s110^2+(1/2)*s010^2*s110^2+(13/2)*r*s011*s110^2+s001*s011*s110^2+(3/4)*s010*s011*s110^2+(5/4)*s011^2*s110^2+s100^2*s110^2+s101^2*s110^2-(1/2)*s110^4+6*r^2*s100*s111+r*s001*s100*s111-3*s001^2*s100*s111+10*r*s010*s100*s111-(1/2)*s001*s010*s100*s111-(5/2)*s010^2*s100*s111-11*r*s011*s100*s111-15*s001*s011*s100*s111-(5/2)*s010*s011*s100*s111-2*s011^2*s100*s111+12*r^2*s101*s111+3*r*s001*s101*s111-(7/2)*s001^2*s101*s111+4*r*s010*s101*s111-(3/2)*s001*s010*s101*s111-s010^2*s101*s111+11*r*s011*s101*s111-2*s001*s011*s101*s111+(5/2)*s010*s011*s101*s111+(3/2)*s011^2*s101*s111-18*r^2*s110*s111+19*r*s001*s110*s111+2*r*s010*s110*s111+(13/2)*s001*s010*s110*s111-(1/2)*s010^2*s110*s111-9*r*s011*s110*s111-11*s001*s011*s110*s111-(7/2)*s010*s011*s110*s111-s011^2*s110*s111-4*s100*s101*s110*s111-6*r^2*s111^2+(21/2)*r*s001*s111^2-(1/4)*s001^2*s111^2-2*r*s010*s111^2+(11/4)*s001*s010*s111^2+(1/2)*s010^2*s111^2+(13/2)*r*s011*s111^2+s001*s011*s111^2+(3/4)*s010*s011*s111^2+(5/4)*s011^2*s111^2+s100^2*s111^2+s101^2*s111^2+s110^2*s111^2-(1/2)*s111^4-3*r^2*s100*t001+7*r*s001*s100*t001+(1/4)*s001^2*s100*t001-3*r*s010*s100*t001+(3/2)*s001*s010*s100*t001+(1/4)*s010^2*s100*t001-7*r*s011*s100*t001+(3/2)*s001*s011*s100*t001-(3/2)*s010*s011*s100*t001+(1/4)*s011^2*s100*t001-(1/4)*s100^3*t001-21*r^2*s101*t001+r*s001*s101*t001+(7/4)*s001^2*s101*t001-9*r*s010*s101*t001+(1/2)*s001*s010*s101*t001-(1/4)*s010^2*s101*t001-r*s011*s101*t001+(13/2)*s001*s011*s101*t001-(1/2)*s010*s011*s101*t001+(7/4)*s011^2*s101*t001-(1/4)*s100^2*s101*t001+(1/4)*s100*s101^2*t001+(1/4)*s101^3*t001+3*r^2*s110*t001-7*r*s001*s110*t001-(1/4)*s001^2*s110*t001+3*r*s010*s110*t001-(3/2)*s001*s010*s110*t001-(1/4)*s010^2*s110*t001+7*r*s011*s110*t001-(3/2)*s001*s011*s110*t001+(3/2)*s010*s011*s110*t001-(1/4)*s011^2*s110*t001-(5/4)*s100^2*s110*t001+(1/2)*s100*s101*s110*t001-(1/4)*s101^2*s110*t001+(5/4)*s100*s110^2*t001-(1/4)*s101*s110^2*t001+(1/4)*s110^3*t001+21*r^2*s111*t001-r*s001*s111*t001-(7/4)*s001^2*s111*t001+9*r*s010*s111*t001-(1/2)*s001*s010*s111*t001+(1/4)*s010^2*s111*t001+r*s011*s111*t001-(13/2)*s001*s011*s111*t001+(1/2)*s010*s011*s111*t001-(7/4)*s011^2*s111*t001+(1/4)*s100^2*s111*t001+(3/2)*s100*s101*s111*t001-(3/4)*s101^2*s111*t001-(1/2)*s100*s110*s111*t001-(3/2)*s101*s110*s111*t001+(1/4)*s110^2*s111*t001+(1/4)*s100*s111^2*t001+(3/4)*s101*s111^2*t001-(1/4)*s110*s111^2*t001-(1/4)*s111^3*t001+(7/8)*r*s001*t001^2+(3/16)*s001^2*t001^2-r*s010*t001^2+(1/16)*s001*s010*t001^2+(7/8)*r*s011*t001^2+(1/2)*s001*s011*t001^2+(1/16)*s010*s011*t001^2-(3/16)*s011^2*t001^2+(1/8)*s100^2*t001^2-(1/8)*s101^2*t001^2-(3/4)*s100*s110*t001^2+(1/8)*s110^2*t001^2+(3/4)*s101*s111*t001^2-(1/8)*s111^2*t001^2+(1/16)*s100*t001^3+(1/16)*s101*t001^3-(1/16)*s110*t001^3-(1/16)*s111*t001^3+3*r^2*s100*t010+r*s001*s100*t010-(1/4)*s001^2*s100*t010-(3/2)*r*s010*s100*t010-(3/4)*s001*s010*s100*t010+(1/2)*r*s011*s100*t010+(1/4)*s001*s011*s100*t010+3*r^2*s101*t010+r*s001*s101*t010-(1/4)*s001^2*s101*t010-(3/2)*r*s010*s101*t010-(3/4)*s001*s010*s101*t010+(1/2)*r*s011*s101*t010+(1/4)*s001*s011*s101*t010-(3/2)*r*s010*s110*t010+(1/4)*s001*s010*s110*t010+(3/4)*s010^2*s110*t010-(3/2)*r*s011*s110*t010+(1/4)*s001*s011*s110*t010+(1/2)*s010*s011*s110*t010-(1/4)*s011^2*s110*t010-(3/2)*r*s010*s111*t010+(1/4)*s001*s010*s111*t010+(3/4)*s010^2*s111*t010-(3/2)*r*s011*s111*t010+(1/4)*s001*s011*s111*t010+(1/2)*s010*s011*s111*t010-(1/4)*s011^2*s111*t010-(3/2)*r^2*t001*t010+(1/4)*r*s001*t001*t010+(3/4)*r*s010*t001*t010+(1/2)*r*s011*t001*t010-(1/8)*s001*s011*t001*t010-(3/8)*s010*s011*t001*t010+(1/8)*s011^2*t001*t010+(9/2)*r^2*t010^2-(13/8)*r*s001*t010^2-(3/16)*s001^2*t010^2+(7/4)*r*s010*t010^2-(1/16)*s001*s010*t010^2-(19/8)*r*s011*t010^2-(5/8)*s001*s011*t010^2+(1/16)*s010*s011*t010^2-(3/16)*s011^2*t010^2+(1/8)*s100^2*t010^2-(1/4)*s100*s101*t010^2+(1/8)*s101^2*t010^2-(1/8)*s110^2*t010^2+(1/4)*s110*s111*t010^2-(1/8)*s111^2*t010^2+(1/16)*s100*t001*t010^2-(1/16)*s101*t001*t010^2+(1/16)*s110*t001*t010^2-(1/16)*s111*t001*t010^2+3*r^2*s100*t011-(1/2)*r*s001*s100*t011-(3/2)*r*s010*s100*t011-r*s011*s100*t011+(1/4)*s001*s011*s100*t011+(3/4)*s010*s011*s100*t011-(1/4)*s011^2*s100*t011-(3/2)*r*s001*s101*t011+(1/4)*s001^2*s101*t011+(3/2)*r*s010*s101*t011+(1/2)*s001*s010*s101*t011-(3/4)*s010^2*s101*t011-(1/4)*s001*s011*s101*t011+(1/4)*s010*s011*s101*t011+(3/2)*r*s001*s110*t011-(1/4)*s001^2*s110*t011-(3/2)*r*s010*s110*t011-(1/2)*s001*s010*s110*t011+(3/4)*s010^2*s110*t011+(1/4)*s001*s011*s110*t011-(1/4)*s010*s011*s110*t011-3*r^2*s111*t011+(1/2)*r*s001*s111*t011+(3/2)*r*s010*s111*t011+r*s011*s111*t011-(1/4)*s001*s011*s111*t011-(3/4)*s010*s011*s111*t011+(1/4)*s011^2*s111*t011-(3/2)*r^2*t001*t011-(1/2)*r*s001*t001*t011+(1/8)*s001^2*t001*t011+(3/4)*r*s010*t001*t011+(3/8)*s001*s010*t001*t011-(1/4)*r*s011*t001*t011-(1/8)*s001*s011*t001*t011-4*r*s001*t010*t011-s001*s010*t010*t011+4*r*s011*t010*t011+s010*s011*t010*t011+(1/2)*s100*s110*t010*t011-(1/2)*s101*s110*t010*t011-(1/2)*s110^2*t010*t011+(1/2)*s110*s111*t010*t011-(1/8)*s100*t001*t010*t011+(1/8)*s101*t001*t010*t011+(3/8)*s110*t001*t010*t011-(1/8)*s111*t001*t010*t011-(1/16)*t001^2*t010*t011-(9/2)*r^2*t011^2-(19/8)*r*s001*t011^2+(3/16)*s001^2*t011^2-(7/4)*r*s010*t011^2-(15/16)*s001*s010*t011^2+(3/8)*r*s011*t011^2+(5/8)*s001*s011*t011^2-(1/16)*s010*s011*t011^2+(3/16)*s011^2*t011^2+(1/8)*s100^2*t011^2-(1/8)*s101^2*t011^2-(1/4)*s101*s110*t011^2-(1/8)*s110^2*t011^2+(1/4)*s100*s111*t011^2+(1/8)*s111^2*t011^2+(1/16)*s100*t001*t011^2+(1/16)*s101*t001*t011^2+(1/16)*s110*t001*t011^2+(1/16)*s111*t001*t011^2+(27/2)*r^2*s001*t100+(9/2)*r*s001^2*t100-(1/8)*s001^3*t100+(9/2)*r*s001*s010*t100+(3/4)*s001^2*s010*t100+(3/8)*s001*s010^2*t100+(27/2)*r^2*s011*t100-(15/8)*s001^2*s011*t100+(9/2)*r*s010*s011*t100+(3/8)*s010^2*s011*t100-(9/2)*r*s011^2*t100-(15/8)*s001*s011^2*t100-(3/4)*s010*s011^2*t100-(1/8)*s011^3*t100+(1/8)*s001*s100^2*t100+(1/8)*s011*s100^2*t100-7*r*s100*s101*t100-(9/4)*s001*s100*s101*t100-(1/2)*s010*s100*s101*t100+(3/4)*s011*s100*s101*t100+(1/8)*s001*s101^2*t100+(1/8)*s011*s101^2*t100+(7/4)*s001*s100*s110*t100+(7/4)*s011*s100*s110*t100-7*r*s101*s110*t100-(3/4)*s001*s101*s110*t100-(1/2)*s010*s101*s110*t100+(9/4)*s011*s101*s110*t100+(1/8)*s001*s110^2*t100+(1/8)*s011*s110^2*t100-7*r*s100*s111*t100-(3/4)*s001*s100*s111*t100-(1/2)*s010*s100*s111*t100+(9/4)*s011*s100*s111*t100+(7/4)*s001*s101*s111*t100+(7/4)*s011*s101*s111*t100-7*r*s110*s111*t100-(9/4)*s001*s110*s111*t100-(1/2)*s010*s110*s111*t100+(3/4)*s011*s110*s111*t100+(1/8)*s001*s111^2*t100+(1/8)*s011*s111^2*t100-4*r*s100*t001*t100-(1/2)*s010*s100*t001*t100-r*s101*t001*t100+(1/2)*s001*s101*t001*t100-(1/2)*s011*s101*t001*t100+4*r*s110*t001*t100+(1/2)*s010*s110*t001*t100+r*s111*t001*t100-(1/2)*s001*s111*t001*t100+(1/2)*s011*s111*t001*t100-(1/2)*r*t001^2*t100-(1/32)*s001*t001^2*t100-(1/32)*s011*t001^2*t100-(1/4)*r*s100*t010*t100-(1/8)*s001*s100*t010*t100-(1/4)*r*s101*t010*t100-(1/8)*s001*s101*t010*t100+(3/4)*r*s110*t010*t100-(1/8)*s001*s110*t010*t100-(1/4)*s010*s110*t010*t100+(1/4)*s011*s110*t010*t100+(3/4)*r*s111*t010*t100-(1/8)*s001*s111*t010*t100-(1/4)*s010*s111*t010*t100+(1/4)*s011*s111*t010*t100+(1/8)*r*t001*t010*t100-(1/16)*s011*t001*t010*t100+(1/8)*r*t010^2*t100+(1/32)*s001*t010^2*t100-(1/32)*s011*t010^2*t100-(1/4)*r*s100*t011*t100+(1/8)*s011*s100*t011*t100-(3/4)*r*s101*t011*t100+(1/4)*s001*s101*t011*t100+(1/4)*s010*s101*t011*t100-(1/8)*s011*s101*t011*t100+(3/4)*r*s110*t011*t100-(1/4)*s001*s110*t011*t100-(1/4)*s010*s110*t011*t100+(1/8)*s011*s110*t011*t100+(1/4)*r*s111*t011*t100-(1/8)*s011*s111*t011*t100+(1/8)*r*t001*t011*t100+(1/16)*s001*t001*t011*t100+(5/2)*r*t010*t011*t100+(1/4)*s010*t010*t011*t100+(7/8)*r*t011^2*t100-(1/32)*s001*t011^2*t100+(1/32)*s011*t011^2*t100-(9/8)*r*s001*t100^2-(3/16)*s001^2*t100^2-(3/16)*s001*s010*t100^2-(9/8)*r*s011*t100^2-(3/16)*s010*s011*t100^2+(3/16)*s011^2*t100^2-(1/8)*s100^2*t100^2+(3/8)*s100*s101*t100^2-(1/8)*s101^2*t100^2+(1/4)*s100*s110*t100^2+(7/8)*s101*s110*t100^2-(1/8)*s110^2*t100^2+(7/8)*s100*s111*t100^2+(1/4)*s101*s111*t100^2+(3/8)*s110*s111*t100^2-(1/8)*s111^2*t100^2-(1/16)*s100*t001*t100^2-(3/16)*s101*t001*t100^2+(1/16)*s110*t001*t100^2+(3/16)*s111*t001*t100^2-(1/16)*s110*t010*t100^2-(1/16)*s111*t010*t100^2+(1/16)*s101*t011*t100^2-(1/16)*s110*t011*t100^2+(1/32)*s001*t100^3+(1/32)*s011*t100^3+21*r^2*s100*t101-r*s001*s100*t101-(7/4)*s001^2*s100*t101+9*r*s010*s100*t101-(1/2)*s001*s010*s100*t101+(1/4)*s010^2*s100*t101+r*s011*s100*t101-(13/2)*s001*s011*s100*t101+(1/2)*s010*s011*s100*t101-(7/4)*s011^2*s100*t101-(1/4)*s100^3*t101+3*r^2*s101*t101-7*r*s001*s101*t101-(1/4)*s001^2*s101*t101+3*r*s010*s101*t101-(3/2)*s001*s010*s101*t101-(1/4)*s010^2*s101*t101+7*r*s011*s101*t101-(3/2)*s001*s011*s101*t101+(3/2)*s010*s011*s101*t101-(1/4)*s011^2*s101*t101-(1/4)*s100^2*s101*t101+(1/4)*s100*s101^2*t101+(1/4)*s101^3*t101-21*r^2*s110*t101+r*s001*s110*t101+(7/4)*s001^2*s110*t101-9*r*s010*s110*t101+(1/2)*s001*s010*s110*t101-(1/4)*s010^2*s110*t101-r*s011*s110*t101+(13/2)*s001*s011*s110*t101-(1/2)*s010*s011*s110*t101+(7/4)*s011^2*s110*t101+(3/4)*s100^2*s110*t101-(3/2)*s100*s101*s110*t101-(1/4)*s101^2*s110*t101-(3/4)*s100*s110^2*t101-(1/4)*s101*s110^2*t101+(1/4)*s110^3*t101-3*r^2*s111*t101+7*r*s001*s111*t101+(1/4)*s001^2*s111*t101-3*r*s010*s111*t101+(3/2)*s001*s010*s111*t101+(1/4)*s010^2*s111*t101-7*r*s011*s111*t101+(3/2)*s001*s011*s111*t101-(3/2)*s010*s011*s111*t101+(1/4)*s011^2*s111*t101+(1/4)*s100^2*s111*t101-(1/2)*s100*s101*s111*t101+(5/4)*s101^2*s111*t101+(3/2)*s100*s110*s111*t101+(1/2)*s101*s110*s111*t101+(1/4)*s110^2*s111*t101+(1/4)*s100*s111^2*t101-(5/4)*s101*s111^2*t101-(1/4)*s110*s111^2*t101-(1/4)*s111^3*t101-(7/4)*r*s001*t001*t101-(3/8)*s001^2*t001*t101+2*r*s010*t001*t101-(1/8)*s001*s010*t001*t101-(7/4)*r*s011*t001*t101-s001*s011*t001*t101-(1/8)*s010*s011*t001*t101+(3/8)*s011^2*t001*t101+(1/16)*s100*t001^2*t101+(1/16)*s101*t001^2*t101-(1/16)*s110*t001^2*t101-(1/16)*s111*t001^2*t101+(3/2)*r^2*t010*t101-(1/4)*r*s001*t010*t101-(3/4)*r*s010*t010*t101-(1/2)*r*s011*t010*t101+(1/8)*s001*s011*t010*t101+(3/8)*s010*s011*t010*t101-(1/8)*s011^2*t010*t101+(1/16)*s100*t010^2*t101-(1/16)*s101*t010^2*t101+(1/16)*s110*t010^2*t101-(1/16)*s111*t010^2*t101+(3/2)*r^2*t011*t101+(1/2)*r*s001*t011*t101-(1/8)*s001^2*t011*t101-(3/4)*r*s010*t011*t101-(3/8)*s001*s010*t011*t101+(1/4)*r*s011*t011*t101+(1/8)*s001*s011*t011*t101+(1/4)*s110*t010*t011*t101-(1/16)*t001*t010*t011*t101+(1/16)*s100*t011^2*t101+(1/16)*s101*t011^2*t101+(1/16)*s110*t011^2*t101+(1/16)*s111*t011^2*t101+r*s100*t100*t101-(1/2)*s001*s100*t100*t101+(1/2)*s011*s100*t100*t101+4*r*s101*t100*t101+(1/2)*s010*s101*t100*t101-r*s110*t100*t101+(1/2)*s001*s110*t100*t101-(1/2)*s011*s110*t100*t101-4*r*s111*t100*t101-(1/2)*s010*s111*t100*t101+r*t001*t100*t101+(1/16)*s001*t001*t100*t101+(1/16)*s011*t001*t100*t101-(1/8)*r*t010*t100*t101+(1/16)*s011*t010*t100*t101-(1/8)*r*t011*t100*t101-(1/16)*s001*t011*t100*t101+(3/16)*s100*t100^2*t101+(1/16)*s101*t100^2*t101-(3/16)*s110*t100^2*t101-(1/16)*s111*t100^2*t101+(7/8)*r*s001*t101^2+(3/16)*s001^2*t101^2-r*s010*t101^2+(1/16)*s001*s010*t101^2+(7/8)*r*s011*t101^2+(1/2)*s001*s011*t101^2+(1/16)*s010*s011*t101^2-(3/16)*s011^2*t101^2-(1/8)*s100^2*t101^2+(1/8)*s101^2*t101^2+(3/4)*s100*s110*t101^2-(1/8)*s110^2*t101^2-(3/4)*s101*s111*t101^2+(1/8)*s111^2*t101^2-(1/16)*s100*t001*t101^2-(1/16)*s101*t001*t101^2+(1/16)*s110*t001*t101^2+(1/16)*s111*t001*t101^2-(1/2)*r*t100*t101^2-(1/32)*s001*t100*t101^2-(1/32)*s011*t100*t101^2-(1/16)*s100*t101^3-(1/16)*s101*t101^3+(1/16)*s110*t101^3+(1/16)*s111*t101^3+(3/2)*r*s010*s100*t110-(1/4)*s001*s010*s100*t110-(3/4)*s010^2*s100*t110+(3/2)*r*s011*s100*t110-(1/4)*s001*s011*s100*t110-(1/2)*s010*s011*s100*t110+(1/4)*s011^2*s100*t110+(3/2)*r*s010*s101*t110-(1/4)*s001*s010*s101*t110-(3/4)*s010^2*s101*t110+(3/2)*r*s011*s101*t110-(1/4)*s001*s011*s101*t110-(1/2)*s010*s011*s101*t110+(1/4)*s011^2*s101*t110-3*r^2*s110*t110-r*s001*s110*t110+(1/4)*s001^2*s110*t110+(3/2)*r*s010*s110*t110+(3/4)*s001*s010*s110*t110-(1/2)*r*s011*s110*t110-(1/4)*s001*s011*s110*t110-3*r^2*s111*t110-r*s001*s111*t110+(1/4)*s001^2*s111*t110+(3/2)*r*s010*s111*t110+(3/4)*s001*s010*s111*t110-(1/2)*r*s011*s111*t110-(1/4)*s001*s011*s111*t110-(3/2)*r^2*t001*t110+(1/4)*r*s001*t001*t110+(3/4)*r*s010*t001*t110+(1/2)*r*s011*t001*t110-(1/8)*s001*s011*t001*t110-(3/8)*s010*s011*t001*t110+(1/8)*s011^2*t001*t110-(15/2)*r^2*t010*t110-(11/4)*r*s001*t010*t110-4*r*s010*t010*t110-(3/8)*s001*s010*t010*t110-(1/8)*s010^2*t010*t110+(3/4)*r*s011*t010*t110+s001*s011*t010*t110+(11/8)*s010*s011*t010*t110+s011^2*t010*t110-4*r*s001*t011*t110-s001*s010*t011*t110+4*r*s011*t011*t110+s010*s011*t011*t110+(1/2)*s100*s101*t011*t110-(1/2)*s101^2*t011*t110-(1/2)*s101*s110*t011*t110+(1/2)*s101*s111*t011*t110+(1/4)*s101*t001*t011*t110-(3/4)*r*s100*t100*t110+(1/8)*s001*s100*t100*t110+(1/4)*s010*s100*t100*t110-(1/4)*s011*s100*t100*t110-(3/4)*r*s101*t100*t110+(1/8)*s001*s101*t100*t110+(1/4)*s010*s101*t100*t110-(1/4)*s011*s101*t100*t110+(1/4)*r*s110*t100*t110+(1/8)*s001*s110*t100*t110+(1/4)*r*s111*t100*t110+(1/8)*s001*s111*t100*t110+(1/8)*r*t001*t100*t110-(1/16)*s011*t001*t100*t110+2*r*t010*t100*t110+(3/16)*s001*t010*t100*t110+(1/8)*s010*t010*t100*t110+(5/16)*s011*t010*t100*t110+(5/2)*r*t011*t100*t110+(1/4)*s010*t011*t100*t110+(1/16)*s100*t100^2*t110+(1/16)*s101*t100^2*t110-(1/32)*t010*t100^2*t110+(3/2)*r^2*t101*t110-(1/4)*r*s001*t101*t110-(3/4)*r*s010*t101*t110-(1/2)*r*s011*t101*t110+(1/8)*s001*s011*t101*t110+(3/8)*s010*s011*t101*t110-(1/8)*s011^2*t101*t110-(1/8)*s100*t011*t101*t110+(3/8)*s101*t011*t101*t110+(1/8)*s110*t011*t101*t110-(1/8)*s111*t011*t101*t110-(1/16)*t001*t011*t101*t110-(1/8)*r*t100*t101*t110+(1/16)*s011*t100*t101*t110-(1/16)*t011*t101^2*t110+(9/2)*r^2*t110^2-(13/8)*r*s001*t110^2-(3/16)*s001^2*t110^2+(7/4)*r*s010*t110^2-(1/16)*s001*s010*t110^2-(19/8)*r*s011*t110^2-(5/8)*s001*s011*t110^2+(1/16)*s010*s011*t110^2-(3/16)*s011^2*t110^2-(1/8)*s100^2*t110^2+(1/4)*s100*s101*t110^2-(1/8)*s101^2*t110^2+(1/8)*s110^2*t110^2-(1/4)*s110*s111*t110^2+(1/8)*s111^2*t110^2-(1/16)*s100*t001*t110^2+(1/16)*s101*t001*t110^2-(1/16)*s110*t001*t110^2+(1/16)*s111*t001*t110^2+(1/8)*r*t100*t110^2+(1/32)*s001*t100*t110^2-(1/32)*s011*t100*t110^2-(1/16)*s100*t101*t110^2+(1/16)*s101*t101*t110^2-(1/16)*s110*t101*t110^2+(1/16)*s111*t101*t110^2+(3/2)*r*s001*s100*t111-(1/4)*s001^2*s100*t111-(3/2)*r*s010*s100*t111-(1/2)*s001*s010*s100*t111+(3/4)*s010^2*s100*t111+(1/4)*s001*s011*s100*t111-(1/4)*s010*s011*s100*t111-3*r^2*s101*t111+(1/2)*r*s001*s101*t111+(3/2)*r*s010*s101*t111+r*s011*s101*t111-(1/4)*s001*s011*s101*t111-(3/4)*s010*s011*s101*t111+(1/4)*s011^2*s101*t111+3*r^2*s110*t111-(1/2)*r*s001*s110*t111-(3/2)*r*s010*s110*t111-r*s011*s110*t111+(1/4)*s001*s011*s110*t111+(3/4)*s010*s011*s110*t111-(1/4)*s011^2*s110*t111-(3/2)*r*s001*s111*t111+(1/4)*s001^2*s111*t111+(3/2)*r*s010*s111*t111+(1/2)*s001*s010*s111*t111-(3/4)*s010^2*s111*t111-(1/4)*s001*s011*s111*t111+(1/4)*s010*s011*s111*t111+(3/2)*r^2*t001*t111+(1/2)*r*s001*t001*t111-(1/8)*s001^2*t001*t111-(3/4)*r*s010*t001*t111-(3/8)*s001*s010*t001*t111+(1/4)*r*s011*t001*t111+(1/8)*s001*s011*t001*t111+4*r*s001*t010*t111+s001*s010*t010*t111-4*r*s011*t010*t111-s010*s011*t010*t111+(1/2)*s100*s111*t010*t111-(1/2)*s101*s111*t010*t111-(1/2)*s110*s111*t010*t111+(1/2)*s111^2*t010*t111+(1/4)*s111*t001*t010*t111-(15/2)*r^2*t011*t111-(3/4)*r*s001*t011*t111+s001^2*t011*t111-4*r*s010*t011*t111+(5/8)*s001*s010*t011*t111-(1/8)*s010^2*t011*t111-(5/4)*r*s011*t011*t111+s001*s011*t011*t111+(3/8)*s010*s011*t011*t111+(3/4)*r*s100*t100*t111-(1/4)*s001*s100*t100*t111-(1/4)*s010*s100*t100*t111+(1/8)*s011*s100*t100*t111+(1/4)*r*s101*t100*t111-(1/8)*s011*s101*t100*t111-(1/4)*r*s110*t100*t111+(1/8)*s011*s110*t100*t111-(3/4)*r*s111*t100*t111+(1/4)*s001*s111*t100*t111+(1/4)*s010*s111*t100*t111-(1/8)*s011*s111*t100*t111-(1/8)*r*t001*t100*t111-(1/16)*s001*t001*t100*t111-(5/2)*r*t010*t100*t111-(1/4)*s010*t010*t100*t111-(5/16)*s001*t011*t100*t111+(1/8)*s010*t011*t100*t111-(3/16)*s011*t011*t100*t111-(1/16)*s100*t100^2*t111+(1/16)*s111*t100^2*t111-(1/32)*t011*t100^2*t111-(3/2)*r^2*t101*t111-(1/2)*r*s001*t101*t111+(1/8)*s001^2*t101*t111+(3/4)*r*s010*t101*t111+(3/8)*s001*s010*t101*t111-(1/4)*r*s011*t101*t111-(1/8)*s001*s011*t101*t111+(1/8)*s100*t010*t101*t111-(1/8)*s101*t010*t101*t111-(1/8)*s110*t010*t101*t111+(3/8)*s111*t010*t101*t111+(1/16)*t001*t010*t101*t111+(1/8)*r*t100*t101*t111+(1/16)*s001*t100*t101*t111+(1/16)*t010*t101^2*t111+4*r*s001*t110*t111+s001*s010*t110*t111-4*r*s011*t110*t111-s010*s011*t110*t111+(1/2)*s100^2*t110*t111-(1/2)*s100*s101*t110*t111-(1/2)*s100*s110*t110*t111+(1/2)*s100*s111*t110*t111+(3/8)*s100*t001*t110*t111-(1/8)*s101*t001*t110*t111-(1/8)*s110*t001*t110*t111+(1/8)*s111*t001*t110*t111+(1/16)*t001^2*t110*t111-(5/2)*r*t100*t110*t111-(1/4)*s010*t100*t110*t111+(1/4)*s100*t101*t110*t111+(1/16)*t001*t101*t110*t111-(9/2)*r^2*t111^2-(19/8)*r*s001*t111^2+(3/16)*s001^2*t111^2-(7/4)*r*s010*t111^2-(15/16)*s001*s010*t111^2+(3/8)*r*s011*t111^2+(5/8)*s001*s011*t111^2-(1/16)*s010*s011*t111^2+(3/16)*s011^2*t111^2-(1/8)*s100^2*t111^2+(1/8)*s101^2*t111^2+(1/4)*s101*s110*t111^2+(1/8)*s110^2*t111^2-(1/4)*s100*s111*t111^2-(1/8)*s111^2*t111^2-(1/16)*s100*t001*t111^2-(1/16)*s101*t001*t111^2-(1/16)*s110*t001*t111^2-(1/16)*s111*t001*t111^2+(7/8)*r*t100*t111^2-(1/32)*s001*t100*t111^2+(1/32)*s011*t100*t111^2-(1/16)*s100*t101*t111^2-(1/16)*s101*t101*t111^2-(1/16)*s110*t101*t111^2-(1/16)*s111*t101*t111^2);

